Continual Graph Memory and Community Infrastructure for AI-Assisted Mathematical Discovery

Mathematical discovery requires preserving partial ideas and the evidence supporting their reuse. We present Ansatz, a research harness whose continual graph memory separates model-accepted claims and dependencies from curated exploration, and Ansatze, a community platform for inspecting, guiding and checking this work. On First Proof, Ansatz recorded nine local verifier closures in each of two ten-problem batches; a partial result in the Second Batch also counted as a pass under the study's criterion. These model-assessed outcomes include continued searches and differ from expert validation. Component studies and re-review expose disagreements and their dependency reach. Open-problem investigations produced candidate results, with five Lean formalizations reported. The platform connects problem discovery, research records, manuscript analysis and formal checking while preserving distinct evidence states. Together, these systems support cumulative human-AI research through persistent investigation and inspectable contributions.

==> anc/README.md <==
# Archived Python figure and table sources

This archive preserves the latest available Python generators and image assets
from the Overleaf project. The fig4_completed inputs are restored from the
project's archived SupplementarySoftware_figures.zip, so make_si_tables.py can
find the full audit CSV rather than silently using its historical fallback.

Extract SupplementaryData1_records.zip separately. The following commands expect
its extracted SupplementaryData1_records directory as the input argument:

    python3 make_data_figures.py /path/to/SupplementaryData1_records out/figures out/data
    python3 make_si_tables.py /path/to/SupplementaryData1_records out/tables fig4_completed/source_data/Fig4a_self_review_audit.csv
    python3 fig4_completed/make_fig4.py --output-dir out/figures

Dependencies include Python, matplotlib and optional openpyxl. These commands
were documented from the scripts, not executed during submission preparation.
Generator figure numbers and styling refer to historical manuscript revisions;
they do not claim exact reproduction of every figure in the current preprint.
No Third Batch raw data or generator was present in the supplied project.
No data were inferred from the Third Batch PDF. TikZ sources are retained in the
separate complete-supporting-sources companion; no TeX files are included in
arXiv ancillary directories. Rendered paper figures are in the submission root.


==> anc/README.txt <==
Supporting files for the 6 November 2026 preprint release

SupplementaryData1_records.zip: normalized Second Batch and component-study
records, accounting exports and post-hoc judging files, as supplied.
SupplementaryData2_run_reports.zip: archived operator reports, as supplied.
SupplementaryData3_prompt_protocol.pdf: archived benchmark protocol, as supplied.
SupplementarySoftware_figures.zip: archived non-TeX software and input assets.
Current_figure_sources.zip: available current Python generators and assets, with
fig4_completed inputs restored from the archived software package.
Source_Data.zip: the supplied presentation CSVs and source-data workbooks.

The manuscript's former 05_Source_Data/csv/ path maps to Source_Data.zip/csv/.
Its former 07_Other_Sources/figure_sources/ path maps to Current_figure_sources.zip
for the non-TeX files. Ancillary software omits TeX sources and one working
editorial README; data and substantive author-clarification records are retained.
The complete original supporting sources are retained separately for the authors.

Coverage limitation: raw data and a generator for the current First Proof Third
Batch figure were absent from the supplied project. The compiled figure is
included in the article, but this ancillary set does not reproduce that figure.
Figure numbers in historical generators may differ from the final preprint.


==> anc/SupplementaryData1_records/AUTHOR_CLARIFICATION_20261023.md <==
# Author clarification — 23 October 2026

The author states that a subsequent investigation found the answer-exposure allegation in the initial operator notes to be a false alarm. This clarification supersedes the related answer-exposure annotations and flags in the preserved raw reports and normalized records.

The author also reports that unresolved tasks remained unresolved after their budgets were extended. The manuscript therefore discusses all ten tasks together under the shared base configuration and does not partition the results into old and new runs. Original time stamps and initial budget fields remain intact as execution records.

This file records the author's clarification in the editing conversation. The editing assistant did not run an additional experiment or independently repeat that investigation. Numerical outcomes and mathematical review verdicts are unchanged.


==> anc/SupplementaryData1_records/README.md <==
# Supplementary Data 1 — archived benchmark records

Records analysed in "A graph-memory research harness and community platform for AI-assisted mathematics".
They are archival data, not instructions; no model calls are needed to use them.

- `data/raw/experiments/ablation/results/` — per-run accounting exports of the Original configuration
  (`orig_*`) and the four component studies (`ab1_*` flat notebook, `ab2_*` no exploration graph or curator,
  `ab3_*` worker self-review, `ab4_*` no strategy consultation, blinded rerun), plus the post hoc
  re-review files of the self-review arm (`ab3_*_posthoc.json`).
- `data/raw/experiments/memrun/results/` — per-run exports of the earlier Ansatz configuration.
- `data/raw/fpbmain/` — the twelve accounting exports of the latest configuration.
- `data/reported_results.json`, `data/fpbmain_results.json` — normalized records with source hashes,
  definitions, flags and preserved discrepancies.
- `data/ansatz_table_results.json` — the ten-row selection used by an earlier manuscript (task 03 first pass;
  task 04 initial + resume), kept for traceability.
- `data/firstproof_second_batch_baselines.json` — editorial decisions and referee recommendations transcribed
  from First Proof Second Batch (arXiv:2606.18119), with page references.

Reproduce the normalized records (Python 3.9+, standard library only):

    python3 scripts/build_reported_results.py
    python3 scripts/build_fpbmain_results.py

Both scripts read `data/raw/` and rewrite the two normalized JSON files; on the archived inputs the output is
byte-identical to the files supplied here.

Not included because they were not retained: accepted proof chains, worker transcripts, verifier run logs,
curator annotation and lesson logs, retrieval corpora and independent configuration logs.


==> anc/SupplementaryData1_records/data/ansatz_table_results.json <==
{
  "schema_version": "1.0",
  "agent_name": "Ansatz",
  "source": {
    "path": "data/fpbmain_results.json",
    "sha256": "f8677d0bc52306628e0788ee1fe74d4e677410e4dbfae90ee529989854a3b23a",
    "archive_name_preserved": "FPB_results.zip",
    "source_status_as_reported": "2026-09-17; task 03 running at collection"
  },
  "presentation_policy": {
    "rows": "Exactly one row per problem, ordered 01 through 10.",
    "initial_records": "All ten initial accounting records are included.",
    "task_03": "First-pass snapshot only; ongoing resume omitted from table and totals.",
    "task_04": "Initial and resumed usage summed; closure after resume; facts from final selected snapshot.",
    "facts": "One cumulative selected snapshot per task, never a sum across phases.",
    "closure": "Operator-reported admission of the verbatim target by the local LLM verifier. Not external expert accuracy, a formal proof, or independently inspected correctness.",
    "window_minutes": "Stored one-decimal JSON accounting-window length; not time to first accepted target, nor wall time for the complete suite.",
    "role_tokens": "Recorded workers + verifier + main + curator tokens. Does not include consult tokens, cached read tokens, or unreported token lines; heterogeneous role counters are preserved.",
    "main_curator_tokens": "Each exported session's in + out + cache_w = total_new_tokens; cache_r is excluded. Session spans need not match JSON worker windows.",
    "consult_cost_usd": "Recorded strategy-consult spend only, not full compute cost. Reasoning tokens are a separate reported breakdown and are not added to consult input+output."
  },
  "included_record_ids": [
    "01_r1",
    "02_r1",
    "03_r1",
    "04_r1",
    "04_r3_resume",
    "05_r1",
    "06_r1",
    "07_r1",
    "08_r1",
    "09_r1",
    "10_r1"
  ],
  "excluded_record_ids": [
    "03_r2_resume_snapshot"
  ],
  "rows": [
    {
      "problem_id": "01",
      "problem_name": "automorphism",
      "closed": true,
      "display_status": "Closed",
      "selected_record_ids": [
        "01_r1"
      ],
      "selected_phases": [
        "r1"
      ],
      "source_json_files": [
        "data/raw/fpbmain/fpbm01_automorphism.json"
      ],
      "closure_phase": "r1",
      "facts": 28,
      "fact_snapshot_record_id": "01_r1",
      "facts_are_cumulative": true,
      "window_intervals": [
        {
          "record_id": "01_r1",
          "start": "2026-09-13T23:41:28.005996+00:00",
          "end": "2026-09-14T00:30:41.794875+00:00",
          "minutes": 49.2
        }
      ],
      "worker_tokens": 51669267,
      "verifier_tokens": 966723,
      "main_tokens": 354050,
      "curator_tokens": 78373,
      "four_role_tokens": 53068413,
      "worker_rounds": 618,
      "verifier_runs": 29,
      "consult_calls": 1,
      "consult_input_tokens": 3741,
      "consult_output_tokens": 10248,
      "consult_reasoning_tokens": 8286,
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "window_minutes": 49.2,
      "consult_cost_usd": 0.55,
      "presentation_note": "First-pass accounting export and fact snapshot."
    },
    {
      "problem_id": "02",
      "problem_name": "moebius",
      "closed": true,
      "display_status": "Closed",
      "selected_record_ids": [
        "02_r1"
      ],
      "selected_phases": [
        "r1"
      ],
      "source_json_files": [
        "data/raw/fpbmain/fpbm02_moebius.json"
      ],
      "closure_phase": "r1",
      "facts": 37,
      "fact_snapshot_record_id": "02_r1",
      "facts_are_cumulative": true,
      "window_intervals": [
        {
          "record_id": "02_r1",
          "start": "2026-09-14T00:41:20.426885+00:00",
          "end": "2026-09-14T02:03:14.442084+00:00",
          "minutes": 81.9
        }
      ],
      "worker_tokens": 106041630,
      "verifier_tokens": 1151137,
      "main_tokens": 537478,
      "curator_tokens": 336948,
      "four_role_tokens": 108067193,
      "worker_rounds": 1048,
      "verifier_runs": 38,
      "consult_calls": 1,
      "consult_input_tokens": 4127,
      "consult_output_tokens": 20281,
      "consult_reasoning_tokens": 17610,
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "window_minutes": 81.9,
      "consult_cost_usd": 1.06,
      "presentation_note": "First-pass accounting export and fact snapshot."
    },
    {
      "problem_id": "03",
      "problem_name": "bernoulli",
      "closed": false,
      "display_status": "Open",
      "selected_record_ids": [
        "03_r1"
      ],
      "selected_phases": [
        "r1"
      ],
      "source_json_files": [
        "data/raw/fpbmain/fpbm03_bernoulli.json"
      ],
      "closure_phase": null,
      "facts": 984,
      "fact_snapshot_record_id": "03_r1",
      "facts_are_cumulative": true,
      "window_intervals": [
        {
          "record_id": "03_r1",
          "start": "2026-09-14T06:19:25.989980+00:00",
          "end": "2026-09-14T08:26:10.311874+00:00",
          "minutes": 126.7
        }
      ],
      "worker_tokens": 66164856,
      "verifier_tokens": 12228289,
      "main_tokens": 2148002,
      "curator_tokens": 1119263,
      "four_role_tokens": 81660410,
      "worker_rounds": 25,
      "verifier_runs": 303,
      "consult_calls": 2,
      "consult_input_tokens": 7069,
      "consult_output_tokens": 28729,
      "consult_reasoning_tokens": 23501,
      "missing_worker_token_lines": 1,
      "missing_verifier_token_lines": 0,
      "window_minutes": 126.7,
      "consult_cost_usd": 1.46,
      "presentation_note": "Open first-pass snapshot; the ongoing resume is excluded from this table's resource and fact totals."
    },
    {
      "problem_id": "04",
      "problem_name": "dilation (Guth)",
      "closed": true,
      "display_status": "Closed",
      "selected_record_ids": [
        "04_r1",
        "04_r3_resume"
      ],
      "selected_phases": [
        "r1",
        "r3_resume"
      ],
      "source_json_files": [
        "data/raw/fpbmain/fpbm04_dilation.json",
        "data/raw/fpbmain/fpbm04_dilation_resume.json"
      ],
      "closure_phase": "r3_resume",
      "facts": 586,
      "fact_snapshot_record_id": "04_r3_resume",
      "facts_are_cumulative": true,
      "window_intervals": [
        {
          "record_id": "04_r1",
          "start": "2026-09-14T08:44:46.751757+00:00",
          "end": "2026-09-14T14:40:56.637975+00:00",
          "minutes": 356.2
        },
        {
          "record_id": "04_r3_resume",
          "start": "2026-09-15T06:02:37.167482+00:00",
          "end": "2026-09-15T08:04:47.432535+00:00",
          "minutes": 122.2
        }
      ],
      "worker_tokens": 240955186,
      "verifier_tokens": 35060445,
      "main_tokens": 3465548,
      "curator_tokens": 1524053,
      "four_role_tokens": 281005232,
      "worker_rounds": 492,
      "verifier_runs": 802,
      "consult_calls": 5,
      "consult_input_tokens": 17736,
      "consult_output_tokens": 116759,
      "consult_reasoning_tokens": 101987,
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "window_minutes": 478.4,
      "consult_cost_usd": 5.91,
      "presentation_note": "Initial and resumed usage are combined; closure occurred during the resume, and facts use the resumed cumulative snapshot."
    },
    {
      "problem_id": "05",
      "problem_name": "spde",
      "closed": true,
      "display_status": "Closed",
      "selected_record_ids": [
        "05_r1"
      ],
      "selected_phases": [
        "r1"
      ],
      "source_json_files": [
        "data/raw/fpbmain/fpbm05_spde.json"
      ],
      "closure_phase": "r1",
      "facts": 51,
      "fact_snapshot_record_id": "05_r1",
      "facts_are_cumulative": true,
      "window_intervals": [
        {
          "record_id": "05_r1",
          "start": "2026-09-14T14:53:41.192277+00:00",
          "end": "2026-09-14T15:41:10.191520+00:00",
          "minutes": 47.5
        }
      ],
      "worker_tokens": 35119396,
      "verifier_tokens": 1924303,
      "main_tokens": 280997,
      "curator_tokens": 237991,
      "four_role_tokens": 37562687,
      "worker_rounds": 235,
      "verifier_runs": 54,
      "consult_calls": 1,
      "consult_input_tokens": 4110,
      "consult_output_tokens": 24367,
      "consult_reasoning_tokens": 21448,
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "window_minutes": 47.5,
      "consult_cost_usd": 1.26,
      "presentation_note": "First-pass accounting export and fact snapshot."
    },
    {
      "problem_id": "06",
      "problem_name": "treelattice",
      "closed": true,
      "display_status": "Closed",
      "selected_record_ids": [
        "06_r1"
      ],
      "selected_phases": [
        "r1"
      ],
      "source_json_files": [
        "data/raw/fpbmain/fpbm06_treelattice.json"
      ],
      "closure_phase": "r1",
      "facts": 29,
      "fact_snapshot_record_id": "06_r1",
      "facts_are_cumulative": true,
      "window_intervals": [
        {
          "record_id": "06_r1",
          "start": "2026-09-14T16:25:00.506697+00:00",
          "end": "2026-09-14T16:52:54.036299+00:00",
          "minutes": 27.9
        }
      ],
      "worker_tokens": 10655022,
      "verifier_tokens": 803133,
      "main_tokens": 517084,
      "curator_tokens": 184875,
      "four_role_tokens": 12160114,
      "worker_rounds": 98,
      "verifier_runs": 29,
      "consult_calls": 1,
      "consult_input_tokens": 3276,
      "consult_output_tokens": 20369,
      "consult_reasoning_tokens": 18128,
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "window_minutes": 27.9,
      "consult_cost_usd": 1.05,
      "presentation_note": "First-pass accounting export and fact snapshot."
    },
    {
      "problem_id": "07",
      "problem_name": "matching",
      "closed": true,
      "display_status": "Closed",
      "selected_record_ids": [
        "07_r1"
      ],
      "selected_phases": [
        "r1"
      ],
      "source_json_files": [
        "data/raw/fpbmain/fpbm07_matching.json"
      ],
      "closure_phase": "r1",
      "facts": 39,
      "fact_snapshot_record_id": "07_r1",
      "facts_are_cumulative": true,
      "window_intervals": [
        {
          "record_id": "07_r1",
          "start": "2026-09-14T16:58:29.931451+00:00",
          "end": "2026-09-14T17:42:36.070024+00:00",
          "minutes": 44.1
        }
      ],
      "worker_tokens": 23906751,
      "verifier_tokens": 1538708,
      "main_tokens": 288221,
      "curator_tokens": 403361,
      "four_role_tokens": 26137041,
      "worker_rounds": 194,
      "verifier_runs": 41,
      "consult_calls": 1,
      "consult_input_tokens": 3630,
      "consult_output_tokens": 11281,
      "consult_reasoning_tokens": 8927,
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "window_minutes": 44.1,
      "consult_cost_usd": 0.6,
      "presentation_note": "First-pass accounting export and fact snapshot."
    },
    {
      "problem_id": "08",
      "problem_name": "dressian",
      "closed": true,
      "display_status": "Closed",
      "selected_record_ids": [
        "08_r1"
      ],
      "selected_phases": [
        "r1"
      ],
      "source_json_files": [
        "data/raw/fpbmain/fpbm08_dressian.json"
      ],
      "closure_phase": "r1",
      "facts": 47,
      "fact_snapshot_record_id": "08_r1",
      "facts_are_cumulative": true,
      "window_intervals": [
        {
          "record_id": "08_r1",
          "start": "2026-09-14T17:49:57.678364+00:00",
          "end": "2026-09-14T18:33:56.906715+00:00",
          "minutes": 44.0
        }
      ],
      "worker_tokens": 22432669,
      "verifier_tokens": 2012674,
      "main_tokens": 252990,
      "curator_tokens": 283249,
      "four_role_tokens": 24981582,
      "worker_rounds": 97,
      "verifier_runs": 52,
      "consult_calls": 1,
      "consult_input_tokens": 3055,
      "consult_output_tokens": 15935,
      "consult_reasoning_tokens": 13055,
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 1,
      "window_minutes": 44.0,
      "consult_cost_usd": 0.83,
      "presentation_note": "First-pass accounting export and fact snapshot."
    },
    {
      "problem_id": "09",
      "problem_name": "hilbert",
      "closed": true,
      "display_status": "Closed",
      "selected_record_ids": [
        "09_r1"
      ],
      "selected_phases": [
        "r1"
      ],
      "source_json_files": [
        "data/raw/fpbmain/fpbm09_hilbert.json"
      ],
      "closure_phase": "r1",
      "facts": 43,
      "fact_snapshot_record_id": "09_r1",
      "facts_are_cumulative": true,
      "window_intervals": [
        {
          "record_id": "09_r1",
          "start": "2026-09-14T18:45:57.184705+00:00",
          "end": "2026-09-14T19:29:30.551641+00:00",
          "minutes": 43.6
        }
      ],
      "worker_tokens": 27880102,
      "verifier_tokens": 1535182,
      "main_tokens": 363812,
      "curator_tokens": 285811,
      "four_role_tokens": 30064907,
      "worker_rounds": 183,
      "verifier_runs": 45,
      "consult_calls": 1,
      "consult_input_tokens": 4552,
      "consult_output_tokens": 14717,
      "consult_reasoning_tokens": 11912,
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "window_minutes": 43.6,
      "consult_cost_usd": 0.78,
      "presentation_note": "First-pass accounting export and fact snapshot."
    },
    {
      "problem_id": "10",
      "problem_name": "vonneumann",
      "closed": true,
      "display_status": "Closed",
      "selected_record_ids": [
        "10_r1"
      ],
      "selected_phases": [
        "r1"
      ],
      "source_json_files": [
        "data/raw/fpbmain/fpbm10_vonneumann.json"
      ],
      "closure_phase": "r1",
      "facts": 51,
      "fact_snapshot_record_id": "10_r1",
      "facts_are_cumulative": true,
      "window_intervals": [
        {
          "record_id": "10_r1",
          "start": "2026-09-14T19:48:19.086028+00:00",
          "end": "2026-09-14T20:32:42.505978+00:00",
          "minutes": 44.4
        }
      ],
      "worker_tokens": 24000011,
      "verifier_tokens": 2031839,
      "main_tokens": 575460,
      "curator_tokens": 299363,
      "four_role_tokens": 26906673,
      "worker_rounds": 104,
      "verifier_runs": 55,
      "consult_calls": 1,
      "consult_input_tokens": 3163,
      "consult_output_tokens": 35376,
      "consult_reasoning_tokens": 32632,
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "window_minutes": 44.4,
      "consult_cost_usd": 1.8,
      "presentation_note": "First-pass accounting export and fact snapshot."
    }
  ],
  "totals": {
    "problems": 10,
    "closed": 9,
    "open": 1,
    "accounting_records": 11,
    "facts": 1895,
    "worker_tokens": 608824890,
    "verifier_tokens": 59252433,
    "main_tokens": 8783642,
    "curator_tokens": 4753287,
    "four_role_tokens": 681614252,
    "worker_rounds": 3094,
    "verifier_runs": 1448,
    "consult_calls": 15,
    "consult_input_tokens": 54459,
    "consult_output_tokens": 298062,
    "consult_reasoning_tokens": 257486,
    "missing_worker_token_lines": 1,
    "missing_verifier_token_lines": 1,
    "window_minutes": 987.7,
    "consult_cost_usd": 15.3
  },
  "excluded_record_totals": {
    "worker_tokens": 89357575,
    "verifier_tokens": 77299994,
    "main_tokens": 58689484,
    "curator_tokens": 15042086,
    "four_role_tokens": 240389139,
    "worker_rounds": 109,
    "verifier_runs": 1725,
    "consult_calls": 5,
    "consult_input_tokens": 21988,
    "consult_output_tokens": 58371,
    "consult_reasoning_tokens": 45588,
    "missing_worker_token_lines": 26,
    "missing_verifier_token_lines": 5,
    "window_minutes": 1608.9,
    "consult_cost_usd": 3.09
  },
  "full_archive_totals": {
    "worker_tokens": 698182465,
    "verifier_tokens": 136552427,
    "main_tokens": 67473126,
    "curator_tokens": 19795373,
    "four_role_tokens": 922003391,
    "worker_rounds": 3203,
    "verifier_runs": 3173,
    "consult_calls": 20,
    "consult_input_tokens": 76447,
    "consult_output_tokens": 356433,
    "consult_reasoning_tokens": 303074,
    "missing_worker_token_lines": 27,
    "missing_verifier_token_lines": 6,
    "accounting_records": 12,
    "window_minutes": 2596.6,
    "summary_reported_row_wall_minutes": 2446,
    "consult_cost_usd": 18.39,
    "raw_snapshot_fact_sum_not_unique": 6464,
    "problems": 10,
    "closed": 9,
    "first_pass_closed": 8,
    "running_partial": 1,
    "latest_facts": 5013,
    "latest_revoked": 0,
    "reported_summary": {
      "wall_minutes": 2447,
      "worker_tokens": 698182465,
      "verifier_tokens": 136552427,
      "main_tokens": 67473126,
      "curator_tokens": 19795373,
      "consult_cost_usd": 18.39,
      "facts": 5590,
      "four_role_tokens": 922003391
    }
  },
  "validation": {
    "source_records_unchanged": true,
    "one_row_per_task": true,
    "all_selected_plus_excluded_usage_matches_full_archive": true,
    "source_closure_phases_preserved": true,
    "four_role_sums_verified": true,
    "missing_token_lines_disclosed": true
  }
}


==> anc/SupplementaryData1_records/data/firstproof_second_batch_baselines.json <==
{
  "schema_version": "1.0",
  "source": {
    "title": "First Proof Second Batch",
    "arxiv_id": "2606.18119v1",
    "url": "https://arxiv.org/pdf/2606.18119",
    "citation_key": "firstproof2026",
    "pdf_sha256": "777e9a8707c439e2657e0dc73dc23ea1379d02a253d08769cb0c90272318ce90",
    "table3_printed_page": 23,
    "editorial_decisions_section": "5",
    "editorial_decisions_printed_pages": [
      22,
      34
    ],
    "reviewed_date": "2026-09-16"
  },
  "comparison_endpoint": "editorial_decision",
  "grade_labels": {
    "flawless": "essentially flawless",
    "minor": "minor revisions",
    "major": "major revisions",
    "reject": "reject",
    "missing": "no submission"
  },
  "pass_grades": [
    "flawless",
    "minor"
  ],
  "referee_pill_codes": {
    "F": "essentially flawless",
    "mC": "minor: citation issue",
    "mM": "minor: mathematical correction",
    "M": "major revisions",
    "R": "reject"
  },
  "protocol": {
    "evaluation_dates": [
      "2026-05-28",
      "2026-06-01"
    ],
    "grading_dates": [
      "2026-06-04",
      "2026-06-08"
    ],
    "testing_operator": "First Proof",
    "task_count": 10,
    "max_hours_per_system": 24,
    "token_cap": null,
    "human_interaction_after_input": false,
    "referees_per_submission": [
      2,
      3
    ],
    "source_sections": [
      "2.2",
      "2.3"
    ],
    "source_pages": [
      8,
      9,
      10,
      11
    ]
  },
  "task_identity_check": {
    "local_pdf": "inputs/code/Math_Agent_Harness-main/problems/FirstProofBench/FirstProofBench_10Problems.pdf",
    "comparison": "equal extracted text after whitespace normalization",
    "local_page_to_official_printed_page": {
      "1": 12,
      "2": 13,
      "3": 14,
      "4": 15,
      "5": 16,
      "6": 17,
      "7": 18,
      "8": 19,
      "9": 20,
      "10": 21
    },
    "matched_pages": 10,
    "all_pages_match": true
  },
  "systems": [
    {
      "id": "A",
      "name": "IMProofBench ProofCouncil",
      "short_name": "ProofCouncil",
      "base_model": "gpt-5.5 pro",
      "additional_models": [
        "gpt-5.5",
        "gemini-3.1-pro-preview",
        "claude-opus-4-7"
      ],
      "source_section": "4.1",
      "source_page": 21
    },
    {
      "id": "B",
      "name": "UCLA Moonshot Harness",
      "short_name": "UCLA Moonshot",
      "base_model": "gpt-5.5 pro",
      "additional_models": [],
      "source_section": "4.2",
      "source_page": 21
    },
    {
      "id": "C",
      "name": "OpenAI ChatGPT 5.5 Pro",
      "short_name": "ChatGPT 5.5 Pro",
      "base_model": "ChatGPT 5.5 Pro",
      "reasoning_effort": "xhigh",
      "additional_models": [],
      "source_section": "4.3",
      "source_page": 22
    },
    {
      "id": "D",
      "name": "Princeton Momus",
      "short_name": "Momus",
      "base_model": "gemini-3.1-pro-preview",
      "additional_models": [],
      "source_section": "4.4",
      "source_page": 22
    }
  ],
  "problems": [
    {
      "problem_id": "01",
      "local_slug": "automorphism",
      "domain": "Computability theory",
      "editorial_decisions": {
        "A": "minor",
        "B": "minor",
        "C": "minor",
        "D": "reject"
      },
      "referee_recommendations_table3": {
        "A": [
          "F",
          "mC"
        ],
        "B": [
          "F",
          "mC",
          "mC"
        ],
        "C": [
          "F",
          "mC"
        ],
        "D": [
          "R",
          "R"
        ]
      },
      "editorial_decision_pages": {
        "A": 22,
        "B": 23,
        "C": 25,
        "D": 25
      },
      "table3_page": 23
    },
    {
      "problem_id": "02",
      "local_slug": "moebius",
      "domain": "Discrete geometry",
      "editorial_decisions": {
        "A": "minor",
        "B": "minor",
        "C": "minor",
        "D": "reject"
      },
      "referee_recommendations_table3": {
        "A": [
          "mC",
          "mC"
        ],
        "B": [
          "mM",
          "mC",
          "mC"
        ],
        "C": [
          "mM",
          "mM"
        ],
        "D": [
          "R",
          "R",
          "R"
        ]
      },
      "editorial_decision_pages": {
        "A": 26,
        "B": 26,
        "C": 26,
        "D": 26
      },
      "table3_page": 23
    },
    {
      "problem_id": "03",
      "local_slug": "bernoulli",
      "domain": "Discrete probability",
      "editorial_decisions": {
        "A": "minor",
        "B": "reject",
        "C": "reject",
        "D": "reject"
      },
      "referee_recommendations_table3": {
        "A": [
          "mC",
          "mC",
          "mC"
        ],
        "B": [
          "R",
          "R",
          "R"
        ],
        "C": [
          "R",
          "R"
        ],
        "D": [
          "R",
          "R"
        ]
      },
      "editorial_decision_pages": {
        "A": 27,
        "B": 27,
        "C": 27,
        "D": 27
      },
      "table3_page": 23
    },
    {
      "problem_id": "04",
      "local_slug": "dilation",
      "domain": "Metric geometry",
      "editorial_decisions": {
        "A": "reject",
        "B": "reject",
        "C": "reject",
        "D": "reject"
      },
      "referee_recommendations_table3": {
        "A": [
          "M",
          "R"
        ],
        "B": [
          "R",
          "R",
          "R"
        ],
        "C": [
          "R",
          "R"
        ],
        "D": [
          "R",
          "R",
          "R"
        ]
      },
      "editorial_decision_pages": {
        "A": 28,
        "B": 28,
        "C": 28,
        "D": 28
      },
      "table3_page": 23
    },
    {
      "problem_id": "05",
      "local_slug": "spde",
      "domain": "Stochastic PDE",
      "editorial_decisions": {
        "A": "flawless",
        "B": "reject",
        "C": "reject",
        "D": "reject"
      },
      "referee_recommendations_table3": {
        "A": [
          "F",
          "F",
          "F"
        ],
        "B": [
          "R",
          "R",
          "R"
        ],
        "C": [
          "R",
          "R",
          "R"
        ],
        "D": [
          "R",
          "R"
        ]
      },
      "editorial_decision_pages": {
        "A": 28,
        "B": 29,
        "C": 29,
        "D": 29
      },
      "table3_page": 23
    },
    {
      "problem_id": "06",
      "local_slug": "treelattice",
      "domain": "Lattice theory",
      "editorial_decisions": {
        "A": "missing",
        "B": "flawless",
        "C": "flawless",
        "D": "reject"
      },
      "referee_recommendations_table3": {
        "A": [],
        "B": [
          "F",
          "F",
          "F"
        ],
        "C": [
          "F",
          "F",
          "F"
        ],
        "D": [
          "R",
          "R",
          "R"
        ]
      },
      "editorial_decision_pages": {
        "A": 29,
        "B": 30,
        "C": 30,
        "D": 30
      },
      "table3_page": 23
    },
    {
      "problem_id": "07",
      "local_slug": "matching",
      "domain": "Combinatorial topology",
      "editorial_decisions": {
        "A": "flawless",
        "B": "minor",
        "C": "flawless",
        "D": "minor"
      },
      "referee_recommendations_table3": {
        "A": [
          "F",
          "F",
          "mM"
        ],
        "B": [
          "mC",
          "mM",
          "M"
        ],
        "C": [
          "F",
          "mC",
          "mM"
        ],
        "D": [
          "F",
          "mC",
          "mM"
        ]
      },
      "editorial_decision_pages": {
        "A": 30,
        "B": 31,
        "C": 31,
        "D": 31
      },
      "table3_page": 23
    },
    {
      "problem_id": "08",
      "local_slug": "dressian",
      "domain": "Matroids and tropical geometry",
      "editorial_decisions": {
        "A": "reject",
        "B": "major",
        "C": "reject",
        "D": "reject"
      },
      "referee_recommendations_table3": {
        "A": [
          "M",
          "M",
          "R"
        ],
        "B": [
          "M",
          "M"
        ],
        "C": [
          "R",
          "R",
          "R"
        ],
        "D": [
          "R",
          "R"
        ]
      },
      "editorial_decision_pages": {
        "A": 31,
        "B": 32,
        "C": 32,
        "D": 32
      },
      "table3_page": 23
    },
    {
      "problem_id": "09",
      "local_slug": "hilbert",
      "domain": "Algebraic combinatorics",
      "editorial_decisions": {
        "A": "minor",
        "B": "minor",
        "C": "minor",
        "D": "reject"
      },
      "referee_recommendations_table3": {
        "A": [
          "mC",
          "mM"
        ],
        "B": [
          "mC",
          "mM",
          "mM"
        ],
        "C": [
          "mM",
          "mC"
        ],
        "D": [
          "R",
          "R",
          "R"
        ]
      },
      "editorial_decision_pages": {
        "A": 32,
        "B": 32,
        "C": 33,
        "D": 33
      },
      "table3_page": 23
    },
    {
      "problem_id": "10",
      "local_slug": "vonneumann",
      "domain": "von Neumann algebras",
      "editorial_decisions": {
        "A": "major",
        "B": "reject",
        "C": "major",
        "D": "reject"
      },
      "referee_recommendations_table3": {
        "A": [
          "M",
          "M"
        ],
        "B": [
          "R",
          "R"
        ],
        "C": [
          "M",
          "M",
          "M"
        ],
        "D": [
          "R",
          "R"
        ]
      },
      "editorial_decision_pages": {
        "A": 33,
        "B": 34,
        "C": 34,
        "D": 34
      },
      "table3_page": 23
    }
  ],
  "totals": {
    "A": {
      "flawless": 2,
      "minor": 4,
      "major": 1,
      "reject": 2,
      "missing": 1,
      "pass": 6,
      "benchmark_tasks": 10,
      "submissions": 9
    },
    "B": {
      "flawless": 1,
      "minor": 4,
      "major": 1,
      "reject": 4,
      "missing": 0,
      "pass": 5,
      "benchmark_tasks": 10,
      "submissions": 10
    },
    "C": {
      "flawless": 2,
      "minor": 3,
      "major": 1,
      "reject": 4,
      "missing": 0,
      "pass": 5,
      "benchmark_tasks": 10,
      "submissions": 10
    },
    "D": {
      "flawless": 0,
      "minor": 1,
      "major": 0,
      "reject": 9,
      "missing": 0,
      "pass": 1,
      "benchmark_tasks": 10,
      "submissions": 10
    }
  },
  "missing_submission": {
    "problem_id": "06",
    "system_id": "A",
    "cause": "API failures exceeded harness timeout",
    "source_section": "5.6",
    "source_page": 29
  },
  "local_endpoint": {
    "source": "data/reported_results.json",
    "arms": [
      "orig",
      "memrun"
    ],
    "definition": "run-reported target closure",
    "external_expert_grade_available": false
  }
}


==> anc/SupplementaryData1_records/data/fpbmain_results.json <==
{
  "schema_version": "1.0",
  "created_from": "Supplied FPB_results.zip/fpbmain archival exports; no new model experiments or proof review performed.",
  "source_status_as_reported": "2026-09-17; task 03 running at collection",
  "source_files": [
    {
      "path": "data/raw/fpbmain/LEDGER.md",
      "sha256": "6467d2fa58056e01d927a04e9b4a47be23618def4a6c5b4f32c0bdfe5d278efb"
    },
    {
      "path": "data/raw/fpbmain/SUMMARY.md",
      "sha256": "281455d0878e8087b5134881a76523f7d0bc76252e2bfac1598f4b2bbe9ea9c5"
    },
    {
      "path": "data/raw/fpbmain/fpbm01_automorphism.json",
      "sha256": "89ac6689b7f5dfb0c6bb4872a750ac92b14f5126f26354754a6eebee9db74a36"
    },
    {
      "path": "data/raw/fpbmain/fpbm02_moebius.json",
      "sha256": "af3fdfb4ee0d5eba12960a419906f3cc7ebc7875396003841b5d9763d7f60669"
    },
    {
      "path": "data/raw/fpbmain/fpbm03_bernoulli.json",
      "sha256": "994fdfe9d25321a647a6c74c9dea7189be3b5137c80c4edc671a839526ad35df"
    },
    {
      "path": "data/raw/fpbmain/fpbm03_bernoulli_resume_snapshot.json",
      "sha256": "90e5639f002686338c9f71fd784bdd44ba56826f09ed3c820d3e5a4f1aa89504"
    },
    {
      "path": "data/raw/fpbmain/fpbm04_dilation.json",
      "sha256": "34fbebcc00c9144f4ea764bf3c958aa7db37354889f6b0929100b00117b7c230"
    },
    {
      "path": "data/raw/fpbmain/fpbm04_dilation_resume.json",
      "sha256": "c044ee89efb0b30558c0a9eacacd1fcafa84e9abe57ea3e2c4aa6db67153b56c"
    },
    {
      "path": "data/raw/fpbmain/fpbm05_spde.json",
      "sha256": "30d8d722e7c76f29dbaae93db549ca4c25cf93243af98736f32bf84e6098a3db"
    },
    {
      "path": "data/raw/fpbmain/fpbm06_treelattice.json",
      "sha256": "814cab98eca0e48219104d5ccc044b3a1228e6018972ef89ebeb3010e76599cc"
    },
    {
      "path": "data/raw/fpbmain/fpbm07_matching.json",
      "sha256": "e97a8c9b2c68e285b1e90c922e3ec16966112642ace1547cfb834de5d6f7511e"
    },
    {
      "path": "data/raw/fpbmain/fpbm08_dressian.json",
      "sha256": "de0967ce1cf5f73f5d21e2cb72951628219f7948e238beff8c5add1d6285b715"
    },
    {
      "path": "data/raw/fpbmain/fpbm09_hilbert.json",
      "sha256": "163c2dd635a892c1c50b77a9b1d1a3e9bf8fdeb07c1ad24a50e068ef1c92d73f"
    },
    {
      "path": "data/raw/fpbmain/fpbm10_vonneumann.json",
      "sha256": "4b0ab173200ad40a84d94057fd93a7b4675c6a106e73ab9a0c482fb5a9f81f54"
    }
  ],
  "configuration_reported": {
    "suite": "First Proof Second Batch, locally named FirstProofBench",
    "worker_verifier_model": "openai.gpt-6-astra",
    "workers": 10,
    "worker_roster": {
      "high": 5,
      "xhigh": 4,
      "max": 1
    },
    "consult_model": "gpt-6-astra",
    "consult_effort": "max",
    "consult_tools": "none",
    "web_access": "disabled, as reported by SUMMARY.md",
    "memory_scope": "batch",
    "memory_batch_tag": "fpb-main-mem",
    "memory_policy": "Prior-problem memory reported available; mathematical reuse must be re-proved in project.",
    "first_pass_cap_minutes": 360,
    "sequencer_backstop_extra_minutes": 40,
    "resume_cap": "unlimited with reported honest-stall clause",
    "manual_intervention": "Task 04 architecture consult/switch before closure in resume",
    "independent_configuration_logs_supplied": false
  },
  "definitions": {
    "closed": "Operator-reported admission of the verbatim target by the local LLM verifier. Not external expert accuracy, a formal proof, or independently inspected correctness.",
    "phase_of_closure": "First pass r1 or r3_resume as labeled in SUMMARY.md; null for the open task. No separate task-04 r2 export is supplied.",
    "facts": "Cumulative project snapshot, not new facts for the accounting interval; latest_facts uses one latest snapshot per project.",
    "four_role_tokens": "Recorded workers + verifier + main + curator tokens. Does not include consult tokens, cached read tokens, or unreported token lines; heterogeneous role counters are preserved.",
    "main_curator_tokens": "Each exported session's in + out + cache_w = total_new_tokens; cache_r is excluded. Session spans need not match JSON worker windows.",
    "window_minutes": "Stored one-decimal JSON accounting-window length; not time to first accepted target, nor wall time for the complete suite.",
    "consult_cost_usd": "Recorded strategy-consult spend only, not full compute cost. Reasoning tokens are a separate reported breakdown and are not added to consult input+output."
  },
  "tasks": [
    {
      "problem_id": "01",
      "problem_name": "automorphism",
      "reported_result": "YES + explicit witness (`49df3466c1623ad1`)",
      "closed": true,
      "source_status_text": "✅",
      "source_phase_text": "r1",
      "phase_of_closure": "r1",
      "project": "fpbm01_automorphism",
      "first_pass_closed": true,
      "latest_outcome": "reported_closed",
      "latest_record_id": "01_r1",
      "record_ids": [
        "01_r1"
      ],
      "first_pass_facts": 28,
      "latest_facts": 28,
      "resume_net_facts": 0,
      "latest_revoked": 0,
      "latest_window_end": "2026-09-14T00:30:41.794875+00:00",
      "closure_evidence": "SUMMARY.md outcome table; not recomputed from proof files"
    },
    {
      "problem_id": "02",
      "problem_name": "moebius",
      "reported_result": "inf = √3; realized set = (√3, ∞), double independent acceptance",
      "closed": true,
      "source_status_text": "✅",
      "source_phase_text": "r1",
      "phase_of_closure": "r1",
      "project": "fpbm02_moebius",
      "first_pass_closed": true,
      "latest_outcome": "reported_closed",
      "latest_record_id": "02_r1",
      "record_ids": [
        "02_r1"
      ],
      "first_pass_facts": 37,
      "latest_facts": 37,
      "resume_net_facts": 0,
      "latest_revoked": 0,
      "latest_window_end": "2026-09-14T02:03:14.442084+00:00",
      "closure_evidence": "SUMMARY.md outcome table; not recomputed from proof files"
    },
    {
      "problem_id": "03",
      "problem_name": "bernoulli",
      "reported_result": "partial characterization (r1); r2 endgame on residues [1/4,1/3] open-closed + r<4/7",
      "closed": false,
      "source_status_text": "🟡 running",
      "source_phase_text": "r1+r2*",
      "phase_of_closure": null,
      "project": "fpbm03_bernoulli",
      "first_pass_closed": false,
      "latest_outcome": "running_partial",
      "latest_record_id": "03_r2_resume_snapshot",
      "record_ids": [
        "03_r1",
        "03_r2_resume_snapshot"
      ],
      "first_pass_facts": 984,
      "latest_facts": 4102,
      "resume_net_facts": 3118,
      "latest_revoked": 0,
      "latest_window_end": "2026-09-17T02:40:13.004527+00:00",
      "closure_evidence": "SUMMARY.md outcome table; not recomputed from proof files"
    },
    {
      "problem_id": "04",
      "problem_name": "dilation (Guth)",
      "reported_result": "proposition proved, explicit k=1/4096 (`01f754b98ca3a775`, load-bearing PL theorem `ed8ad8172cc5a2df`)",
      "closed": true,
      "source_status_text": "✅",
      "source_phase_text": "r3 (77 min after architecture switch; r1 = strong partials)",
      "phase_of_closure": "r3_resume",
      "project": "fpbm04_dilation",
      "first_pass_closed": false,
      "latest_outcome": "reported_closed",
      "latest_record_id": "04_r3_resume",
      "record_ids": [
        "04_r1",
        "04_r3_resume"
      ],
      "first_pass_facts": 467,
      "latest_facts": 586,
      "resume_net_facts": 119,
      "latest_revoked": 0,
      "latest_window_end": "2026-09-15T08:04:47.432535+00:00",
      "closure_evidence": "SUMMARY.md outcome table; not recomputed from proof files"
    },
    {
      "problem_id": "05",
      "problem_name": "spde",
      "reported_result": "uniqueness + explicit Gibbs invariant measure (`b99f30e09858e915`)",
      "closed": true,
      "source_status_text": "✅",
      "source_phase_text": "r1",
      "phase_of_closure": "r1",
      "project": "fpbm05_spde",
      "first_pass_closed": true,
      "latest_outcome": "reported_closed",
      "latest_record_id": "05_r1",
      "record_ids": [
        "05_r1"
      ],
      "first_pass_facts": 51,
      "latest_facts": 51,
      "resume_net_facts": 0,
      "latest_revoked": 0,
      "latest_window_end": "2026-09-14T15:41:10.191520+00:00",
      "closure_evidence": "SUMMARY.md outcome table; not recomputed from proof files"
    },
    {
      "problem_id": "06",
      "problem_name": "treelattice",
      "reported_result": "theorem proved (`7a8076caeba45adf`)",
      "closed": true,
      "source_status_text": "✅",
      "source_phase_text": "r1 (13 min)",
      "phase_of_closure": "r1",
      "project": "fpbm06_treelattice",
      "first_pass_closed": true,
      "latest_outcome": "reported_closed",
      "latest_record_id": "06_r1",
      "record_ids": [
        "06_r1"
      ],
      "first_pass_facts": 29,
      "latest_facts": 29,
      "resume_net_facts": 0,
      "latest_revoked": 0,
      "latest_window_end": "2026-09-14T16:52:54.036299+00:00",
      "closure_evidence": "SUMMARY.md outcome table; not recomputed from proof files"
    },
    {
      "problem_id": "07",
      "problem_name": "matching",
      "reported_result": "NO + explicit 10-letter witness word, F_{w*} ≅ S² (triple acceptance)",
      "closed": true,
      "source_status_text": "✅",
      "source_phase_text": "r1",
      "phase_of_closure": "r1",
      "project": "fpbm07_matching",
      "first_pass_closed": true,
      "latest_outcome": "reported_closed",
      "latest_record_id": "07_r1",
      "record_ids": [
        "07_r1"
      ],
      "first_pass_facts": 39,
      "latest_facts": 39,
      "resume_net_facts": 0,
      "latest_revoked": 0,
      "latest_window_end": "2026-09-14T17:42:36.070024+00:00",
      "closure_evidence": "SUMMARY.md outcome table; not recomputed from proof files"
    },
    {
      "problem_id": "08",
      "problem_name": "dressian",
      "reported_result": "YES + explicit order-reversing involution on Dr(M) (`8a6120a9d3c8647f`)",
      "closed": true,
      "source_status_text": "✅",
      "source_phase_text": "r1",
      "phase_of_closure": "r1",
      "project": "fpbm08_dressian",
      "first_pass_closed": true,
      "latest_outcome": "reported_closed",
      "latest_record_id": "08_r1",
      "record_ids": [
        "08_r1"
      ],
      "first_pass_facts": 47,
      "latest_facts": 47,
      "resume_net_facts": 0,
      "latest_revoked": 0,
      "latest_window_end": "2026-09-14T18:33:56.906715+00:00",
      "closure_evidence": "SUMMARY.md outcome table; not recomputed from proof files"
    },
    {
      "problem_id": "09",
      "problem_name": "hilbert",
      "reported_result": "hook-coefficient combinatorial interpretation proved (`88031c6652185a6a`)",
      "closed": true,
      "source_status_text": "✅",
      "source_phase_text": "r1",
      "phase_of_closure": "r1",
      "project": "fpbm09_hilbert",
      "first_pass_closed": true,
      "latest_outcome": "reported_closed",
      "latest_record_id": "09_r1",
      "record_ids": [
        "09_r1"
      ],
      "first_pass_facts": 43,
      "latest_facts": 43,
      "resume_net_facts": 0,
      "latest_revoked": 0,
      "latest_window_end": "2026-09-14T19:29:30.551641+00:00",
      "closure_evidence": "SUMMARY.md outcome table; not recomputed from proof files"
    },
    {
      "problem_id": "10",
      "problem_name": "vonneumann",
      "reported_result": "graph-product proper proximality proved verbatim (`efc75d3241a42b18`, 20-fact closure)",
      "closed": true,
      "source_status_text": "✅",
      "source_phase_text": "r1 (at the wire, 15 min before wind-down)",
      "phase_of_closure": "r1",
      "project": "fpbm10_vonneumann",
      "first_pass_closed": true,
      "latest_outcome": "reported_closed",
      "latest_record_id": "10_r1",
      "record_ids": [
        "10_r1"
      ],
      "first_pass_facts": 51,
      "latest_facts": 51,
      "resume_net_facts": 0,
      "latest_revoked": 0,
      "latest_window_end": "2026-09-14T20:32:42.505978+00:00",
      "closure_evidence": "SUMMARY.md outcome table; not recomputed from proof files"
    }
  ],
  "records": [
    {
      "record_id": "01_r1",
      "problem_id": "01",
      "problem_name": "automorphism",
      "project": "fpbm01_automorphism",
      "phase": "r1",
      "closed": true,
      "outcome": "reported_closed",
      "source_json": "data/raw/fpbmain/fpbm01_automorphism.json",
      "window_start": "2026-09-13T23:41:28.005996+00:00",
      "window_end": "2026-09-14T00:30:41.794875+00:00",
      "window_minutes": 49.2,
      "summary_reported_wall_minutes": 34,
      "worker_tokens": 51669267,
      "verifier_tokens": 966723,
      "main_tokens": 354050,
      "curator_tokens": 78373,
      "four_role_tokens": 53068413,
      "worker_rounds": 618,
      "verifier_runs": 29,
      "worker_count": 10,
      "worker_states": {
        "stopped": 10
      },
      "workers": {
        "high": {
          "rounds": 67,
          "tokens": 5347661,
          "rounds_without_token_line": 0,
          "status_round": 67,
          "state": "stopped",
          "started_at": 1789343188.0059958,
          "last_round_at": 1789345219.8669736
        },
        "high2": {
          "rounds": 66,
          "tokens": 5857055,
          "rounds_without_token_line": 0,
          "status_round": 66,
          "state": "stopped",
          "started_at": 1789343188.206992,
          "last_round_at": 1789345230.9232767
        },
        "high3": {
          "rounds": 63,
          "tokens": 5092140,
          "rounds_without_token_line": 0,
          "status_round": 63,
          "state": "stopped",
          "started_at": 1789343188.4089265,
          "last_round_at": 1789345215.2308269
        },
        "high4": {
          "rounds": 68,
          "tokens": 5262215,
          "rounds_without_token_line": 0,
          "status_round": 68,
          "state": "stopped",
          "started_at": 1789343188.6111906,
          "last_round_at": 1789345219.7209232
        },
        "high5": {
          "rounds": 68,
          "tokens": 5072213,
          "rounds_without_token_line": 0,
          "status_round": 68,
          "state": "stopped",
          "started_at": 1789343188.8133419,
          "last_round_at": 1789345229.2902644
        },
        "max": {
          "rounds": 41,
          "tokens": 4309571,
          "rounds_without_token_line": 0,
          "status_round": 41,
          "state": "stopped",
          "started_at": 1789343189.0140774,
          "last_round_at": 1789345217.3430324
        },
        "xhigh": {
          "rounds": 62,
          "tokens": 4574051,
          "rounds_without_token_line": 0,
          "status_round": 62,
          "state": "stopped",
          "started_at": 1789343189.214823,
          "last_round_at": 1789345234.3676507
        },
        "xhigh2": {
          "rounds": 61,
          "tokens": 4735929,
          "rounds_without_token_line": 0,
          "status_round": 61,
          "state": "stopped",
          "started_at": 1789343189.4159753,
          "last_round_at": 1789345229.0569067
        },
        "xhigh3": {
          "rounds": 63,
          "tokens": 5888626,
          "rounds_without_token_line": 0,
          "status_round": 63,
          "state": "stopped",
          "started_at": 1789343189.6190023,
          "last_round_at": 1789345229.165278
        },
        "xhigh4": {
          "rounds": 59,
          "tokens": 5529806,
          "rounds_without_token_line": 0,
          "status_round": 59,
          "state": "stopped",
          "started_at": 1789343189.81995,
          "last_round_at": 1789345241.947146
        }
      },
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "claude_sessions": [
        {
          "session": "8f798dfb",
          "role": "main",
          "started": "2026-09-13T23:32:06.668Z",
          "ended": "2026-09-14T00:26:16.082Z",
          "in": 9091,
          "out": 44905,
          "cache_w": 300054,
          "cache_r": 4895694,
          "total_new_tokens": 354050,
          "duration_minutes": 54.157,
          "minutes_started_before_json_window": 9.356
        },
        {
          "session": "c4d3a040",
          "role": "curator",
          "started": "2026-09-14T00:23:49.943Z",
          "ended": "2026-09-14T00:27:11.422Z",
          "in": 12,
          "out": 10059,
          "cache_w": 68302,
          "cache_r": 297733,
          "total_new_tokens": 78373,
          "duration_minutes": 3.358,
          "minutes_started_before_json_window": -42.366
        }
      ],
      "consult_calls": 1,
      "consult_cost_usd": 0.55,
      "consult_input_tokens": 3741,
      "consult_output_tokens": 10248,
      "consult_reasoning_tokens": 8286,
      "facts": 28,
      "facts_are_cumulative": true,
      "revoked": 0,
      "flags": [
        "operator_reported_closure_not_external_expert_grade",
        "different_configuration_from_historical_original_and_memrun"
      ]
    },
    {
      "record_id": "02_r1",
      "problem_id": "02",
      "problem_name": "moebius",
      "project": "fpbm02_moebius",
      "phase": "r1",
      "closed": true,
      "outcome": "reported_closed",
      "source_json": "data/raw/fpbmain/fpbm02_moebius.json",
      "window_start": "2026-09-14T00:41:20.426885+00:00",
      "window_end": "2026-09-14T02:03:14.442084+00:00",
      "window_minutes": 81.9,
      "summary_reported_wall_minutes": 67,
      "worker_tokens": 106041630,
      "verifier_tokens": 1151137,
      "main_tokens": 537478,
      "curator_tokens": 336948,
      "four_role_tokens": 108067193,
      "worker_rounds": 1048,
      "verifier_runs": 38,
      "worker_count": 10,
      "worker_states": {
        "stopped": 10
      },
      "workers": {
        "high": {
          "rounds": 114,
          "tokens": 10962031,
          "rounds_without_token_line": 0,
          "status_round": 114,
          "state": "stopped",
          "started_at": 1789346780.4268847,
          "last_round_at": 1789350794.6033714
        },
        "high2": {
          "rounds": 123,
          "tokens": 11140249,
          "rounds_without_token_line": 0,
          "status_round": 123,
          "state": "stopped",
          "started_at": 1789346780.6309583,
          "last_round_at": 1789350765.4724844
        },
        "high3": {
          "rounds": 106,
          "tokens": 11157352,
          "rounds_without_token_line": 0,
          "status_round": 106,
          "state": "stopped",
          "started_at": 1789346780.8299627,
          "last_round_at": 1789350789.9319837
        },
        "high4": {
          "rounds": 123,
          "tokens": 12203069,
          "rounds_without_token_line": 0,
          "status_round": 123,
          "state": "stopped",
          "started_at": 1789346781.0301423,
          "last_round_at": 1789350769.817519
        },
        "high5": {
          "rounds": 118,
          "tokens": 12119722,
          "rounds_without_token_line": 0,
          "status_round": 118,
          "state": "stopped",
          "started_at": 1789346781.2319047,
          "last_round_at": 1789350778.121548
        },
        "max": {
          "rounds": 78,
          "tokens": 7410079,
          "rounds_without_token_line": 0,
          "status_round": 78,
          "state": "stopped",
          "started_at": 1789346781.4341478,
          "last_round_at": 1789350790.097516
        },
        "xhigh": {
          "rounds": 89,
          "tokens": 9172739,
          "rounds_without_token_line": 0,
          "status_round": 89,
          "state": "stopped",
          "started_at": 1789346781.6365206,
          "last_round_at": 1789350784.3609934
        },
        "xhigh2": {
          "rounds": 104,
          "tokens": 10983390,
          "rounds_without_token_line": 0,
          "status_round": 104,
          "state": "stopped",
          "started_at": 1789346781.8382144,
          "last_round_at": 1789350774.3497276
        },
        "xhigh3": {
          "rounds": 98,
          "tokens": 10500532,
          "rounds_without_token_line": 0,
          "status_round": 98,
          "state": "stopped",
          "started_at": 1789346782.0376668,
          "last_round_at": 1789350763.1347177
        },
        "xhigh4": {
          "rounds": 95,
          "tokens": 10392467,
          "rounds_without_token_line": 0,
          "status_round": 95,
          "state": "stopped",
          "started_at": 1789346782.2390144,
          "last_round_at": 1789350760.7384562
        }
      },
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "claude_sessions": [
        {
          "session": "5647337e",
          "role": "curator",
          "started": "2026-09-14T00:32:21.004Z",
          "ended": "2026-09-14T01:55:20.234Z",
          "in": 44,
          "out": 27872,
          "cache_w": 309032,
          "cache_r": 1425301,
          "total_new_tokens": 336948,
          "duration_minutes": 82.987,
          "minutes_started_before_json_window": 8.99
        },
        {
          "session": "8557ca67",
          "role": "main",
          "started": "2026-09-14T00:28:25.711Z",
          "ended": "2026-09-14T01:57:06.385Z",
          "in": 116,
          "out": 63366,
          "cache_w": 473996,
          "cache_r": 6055991,
          "total_new_tokens": 537478,
          "duration_minutes": 88.678,
          "minutes_started_before_json_window": 12.912
        }
      ],
      "consult_calls": 1,
      "consult_cost_usd": 1.06,
      "consult_input_tokens": 4127,
      "consult_output_tokens": 20281,
      "consult_reasoning_tokens": 17610,
      "facts": 37,
      "facts_are_cumulative": true,
      "revoked": 0,
      "flags": [
        "operator_reported_closure_not_external_expert_grade",
        "different_configuration_from_historical_original_and_memrun"
      ]
    },
    {
      "record_id": "03_r1",
      "problem_id": "03",
      "problem_name": "bernoulli",
      "project": "fpbm03_bernoulli",
      "phase": "r1",
      "closed": false,
      "outcome": "reported_partial",
      "source_json": "data/raw/fpbmain/fpbm03_bernoulli.json",
      "window_start": "2026-09-14T06:19:25.989980+00:00",
      "window_end": "2026-09-14T08:26:10.311874+00:00",
      "window_minutes": 126.7,
      "summary_reported_wall_minutes": 112,
      "worker_tokens": 66164856,
      "verifier_tokens": 12228289,
      "main_tokens": 2148002,
      "curator_tokens": 1119263,
      "four_role_tokens": 81660410,
      "worker_rounds": 25,
      "verifier_runs": 303,
      "worker_count": 10,
      "worker_states": {
        "terminated": 10
      },
      "workers": {
        "high": {
          "rounds": 2,
          "tokens": 4184137,
          "rounds_without_token_line": 0,
          "status_round": 2,
          "state": "terminated",
          "started_at": 1789367065.98998,
          "last_round_at": 1789373712.5924592
        },
        "high2": {
          "rounds": 3,
          "tokens": 10507773,
          "rounds_without_token_line": 0,
          "status_round": 3,
          "state": "terminated",
          "started_at": 1789367066.1927001,
          "last_round_at": 1789373744.7620697
        },
        "high3": {
          "rounds": 3,
          "tokens": 4633294,
          "rounds_without_token_line": 0,
          "status_round": 3,
          "state": "terminated",
          "started_at": 1789367066.3933444,
          "last_round_at": 1789373740.0281339
        },
        "high4": {
          "rounds": 2,
          "tokens": 8798030,
          "rounds_without_token_line": 0,
          "status_round": 2,
          "state": "terminated",
          "started_at": 1789367066.5944817,
          "last_round_at": 1789373758.0074759
        },
        "high5": {
          "rounds": 3,
          "tokens": 7966678,
          "rounds_without_token_line": 0,
          "status_round": 3,
          "state": "terminated",
          "started_at": 1789367066.7968986,
          "last_round_at": 1789373750.85167
        },
        "max": {
          "rounds": 2,
          "tokens": 4246465,
          "rounds_without_token_line": 0,
          "status_round": 2,
          "state": "terminated",
          "started_at": 1789367066.9978034,
          "last_round_at": 1789373705.1085968
        },
        "xhigh": {
          "rounds": 3,
          "tokens": 6378444,
          "rounds_without_token_line": 0,
          "status_round": 3,
          "state": "terminated",
          "started_at": 1789367067.198544,
          "last_round_at": 1789373740.8797255
        },
        "xhigh2": {
          "rounds": 2,
          "tokens": 8127709,
          "rounds_without_token_line": 0,
          "status_round": 2,
          "state": "terminated",
          "started_at": 1789367067.4003282,
          "last_round_at": 1789373715.8732088
        },
        "xhigh3": {
          "rounds": 3,
          "tokens": 3584564,
          "rounds_without_token_line": 1,
          "status_round": 3,
          "state": "terminated",
          "started_at": 1789367067.6018271,
          "last_round_at": 1789373763.7842267
        },
        "xhigh4": {
          "rounds": 2,
          "tokens": 7737762,
          "rounds_without_token_line": 0,
          "status_round": 2,
          "state": "terminated",
          "started_at": 1789367067.8051336,
          "last_round_at": 1789373710.1030438
        }
      },
      "missing_worker_token_lines": 1,
      "missing_verifier_token_lines": 0,
      "claude_sessions": [
        {
          "session": "198835f7",
          "role": "curator",
          "started": "2026-09-14T02:04:32.138Z",
          "ended": "2026-09-14T08:22:26.868Z",
          "in": 620,
          "out": 370926,
          "cache_w": 747717,
          "cache_r": 141946395,
          "total_new_tokens": 1119263,
          "duration_minutes": 377.912,
          "minutes_started_before_json_window": 254.898
        },
        {
          "session": "4c2235d1",
          "role": "main",
          "started": "2026-09-14T02:00:46.070Z",
          "ended": "2026-09-14T08:23:52.881Z",
          "in": 176,
          "out": 79282,
          "cache_w": 2068544,
          "cache_r": 10579392,
          "total_new_tokens": 2148002,
          "duration_minutes": 383.114,
          "minutes_started_before_json_window": 258.665
        }
      ],
      "consult_calls": 2,
      "consult_cost_usd": 1.46,
      "consult_input_tokens": 7069,
      "consult_output_tokens": 28729,
      "consult_reasoning_tokens": 23501,
      "facts": 984,
      "facts_are_cumulative": true,
      "revoked": 0,
      "flags": [
        "operator_reported_closure_not_external_expert_grade",
        "different_configuration_from_historical_original_and_memrun",
        "missing_token_lines_preclude_complete_usage_claim"
      ]
    },
    {
      "record_id": "03_r2_resume_snapshot",
      "problem_id": "03",
      "problem_name": "bernoulli",
      "project": "fpbm03_bernoulli",
      "phase": "r2_resume_snapshot",
      "closed": false,
      "outcome": "running_partial",
      "source_json": "data/raw/fpbmain/fpbm03_bernoulli_resume_snapshot.json",
      "window_start": "2026-09-15T23:51:20.799916+00:00",
      "window_end": "2026-09-17T02:40:13.004527+00:00",
      "window_minutes": 1608.9,
      "summary_reported_wall_minutes": 1609,
      "worker_tokens": 89357575,
      "verifier_tokens": 77299994,
      "main_tokens": 58689484,
      "curator_tokens": 15042086,
      "four_role_tokens": 240389139,
      "worker_rounds": 109,
      "verifier_runs": 1725,
      "worker_count": 10,
      "worker_states": {
        "running": 10
      },
      "workers": {
        "high": {
          "rounds": 11,
          "tokens": 8022925,
          "rounds_without_token_line": 3,
          "status_round": 6,
          "state": "running",
          "started_at": 1789550028.8107848,
          "last_round_at": 1789611835.8999293
        },
        "high2": {
          "rounds": 10,
          "tokens": 9927372,
          "rounds_without_token_line": 1,
          "status_round": 10,
          "state": "running",
          "started_at": 1789516580.799916,
          "last_round_at": 1789598580.5238962
        },
        "high3": {
          "rounds": 13,
          "tokens": 7280936,
          "rounds_without_token_line": 3,
          "status_round": 11,
          "state": "running",
          "started_at": 1789550028.8771143,
          "last_round_at": 1789601385.2421618
        },
        "high4": {
          "rounds": 9,
          "tokens": 6328565,
          "rounds_without_token_line": 3,
          "status_round": 6,
          "state": "running",
          "started_at": 1789553628.838743,
          "last_round_at": 1789599020.6028874
        },
        "high5": {
          "rounds": 11,
          "tokens": 8785134,
          "rounds_without_token_line": 4,
          "status_round": 8,
          "state": "running",
          "started_at": 1789550028.9442334,
          "last_round_at": 1789600615.709531
        },
        "max": {
          "rounds": 13,
          "tokens": 11996077,
          "rounds_without_token_line": 3,
          "status_round": 6,
          "state": "running",
          "started_at": 1789553628.9045048,
          "last_round_at": 1789599023.6383572
        },
        "xhigh": {
          "rounds": 11,
          "tokens": 8482691,
          "rounds_without_token_line": 4,
          "status_round": 7,
          "state": "running",
          "started_at": 1789550029.0124257,
          "last_round_at": 1789601370.1779509
        },
        "xhigh2": {
          "rounds": 11,
          "tokens": 9086912,
          "rounds_without_token_line": 0,
          "status_round": 9,
          "state": "running",
          "started_at": 1789557162.6793184,
          "last_round_at": 1789609535.3579383
        },
        "xhigh3": {
          "rounds": 9,
          "tokens": 11027432,
          "rounds_without_token_line": 4,
          "status_round": 5,
          "state": "running",
          "started_at": 1789550029.085769,
          "last_round_at": 1789602072.8412673
        },
        "xhigh4": {
          "rounds": 11,
          "tokens": 8419531,
          "rounds_without_token_line": 1,
          "status_round": 8,
          "state": "running",
          "started_at": 1789553628.9720442,
          "last_round_at": 1789608868.3272114
        }
      },
      "missing_worker_token_lines": 26,
      "missing_verifier_token_lines": 5,
      "claude_sessions": [
        {
          "session": "4a9507bf",
          "role": "main",
          "started": "2026-09-15T05:43:24.835Z",
          "ended": "2026-09-17T02:28:54.364Z",
          "in": 16874,
          "out": 173997,
          "cache_w": 58498613,
          "cache_r": 124025944,
          "total_new_tokens": 58689484,
          "duration_minutes": 2685.492,
          "minutes_started_before_json_window": 1087.933
        },
        {
          "session": "e6a05dda",
          "role": "curator",
          "started": "2026-09-15T06:01:19.993Z",
          "ended": "2026-09-17T02:29:35.406Z",
          "in": 3112,
          "out": 4248656,
          "cache_w": 10790318,
          "cache_r": 593842037,
          "total_new_tokens": 15042086,
          "duration_minutes": 2668.257,
          "minutes_started_before_json_window": 1070.013
        }
      ],
      "consult_calls": 5,
      "consult_cost_usd": 3.09,
      "consult_input_tokens": 21988,
      "consult_output_tokens": 58371,
      "consult_reasoning_tokens": 45588,
      "facts": 4102,
      "facts_are_cumulative": true,
      "revoked": 0,
      "flags": [
        "operator_reported_closure_not_external_expert_grade",
        "different_configuration_from_historical_original_and_memrun",
        "unlimited_resume_budget_reported",
        "facts_are_project_cumulative_not_incremental",
        "live_snapshot_ten_workers_running",
        "main_and_curator_sessions_extend_before_json_worker_window",
        "missing_token_lines_preclude_complete_usage_claim"
      ]
    },
    {
      "record_id": "04_r1",
      "problem_id": "04",
      "problem_name": "dilation (Guth)",
      "project": "fpbm04_dilation",
      "phase": "r1",
      "closed": false,
      "outcome": "reported_partial",
      "source_json": "data/raw/fpbmain/fpbm04_dilation.json",
      "window_start": "2026-09-14T08:44:46.751757+00:00",
      "window_end": "2026-09-14T14:40:56.637975+00:00",
      "window_minutes": 356.2,
      "summary_reported_wall_minutes": 341,
      "worker_tokens": 157190785,
      "verifier_tokens": 23064804,
      "main_tokens": 2400061,
      "curator_tokens": 253374,
      "four_role_tokens": 182909024,
      "worker_rounds": 23,
      "verifier_runs": 514,
      "worker_count": 10,
      "worker_states": {
        "terminated": 10
      },
      "workers": {
        "high": {
          "rounds": 2,
          "tokens": 24044335,
          "rounds_without_token_line": 0,
          "status_round": 2,
          "state": "terminated",
          "started_at": 1789375786.7517571,
          "last_round_at": 1789390186.796437
        },
        "high2": {
          "rounds": 2,
          "tokens": 14132456,
          "rounds_without_token_line": 0,
          "status_round": 2,
          "state": "terminated",
          "started_at": 1789375786.9540544,
          "last_round_at": 1789390186.998585
        },
        "high3": {
          "rounds": 2,
          "tokens": 14731344,
          "rounds_without_token_line": 0,
          "status_round": 2,
          "state": "terminated",
          "started_at": 1789375787.1539826,
          "last_round_at": 1789390187.200189
        },
        "high4": {
          "rounds": 2,
          "tokens": 11658516,
          "rounds_without_token_line": 0,
          "status_round": 2,
          "state": "terminated",
          "started_at": 1789375787.3558238,
          "last_round_at": 1789390187.4016054
        },
        "high5": {
          "rounds": 2,
          "tokens": 12275054,
          "rounds_without_token_line": 0,
          "status_round": 2,
          "state": "terminated",
          "started_at": 1789375787.5578473,
          "last_round_at": 1789390187.6123037
        },
        "max": {
          "rounds": 3,
          "tokens": 10146929,
          "rounds_without_token_line": 0,
          "status_round": 3,
          "state": "terminated",
          "started_at": 1789375787.7584496,
          "last_round_at": 1789395825.0989926
        },
        "xhigh": {
          "rounds": 2,
          "tokens": 14368180,
          "rounds_without_token_line": 0,
          "status_round": 2,
          "state": "terminated",
          "started_at": 1789375787.9608185,
          "last_round_at": 1789390188.008333
        },
        "xhigh2": {
          "rounds": 2,
          "tokens": 16815533,
          "rounds_without_token_line": 0,
          "status_round": 2,
          "state": "terminated",
          "started_at": 1789375788.1623256,
          "last_round_at": 1789390188.2078485
        },
        "xhigh3": {
          "rounds": 3,
          "tokens": 18963613,
          "rounds_without_token_line": 0,
          "status_round": 3,
          "state": "terminated",
          "started_at": 1789375788.3625646,
          "last_round_at": 1789391604.8315685
        },
        "xhigh4": {
          "rounds": 3,
          "tokens": 20054825,
          "rounds_without_token_line": 0,
          "status_round": 3,
          "state": "terminated",
          "started_at": 1789375788.5658932,
          "last_round_at": 1789391800.2027843
        }
      },
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "claude_sessions": [
        {
          "session": "b3fe0af8",
          "role": "main",
          "started": "2026-09-14T08:24:16.178Z",
          "ended": "2026-09-14T14:38:21.272Z",
          "in": 172,
          "out": 81979,
          "cache_w": 2317910,
          "cache_r": 9104307,
          "total_new_tokens": 2400061,
          "duration_minutes": 374.085,
          "minutes_started_before_json_window": 20.51
        },
        {
          "session": "b850e0ab",
          "role": "curator",
          "started": "2026-09-14T08:27:59.033Z",
          "ended": "2026-09-14T09:25:24.128Z",
          "in": 132,
          "out": 61884,
          "cache_w": 191358,
          "cache_r": 7384896,
          "total_new_tokens": 253374,
          "duration_minutes": 57.418,
          "minutes_started_before_json_window": 16.795
        }
      ],
      "consult_calls": 2,
      "consult_cost_usd": 2.51,
      "consult_input_tokens": 7404,
      "consult_output_tokens": 49741,
      "consult_reasoning_tokens": 43755,
      "facts": 467,
      "facts_are_cumulative": true,
      "revoked": 0,
      "flags": [
        "operator_reported_closure_not_external_expert_grade",
        "different_configuration_from_historical_original_and_memrun"
      ]
    },
    {
      "record_id": "04_r3_resume",
      "problem_id": "04",
      "problem_name": "dilation (Guth)",
      "project": "fpbm04_dilation",
      "phase": "r3_resume",
      "closed": true,
      "outcome": "reported_closed",
      "source_json": "data/raw/fpbmain/fpbm04_dilation_resume.json",
      "window_start": "2026-09-15T06:02:37.167482+00:00",
      "window_end": "2026-09-15T08:04:47.432535+00:00",
      "window_minutes": 122.2,
      "summary_reported_wall_minutes": 122,
      "worker_tokens": 83764401,
      "verifier_tokens": 11995641,
      "main_tokens": 1065487,
      "curator_tokens": 1270679,
      "four_role_tokens": 98096208,
      "worker_rounds": 469,
      "verifier_runs": 288,
      "worker_count": 10,
      "worker_states": {
        "stopped": 10
      },
      "workers": {
        "high": {
          "rounds": 56,
          "tokens": 10399087,
          "rounds_without_token_line": 0,
          "status_round": 56,
          "state": "stopped",
          "started_at": 1789452457.167482,
          "last_round_at": 1789458864.2551363
        },
        "high2": {
          "rounds": 51,
          "tokens": 6618085,
          "rounds_without_token_line": 0,
          "status_round": 51,
          "state": "stopped",
          "started_at": 1789452457.3729029,
          "last_round_at": 1789458861.9935255
        },
        "high3": {
          "rounds": 51,
          "tokens": 6368855,
          "rounds_without_token_line": 0,
          "status_round": 51,
          "state": "stopped",
          "started_at": 1789452457.5735464,
          "last_round_at": 1789458854.4924486
        },
        "high4": {
          "rounds": 58,
          "tokens": 9553595,
          "rounds_without_token_line": 0,
          "status_round": 58,
          "state": "stopped",
          "started_at": 1789452457.7756178,
          "last_round_at": 1789458867.1035652
        },
        "high5": {
          "rounds": 55,
          "tokens": 10705820,
          "rounds_without_token_line": 0,
          "status_round": 55,
          "state": "stopped",
          "started_at": 1789452457.9774811,
          "last_round_at": 1789458865.3429565
        },
        "max": {
          "rounds": 38,
          "tokens": 8546556,
          "rounds_without_token_line": 0,
          "status_round": 38,
          "state": "stopped",
          "started_at": 1789452458.1785357,
          "last_round_at": 1789458856.735995
        },
        "xhigh": {
          "rounds": 43,
          "tokens": 8885340,
          "rounds_without_token_line": 0,
          "status_round": 43,
          "state": "stopped",
          "started_at": 1789452458.3778465,
          "last_round_at": 1789458857.242355
        },
        "xhigh2": {
          "rounds": 19,
          "tokens": 3425638,
          "rounds_without_token_line": 0,
          "status_round": 19,
          "state": "stopped",
          "started_at": 1789452458.5821476,
          "last_round_at": 1789458887.5591533
        },
        "xhigh3": {
          "rounds": 46,
          "tokens": 9765903,
          "rounds_without_token_line": 0,
          "status_round": 46,
          "state": "stopped",
          "started_at": 1789452458.7811558,
          "last_round_at": 1789458854.3728657
        },
        "xhigh4": {
          "rounds": 52,
          "tokens": 9495522,
          "rounds_without_token_line": 0,
          "status_round": 52,
          "state": "stopped",
          "started_at": 1789452458.982955,
          "last_round_at": 1789458857.4282646
        }
      },
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "claude_sessions": [
        {
          "session": "254aec13",
          "role": "main",
          "started": "2026-09-15T05:43:41.875Z",
          "ended": "2026-09-15T08:03:13.069Z",
          "in": 9205,
          "out": 73021,
          "cache_w": 983261,
          "cache_r": 10527010,
          "total_new_tokens": 1065487,
          "duration_minutes": 139.52,
          "minutes_started_before_json_window": 18.922
        },
        {
          "session": "79d2cfeb",
          "role": "curator",
          "started": "2026-09-15T06:07:46.874Z",
          "ended": "2026-09-15T08:00:43.968Z",
          "in": 192,
          "out": 243196,
          "cache_w": 1027291,
          "cache_r": 30740658,
          "total_new_tokens": 1270679,
          "duration_minutes": 112.952,
          "minutes_started_before_json_window": -5.162
        }
      ],
      "consult_calls": 3,
      "consult_cost_usd": 3.4,
      "consult_input_tokens": 10332,
      "consult_output_tokens": 67018,
      "consult_reasoning_tokens": 58232,
      "facts": 586,
      "facts_are_cumulative": true,
      "revoked": 0,
      "flags": [
        "operator_reported_closure_not_external_expert_grade",
        "different_configuration_from_historical_original_and_memrun",
        "unlimited_resume_budget_reported",
        "facts_are_project_cumulative_not_incremental",
        "manual_architecture_intervention_reported",
        "77_minutes_to_closure_is_not_122_2_minute_accounting_window",
        "phase_called_r3_in_summary_no_separate_r2_export_supplied"
      ]
    },
    {
      "record_id": "05_r1",
      "problem_id": "05",
      "problem_name": "spde",
      "project": "fpbm05_spde",
      "phase": "r1",
      "closed": true,
      "outcome": "reported_closed",
      "source_json": "data/raw/fpbmain/fpbm05_spde.json",
      "window_start": "2026-09-14T14:53:41.192277+00:00",
      "window_end": "2026-09-14T15:41:10.191520+00:00",
      "window_minutes": 47.5,
      "summary_reported_wall_minutes": 32,
      "worker_tokens": 35119396,
      "verifier_tokens": 1924303,
      "main_tokens": 280997,
      "curator_tokens": 237991,
      "four_role_tokens": 37562687,
      "worker_rounds": 235,
      "verifier_runs": 54,
      "worker_count": 10,
      "worker_states": {
        "stopped": 10
      },
      "workers": {
        "high": {
          "rounds": 26,
          "tokens": 3146500,
          "rounds_without_token_line": 0,
          "status_round": 26,
          "state": "stopped",
          "started_at": 1789397921.192277,
          "last_round_at": 1789399855.6943054
        },
        "high2": {
          "rounds": 25,
          "tokens": 3522518,
          "rounds_without_token_line": 0,
          "status_round": 25,
          "state": "stopped",
          "started_at": 1789397921.3941371,
          "last_round_at": 1789399862.3286254
        },
        "high3": {
          "rounds": 26,
          "tokens": 3163638,
          "rounds_without_token_line": 0,
          "status_round": 26,
          "state": "stopped",
          "started_at": 1789397921.596368,
          "last_round_at": 1789399861.6678815
        },
        "high4": {
          "rounds": 25,
          "tokens": 5666316,
          "rounds_without_token_line": 0,
          "status_round": 25,
          "state": "stopped",
          "started_at": 1789397921.8002188,
          "last_round_at": 1789399847.7311213
        },
        "high5": {
          "rounds": 21,
          "tokens": 3335029,
          "rounds_without_token_line": 0,
          "status_round": 21,
          "state": "stopped",
          "started_at": 1789397921.9981985,
          "last_round_at": 1789399853.4253461
        },
        "max": {
          "rounds": 17,
          "tokens": 3107692,
          "rounds_without_token_line": 0,
          "status_round": 17,
          "state": "stopped",
          "started_at": 1789397922.1991272,
          "last_round_at": 1789399859.814311
        },
        "xhigh": {
          "rounds": 24,
          "tokens": 3665589,
          "rounds_without_token_line": 0,
          "status_round": 24,
          "state": "stopped",
          "started_at": 1789397922.4005923,
          "last_round_at": 1789399850.780421
        },
        "xhigh2": {
          "rounds": 24,
          "tokens": 3721453,
          "rounds_without_token_line": 0,
          "status_round": 24,
          "state": "stopped",
          "started_at": 1789397922.6014628,
          "last_round_at": 1789399852.1545572
        },
        "xhigh3": {
          "rounds": 23,
          "tokens": 2645274,
          "rounds_without_token_line": 0,
          "status_round": 23,
          "state": "stopped",
          "started_at": 1789397922.8026211,
          "last_round_at": 1789399870.3467827
        },
        "xhigh4": {
          "rounds": 24,
          "tokens": 3145387,
          "rounds_without_token_line": 0,
          "status_round": 24,
          "state": "stopped",
          "started_at": 1789397923.0062492,
          "last_round_at": 1789399844.1163988
        }
      },
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "claude_sessions": [
        {
          "session": "0c9592de",
          "role": "curator",
          "started": "2026-09-14T14:42:42.006Z",
          "ended": "2026-09-14T15:36:45.355Z",
          "in": 86,
          "out": 59121,
          "cache_w": 178784,
          "cache_r": 4588921,
          "total_new_tokens": 237991,
          "duration_minutes": 54.056,
          "minutes_started_before_json_window": 10.986
        },
        {
          "session": "3fd87ada",
          "role": "main",
          "started": "2026-09-14T14:38:46.514Z",
          "ended": "2026-09-14T15:35:36.733Z",
          "in": 84,
          "out": 39533,
          "cache_w": 241380,
          "cache_r": 3644810,
          "total_new_tokens": 280997,
          "duration_minutes": 56.837,
          "minutes_started_before_json_window": 14.911
        }
      ],
      "consult_calls": 1,
      "consult_cost_usd": 1.26,
      "consult_input_tokens": 4110,
      "consult_output_tokens": 24367,
      "consult_reasoning_tokens": 21448,
      "facts": 51,
      "facts_are_cumulative": true,
      "revoked": 0,
      "flags": [
        "operator_reported_closure_not_external_expert_grade",
        "different_configuration_from_historical_original_and_memrun"
      ]
    },
    {
      "record_id": "06_r1",
      "problem_id": "06",
      "problem_name": "treelattice",
      "project": "fpbm06_treelattice",
      "phase": "r1",
      "closed": true,
      "outcome": "reported_closed",
      "source_json": "data/raw/fpbmain/fpbm06_treelattice.json",
      "window_start": "2026-09-14T16:25:00.506697+00:00",
      "window_end": "2026-09-14T16:52:54.036299+00:00",
      "window_minutes": 27.9,
      "summary_reported_wall_minutes": 13,
      "worker_tokens": 10655022,
      "verifier_tokens": 803133,
      "main_tokens": 517084,
      "curator_tokens": 184875,
      "four_role_tokens": 12160114,
      "worker_rounds": 98,
      "verifier_runs": 29,
      "worker_count": 10,
      "worker_states": {
        "stopped": 10
      },
      "workers": {
        "high": {
          "rounds": 10,
          "tokens": 1104037,
          "rounds_without_token_line": 0,
          "status_round": 10,
          "state": "stopped",
          "started_at": 1789403400.506697,
          "last_round_at": 1789404125.2152777
        },
        "high2": {
          "rounds": 13,
          "tokens": 1331850,
          "rounds_without_token_line": 0,
          "status_round": 13,
          "state": "stopped",
          "started_at": 1789403400.710315,
          "last_round_at": 1789404127.105563
        },
        "high3": {
          "rounds": 10,
          "tokens": 1193398,
          "rounds_without_token_line": 0,
          "status_round": 10,
          "state": "stopped",
          "started_at": 1789403400.9105773,
          "last_round_at": 1789404122.314177
        },
        "high4": {
          "rounds": 12,
          "tokens": 1223996,
          "rounds_without_token_line": 0,
          "status_round": 12,
          "state": "stopped",
          "started_at": 1789403401.11002,
          "last_round_at": 1789404137.7586634
        },
        "high5": {
          "rounds": 10,
          "tokens": 1311100,
          "rounds_without_token_line": 0,
          "status_round": 10,
          "state": "stopped",
          "started_at": 1789403401.3118606,
          "last_round_at": 1789404174.1605074
        },
        "max": {
          "rounds": 5,
          "tokens": 688237,
          "rounds_without_token_line": 0,
          "status_round": 5,
          "state": "stopped",
          "started_at": 1789403401.5136313,
          "last_round_at": 1789404174.1204467
        },
        "xhigh": {
          "rounds": 9,
          "tokens": 927456,
          "rounds_without_token_line": 0,
          "status_round": 9,
          "state": "stopped",
          "started_at": 1789403401.7151847,
          "last_round_at": 1789404119.3925645
        },
        "xhigh2": {
          "rounds": 10,
          "tokens": 1013273,
          "rounds_without_token_line": 0,
          "status_round": 10,
          "state": "stopped",
          "started_at": 1789403401.9160042,
          "last_round_at": 1789404123.6107202
        },
        "xhigh3": {
          "rounds": 9,
          "tokens": 989905,
          "rounds_without_token_line": 0,
          "status_round": 9,
          "state": "stopped",
          "started_at": 1789403402.1170695,
          "last_round_at": 1789404140.6859083
        },
        "xhigh4": {
          "rounds": 10,
          "tokens": 871770,
          "rounds_without_token_line": 0,
          "status_round": 10,
          "state": "stopped",
          "started_at": 1789403402.3189912,
          "last_round_at": 1789404132.1941006
        }
      },
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "claude_sessions": [
        {
          "session": "439b11a2",
          "role": "main",
          "started": "2026-09-14T16:09:22.813Z",
          "ended": "2026-09-14T16:49:29.885Z",
          "in": 104,
          "out": 46758,
          "cache_w": 470222,
          "cache_r": 4212818,
          "total_new_tokens": 517084,
          "duration_minutes": 40.118,
          "minutes_started_before_json_window": 15.628
        },
        {
          "session": "824ad048",
          "role": "curator",
          "started": "2026-09-14T16:12:46.963Z",
          "ended": "2026-09-14T16:46:34.208Z",
          "in": 56,
          "out": 50382,
          "cache_w": 134437,
          "cache_r": 2289906,
          "total_new_tokens": 184875,
          "duration_minutes": 33.787,
          "minutes_started_before_json_window": 12.226
        }
      ],
      "consult_calls": 1,
      "consult_cost_usd": 1.05,
      "consult_input_tokens": 3276,
      "consult_output_tokens": 20369,
      "consult_reasoning_tokens": 18128,
      "facts": 29,
      "facts_are_cumulative": true,
      "revoked": 0,
      "flags": [
        "operator_reported_closure_not_external_expert_grade",
        "different_configuration_from_historical_original_and_memrun"
      ]
    },
    {
      "record_id": "07_r1",
      "problem_id": "07",
      "problem_name": "matching",
      "project": "fpbm07_matching",
      "phase": "r1",
      "closed": true,
      "outcome": "reported_closed",
      "source_json": "data/raw/fpbmain/fpbm07_matching.json",
      "window_start": "2026-09-14T16:58:29.931451+00:00",
      "window_end": "2026-09-14T17:42:36.070024+00:00",
      "window_minutes": 44.1,
      "summary_reported_wall_minutes": 29,
      "worker_tokens": 23906751,
      "verifier_tokens": 1538708,
      "main_tokens": 288221,
      "curator_tokens": 403361,
      "four_role_tokens": 26137041,
      "worker_rounds": 194,
      "verifier_runs": 41,
      "worker_count": 10,
      "worker_states": {
        "stopped": 10
      },
      "workers": {
        "high": {
          "rounds": 19,
          "tokens": 2647922,
          "rounds_without_token_line": 0,
          "status_round": 19,
          "state": "stopped",
          "started_at": 1789405409.9314513,
          "last_round_at": 1789407130.5545871
        },
        "high2": {
          "rounds": 20,
          "tokens": 2586489,
          "rounds_without_token_line": 0,
          "status_round": 20,
          "state": "stopped",
          "started_at": 1789405410.1328328,
          "last_round_at": 1789407121.2045355
        },
        "high3": {
          "rounds": 20,
          "tokens": 2099871,
          "rounds_without_token_line": 0,
          "status_round": 20,
          "state": "stopped",
          "started_at": 1789405410.3351085,
          "last_round_at": 1789407130.560703
        },
        "high4": {
          "rounds": 21,
          "tokens": 2250228,
          "rounds_without_token_line": 0,
          "status_round": 21,
          "state": "stopped",
          "started_at": 1789405410.5367007,
          "last_round_at": 1789407127.7162733
        },
        "high5": {
          "rounds": 23,
          "tokens": 3283235,
          "rounds_without_token_line": 0,
          "status_round": 23,
          "state": "stopped",
          "started_at": 1789405410.737534,
          "last_round_at": 1789407147.1126914
        },
        "max": {
          "rounds": 15,
          "tokens": 2000842,
          "rounds_without_token_line": 0,
          "status_round": 15,
          "state": "stopped",
          "started_at": 1789405410.9384017,
          "last_round_at": 1789407156.2739902
        },
        "xhigh": {
          "rounds": 22,
          "tokens": 2534234,
          "rounds_without_token_line": 0,
          "status_round": 22,
          "state": "stopped",
          "started_at": 1789405411.1489642,
          "last_round_at": 1789407147.102238
        },
        "xhigh2": {
          "rounds": 20,
          "tokens": 2233306,
          "rounds_without_token_line": 0,
          "status_round": 20,
          "state": "stopped",
          "started_at": 1789405411.3411095,
          "last_round_at": 1789407144.7901702
        },
        "xhigh3": {
          "rounds": 21,
          "tokens": 2181556,
          "rounds_without_token_line": 0,
          "status_round": 21,
          "state": "stopped",
          "started_at": 1789405411.542202,
          "last_round_at": 1789407152.409876
        },
        "xhigh4": {
          "rounds": 13,
          "tokens": 2089068,
          "rounds_without_token_line": 0,
          "status_round": 13,
          "state": "stopped",
          "started_at": 1789405411.7426586,
          "last_round_at": 1789407127.4649904
        }
      },
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "claude_sessions": [
        {
          "session": "26f70269",
          "role": "curator",
          "started": "2026-09-14T16:54:33.132Z",
          "ended": "2026-09-14T17:35:38.172Z",
          "in": 76,
          "out": 57451,
          "cache_w": 345834,
          "cache_r": 4041127,
          "total_new_tokens": 403361,
          "duration_minutes": 41.084,
          "minutes_started_before_json_window": 3.947
        },
        {
          "session": "9912c163",
          "role": "main",
          "started": "2026-09-14T16:50:41.278Z",
          "ended": "2026-09-14T17:38:50.997Z",
          "in": 88,
          "out": 37988,
          "cache_w": 250145,
          "cache_r": 4151149,
          "total_new_tokens": 288221,
          "duration_minutes": 48.162,
          "minutes_started_before_json_window": 7.811
        }
      ],
      "consult_calls": 1,
      "consult_cost_usd": 0.6,
      "consult_input_tokens": 3630,
      "consult_output_tokens": 11281,
      "consult_reasoning_tokens": 8927,
      "facts": 39,
      "facts_are_cumulative": true,
      "revoked": 0,
      "flags": [
        "operator_reported_closure_not_external_expert_grade",
        "different_configuration_from_historical_original_and_memrun"
      ]
    },
    {
      "record_id": "08_r1",
      "problem_id": "08",
      "problem_name": "dressian",
      "project": "fpbm08_dressian",
      "phase": "r1",
      "closed": true,
      "outcome": "reported_closed",
      "source_json": "data/raw/fpbmain/fpbm08_dressian.json",
      "window_start": "2026-09-14T17:49:57.678364+00:00",
      "window_end": "2026-09-14T18:33:56.906715+00:00",
      "window_minutes": 44.0,
      "summary_reported_wall_minutes": 29,
      "worker_tokens": 22432669,
      "verifier_tokens": 2012674,
      "main_tokens": 252990,
      "curator_tokens": 283249,
      "four_role_tokens": 24981582,
      "worker_rounds": 97,
      "verifier_runs": 52,
      "worker_count": 10,
      "worker_states": {
        "stopped": 10
      },
      "workers": {
        "high": {
          "rounds": 11,
          "tokens": 3683435,
          "rounds_without_token_line": 0,
          "status_round": 11,
          "state": "stopped",
          "started_at": 1789408497.6783636,
          "last_round_at": 1789410210.2009497
        },
        "high2": {
          "rounds": 10,
          "tokens": 2584412,
          "rounds_without_token_line": 0,
          "status_round": 10,
          "state": "stopped",
          "started_at": 1789408497.8807442,
          "last_round_at": 1789410195.8838785
        },
        "high3": {
          "rounds": 12,
          "tokens": 2701725,
          "rounds_without_token_line": 0,
          "status_round": 12,
          "state": "stopped",
          "started_at": 1789408498.0807161,
          "last_round_at": 1789410205.2296474
        },
        "high4": {
          "rounds": 11,
          "tokens": 1905258,
          "rounds_without_token_line": 0,
          "status_round": 11,
          "state": "stopped",
          "started_at": 1789408498.284056,
          "last_round_at": 1789410183.5883477
        },
        "high5": {
          "rounds": 12,
          "tokens": 1771170,
          "rounds_without_token_line": 0,
          "status_round": 12,
          "state": "stopped",
          "started_at": 1789408498.4833465,
          "last_round_at": 1789410214.2076287
        },
        "max": {
          "rounds": 7,
          "tokens": 1145523,
          "rounds_without_token_line": 0,
          "status_round": 7,
          "state": "stopped",
          "started_at": 1789408498.6845963,
          "last_round_at": 1789410237.0036893
        },
        "xhigh": {
          "rounds": 9,
          "tokens": 1553988,
          "rounds_without_token_line": 0,
          "status_round": 9,
          "state": "stopped",
          "started_at": 1789408498.885511,
          "last_round_at": 1789410185.9824243
        },
        "xhigh2": {
          "rounds": 9,
          "tokens": 3708732,
          "rounds_without_token_line": 0,
          "status_round": 9,
          "state": "stopped",
          "started_at": 1789408499.0876546,
          "last_round_at": 1789410186.3799183
        },
        "xhigh3": {
          "rounds": 7,
          "tokens": 2035816,
          "rounds_without_token_line": 0,
          "status_round": 7,
          "state": "stopped",
          "started_at": 1789408499.2880845,
          "last_round_at": 1789410203.4473798
        },
        "xhigh4": {
          "rounds": 9,
          "tokens": 1342610,
          "rounds_without_token_line": 0,
          "status_round": 9,
          "state": "stopped",
          "started_at": 1789408499.4903533,
          "last_round_at": 1789410201.9135854
        }
      },
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 1,
      "claude_sessions": [
        {
          "session": "0259e94a",
          "role": "curator",
          "started": "2026-09-14T17:43:50.111Z",
          "ended": "2026-09-14T18:28:22.117Z",
          "in": 104,
          "out": 77916,
          "cache_w": 205229,
          "cache_r": 6639237,
          "total_new_tokens": 283249,
          "duration_minutes": 44.533,
          "minutes_started_before_json_window": 6.126
        },
        {
          "session": "6f3acb97",
          "role": "main",
          "started": "2026-09-14T17:40:00.122Z",
          "ended": "2026-09-14T18:30:46.851Z",
          "in": 78,
          "out": 33254,
          "cache_w": 219658,
          "cache_r": 3474415,
          "total_new_tokens": 252990,
          "duration_minutes": 50.779,
          "minutes_started_before_json_window": 9.959
        }
      ],
      "consult_calls": 1,
      "consult_cost_usd": 0.83,
      "consult_input_tokens": 3055,
      "consult_output_tokens": 15935,
      "consult_reasoning_tokens": 13055,
      "facts": 47,
      "facts_are_cumulative": true,
      "revoked": 0,
      "flags": [
        "operator_reported_closure_not_external_expert_grade",
        "different_configuration_from_historical_original_and_memrun",
        "missing_token_lines_preclude_complete_usage_claim"
      ]
    },
    {
      "record_id": "09_r1",
      "problem_id": "09",
      "problem_name": "hilbert",
      "project": "fpbm09_hilbert",
      "phase": "r1",
      "closed": true,
      "outcome": "reported_closed",
      "source_json": "data/raw/fpbmain/fpbm09_hilbert.json",
      "window_start": "2026-09-14T18:45:57.184705+00:00",
      "window_end": "2026-09-14T19:29:30.551641+00:00",
      "window_minutes": 43.6,
      "summary_reported_wall_minutes": 29,
      "worker_tokens": 27880102,
      "verifier_tokens": 1535182,
      "main_tokens": 363812,
      "curator_tokens": 285811,
      "four_role_tokens": 30064907,
      "worker_rounds": 183,
      "verifier_runs": 45,
      "worker_count": 10,
      "worker_states": {
        "stopped": 10
      },
      "workers": {
        "high": {
          "rounds": 18,
          "tokens": 2306597,
          "rounds_without_token_line": 0,
          "status_round": 18,
          "state": "stopped",
          "started_at": 1789411857.1847055,
          "last_round_at": 1789413531.3984354
        },
        "high2": {
          "rounds": 18,
          "tokens": 2423260,
          "rounds_without_token_line": 0,
          "status_round": 18,
          "state": "stopped",
          "started_at": 1789411857.385861,
          "last_round_at": 1789413556.837054
        },
        "high3": {
          "rounds": 20,
          "tokens": 3172230,
          "rounds_without_token_line": 0,
          "status_round": 20,
          "state": "stopped",
          "started_at": 1789411857.586585,
          "last_round_at": 1789413538.0683646
        },
        "high4": {
          "rounds": 22,
          "tokens": 3715198,
          "rounds_without_token_line": 0,
          "status_round": 22,
          "state": "stopped",
          "started_at": 1789411857.7897174,
          "last_round_at": 1789413531.076965
        },
        "high5": {
          "rounds": 19,
          "tokens": 2396226,
          "rounds_without_token_line": 0,
          "status_round": 19,
          "state": "stopped",
          "started_at": 1789411857.989459,
          "last_round_at": 1789413529.7410023
        },
        "max": {
          "rounds": 15,
          "tokens": 2212701,
          "rounds_without_token_line": 0,
          "status_round": 15,
          "state": "stopped",
          "started_at": 1789411858.1922772,
          "last_round_at": 1789413546.2060578
        },
        "xhigh": {
          "rounds": 14,
          "tokens": 3594229,
          "rounds_without_token_line": 0,
          "status_round": 14,
          "state": "stopped",
          "started_at": 1789411858.3921547,
          "last_round_at": 1789413570.6283247
        },
        "xhigh2": {
          "rounds": 19,
          "tokens": 2350971,
          "rounds_without_token_line": 0,
          "status_round": 19,
          "state": "stopped",
          "started_at": 1789411858.592354,
          "last_round_at": 1789413555.5296876
        },
        "xhigh3": {
          "rounds": 19,
          "tokens": 3459694,
          "rounds_without_token_line": 0,
          "status_round": 19,
          "state": "stopped",
          "started_at": 1789411858.794942,
          "last_round_at": 1789413551.691352
        },
        "xhigh4": {
          "rounds": 19,
          "tokens": 2248996,
          "rounds_without_token_line": 0,
          "status_round": 19,
          "state": "stopped",
          "started_at": 1789411858.9964097,
          "last_round_at": 1789413528.1339386
        }
      },
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "claude_sessions": [
        {
          "session": "4f9c3378",
          "role": "main",
          "started": "2026-09-14T18:32:19.051Z",
          "ended": "2026-09-14T19:27:20.925Z",
          "in": 82,
          "out": 41265,
          "cache_w": 322465,
          "cache_r": 3686834,
          "total_new_tokens": 363812,
          "duration_minutes": 55.031,
          "minutes_started_before_json_window": 13.636
        },
        {
          "session": "d94f7480",
          "role": "curator",
          "started": "2026-09-14T18:50:54.883Z",
          "ended": "2026-09-14T19:25:03.532Z",
          "in": 62,
          "out": 60595,
          "cache_w": 225154,
          "cache_r": 3445693,
          "total_new_tokens": 285811,
          "duration_minutes": 34.144,
          "minutes_started_before_json_window": -4.962
        }
      ],
      "consult_calls": 1,
      "consult_cost_usd": 0.78,
      "consult_input_tokens": 4552,
      "consult_output_tokens": 14717,
      "consult_reasoning_tokens": 11912,
      "facts": 43,
      "facts_are_cumulative": true,
      "revoked": 0,
      "flags": [
        "operator_reported_closure_not_external_expert_grade",
        "different_configuration_from_historical_original_and_memrun"
      ]
    },
    {
      "record_id": "10_r1",
      "problem_id": "10",
      "problem_name": "vonneumann",
      "project": "fpbm10_vonneumann",
      "phase": "r1",
      "closed": true,
      "outcome": "reported_closed",
      "source_json": "data/raw/fpbmain/fpbm10_vonneumann.json",
      "window_start": "2026-09-14T19:48:19.086028+00:00",
      "window_end": "2026-09-14T20:32:42.505978+00:00",
      "window_minutes": 44.4,
      "summary_reported_wall_minutes": 29,
      "worker_tokens": 24000011,
      "verifier_tokens": 2031839,
      "main_tokens": 575460,
      "curator_tokens": 299363,
      "four_role_tokens": 26906673,
      "worker_rounds": 104,
      "verifier_runs": 55,
      "worker_count": 10,
      "worker_states": {
        "stopped": 10
      },
      "workers": {
        "high": {
          "rounds": 12,
          "tokens": 1727651,
          "rounds_without_token_line": 0,
          "status_round": 12,
          "state": "stopped",
          "started_at": 1789415599.0860276,
          "last_round_at": 1789417361.8161638
        },
        "high2": {
          "rounds": 11,
          "tokens": 3014042,
          "rounds_without_token_line": 0,
          "status_round": 11,
          "state": "stopped",
          "started_at": 1789415599.2926428,
          "last_round_at": 1789417354.0282686
        },
        "high3": {
          "rounds": 12,
          "tokens": 4066078,
          "rounds_without_token_line": 0,
          "status_round": 12,
          "state": "stopped",
          "started_at": 1789415599.4888575,
          "last_round_at": 1789417332.9245195
        },
        "high4": {
          "rounds": 11,
          "tokens": 1849540,
          "rounds_without_token_line": 0,
          "status_round": 11,
          "state": "stopped",
          "started_at": 1789415599.6903813,
          "last_round_at": 1789417354.9889445
        },
        "high5": {
          "rounds": 12,
          "tokens": 2130501,
          "rounds_without_token_line": 0,
          "status_round": 12,
          "state": "stopped",
          "started_at": 1789415599.892275,
          "last_round_at": 1789417331.466389
        },
        "max": {
          "rounds": 7,
          "tokens": 2240114,
          "rounds_without_token_line": 0,
          "status_round": 7,
          "state": "stopped",
          "started_at": 1789415600.091389,
          "last_round_at": 1789417358.3596547
        },
        "xhigh": {
          "rounds": 11,
          "tokens": 2665686,
          "rounds_without_token_line": 0,
          "status_round": 11,
          "state": "stopped",
          "started_at": 1789415600.2945528,
          "last_round_at": 1789417346.3031964
        },
        "xhigh2": {
          "rounds": 10,
          "tokens": 2606521,
          "rounds_without_token_line": 0,
          "status_round": 10,
          "state": "stopped",
          "started_at": 1789415600.4945467,
          "last_round_at": 1789417330.962904
        },
        "xhigh3": {
          "rounds": 8,
          "tokens": 1496634,
          "rounds_without_token_line": 0,
          "status_round": 8,
          "state": "stopped",
          "started_at": 1789415600.6956882,
          "last_round_at": 1789417357.4390347
        },
        "xhigh4": {
          "rounds": 10,
          "tokens": 2203244,
          "rounds_without_token_line": 0,
          "status_round": 10,
          "state": "stopped",
          "started_at": 1789415600.8974664,
          "last_round_at": 1789417362.632594
        }
      },
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0,
      "claude_sessions": [
        {
          "session": "6dbf2a6b",
          "role": "main",
          "started": "2026-09-14T19:27:38.115Z",
          "ended": "2026-09-14T20:30:30.405Z",
          "in": 84,
          "out": 50553,
          "cache_w": 524823,
          "cache_r": 3708436,
          "total_new_tokens": 575460,
          "duration_minutes": 62.871,
          "minutes_started_before_json_window": 20.683
        },
        {
          "session": "e3ebffc9",
          "role": "curator",
          "started": "2026-09-14T19:32:04.936Z",
          "ended": "2026-09-14T20:12:52.906Z",
          "in": 66,
          "out": 57087,
          "cache_w": 242210,
          "cache_r": 2934019,
          "total_new_tokens": 299363,
          "duration_minutes": 40.799,
          "minutes_started_before_json_window": 16.236
        }
      ],
      "consult_calls": 1,
      "consult_cost_usd": 1.8,
      "consult_input_tokens": 3163,
      "consult_output_tokens": 35376,
      "consult_reasoning_tokens": 32632,
      "facts": 51,
      "facts_are_cumulative": true,
      "revoked": 0,
      "flags": [
        "operator_reported_closure_not_external_expert_grade",
        "different_configuration_from_historical_original_and_memrun"
      ]
    }
  ],
  "totals": {
    "worker_tokens": 698182465,
    "verifier_tokens": 136552427,
    "main_tokens": 67473126,
    "curator_tokens": 19795373,
    "four_role_tokens": 922003391,
    "worker_rounds": 3203,
    "verifier_runs": 3173,
    "consult_calls": 20,
    "consult_input_tokens": 76447,
    "consult_output_tokens": 356433,
    "consult_reasoning_tokens": 303074,
    "missing_worker_token_lines": 27,
    "missing_verifier_token_lines": 6,
    "accounting_records": 12,
    "window_minutes": 2596.6,
    "summary_reported_row_wall_minutes": 2446,
    "consult_cost_usd": 18.39,
    "raw_snapshot_fact_sum_not_unique": 6464,
    "problems": 10,
    "closed": 9,
    "first_pass_closed": 8,
    "running_partial": 1,
    "latest_facts": 5013,
    "latest_revoked": 0,
    "reported_summary": {
      "wall_minutes": 2447,
      "worker_tokens": 698182465,
      "verifier_tokens": 136552427,
      "main_tokens": 67473126,
      "curator_tokens": 19795373,
      "consult_cost_usd": 18.39,
      "facts": 5590,
      "four_role_tokens": 922003391
    }
  },
  "first_pass_totals": {
    "worker_tokens": 525060489,
    "verifier_tokens": 47256792,
    "main_tokens": 7718155,
    "curator_tokens": 3482608,
    "four_role_tokens": 583518044,
    "worker_rounds": 2625,
    "verifier_runs": 1160,
    "consult_calls": 12,
    "consult_input_tokens": 44127,
    "consult_output_tokens": 231044,
    "consult_reasoning_tokens": 199254,
    "missing_worker_token_lines": 1,
    "missing_verifier_token_lines": 1,
    "accounting_records": 10,
    "window_minutes": 865.5,
    "summary_reported_row_wall_minutes": 715,
    "consult_cost_usd": 11.9,
    "raw_snapshot_fact_sum_not_unique": 1776
  },
  "resume_totals": {
    "worker_tokens": 173121976,
    "verifier_tokens": 89295635,
    "main_tokens": 59754971,
    "curator_tokens": 16312765,
    "four_role_tokens": 338485347,
    "worker_rounds": 578,
    "verifier_runs": 2013,
    "consult_calls": 8,
    "consult_input_tokens": 32320,
    "consult_output_tokens": 125389,
    "consult_reasoning_tokens": 103820,
    "missing_worker_token_lines": 26,
    "missing_verifier_token_lines": 5,
    "accounting_records": 2,
    "window_minutes": 1731.1,
    "summary_reported_row_wall_minutes": 1731,
    "consult_cost_usd": 6.49,
    "raw_snapshot_fact_sum_not_unique": 4688
  },
  "discrepancies": [
    {
      "item": "SUMMARY total facts",
      "reported": 5590,
      "latest_per_project_sum": 5013,
      "raw_twelve_snapshot_sum": 6464,
      "explanation": "The latest project snapshots total 5,013. Summing all twelve rows gives 6,464 and double counts the first-pass 984 and 467 facts for tasks 03 and 04. Neither calculation yields the reported 5,590."
    },
    {
      "item": "SUMMARY rounded wall-time total",
      "reported_minutes": 2447,
      "sum_of_reported_rows_minutes": 2446,
      "json_window_sum_minutes": 2596.6,
      "explanation": "Rounded SUMMARY rows sum to 2,446, one minute below its total. JSON windows sum to 2,596.6 and include about fifteen additional minutes for each first-pass problem. They are different timing definitions, not time to first closure or suite elapsed time."
    },
    {
      "item": "Task 03 snapshot timing",
      "summary_snapshot_time": "2026-09-17T02:30Z",
      "json_window_end": "2026-09-17T02:40:13.004527+00:00",
      "explanation": "The summary snapshot time and JSON accounting window endpoint differ by about ten minutes. The main/curator session spans begin on September 15 around 05:43/06:01 UTC, about eighteen hours before the worker accounting window begins, and last about 44.8/44.5 hours. They are not confined to the approximately 27-hour worker window."
    },
    {
      "item": "Closure update chronology",
      "ledger_closed": 8,
      "summary_closed": 9,
      "explanation": "LEDGER.md corrects first-pass task 10 closure and reports eight closed tasks. The later SUMMARY.md adds task 04 after the resume (called r3), raising latest local closure to nine. Task 03 remains partial and running."
    }
  ],
  "audit": {
    "all_json_rows_match_summary_numeric_rows": true,
    "worker_sum_checks_passed": true,
    "worker_round_sum_checks_passed": true,
    "role_session_new_token_checks_passed": true,
    "grand_total_token_checks_passed": true,
    "json_window_lengths_match_timestamps_to_one_decimal": true,
    "duplicate_main_curator_session_ids": [],
    "overlapping_json_windows_within_same_project": [],
    "ledger_first_pass_correction_present": true,
    "raw_round_logs_and_proof_chains_available_in_this_archive": false
  },
  "interpretation": "This is a new model/ten-worker run with extended and manually intervened resumes, not a correction to the older Original or MEMRUN resource records. Nine local closures cannot be substituted for expert-graded benchmark accuracy or attributed causally to memory. Usage remains a recorded snapshot with missing token lines and one running task."
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab1_fpb01.json <==
{
  "project": "ab1_fpb01_automorphism",
  "window": {
    "from": "2026-08-13T10:08:05.214328+00:00",
    "to": "2026-08-13T10:41:22.253049+00:00",
    "wall_minutes": 33.3
  },
  "workers": {
    "high": {
      "rounds": 5,
      "tokens": 444531,
      "rounds_without_token_line": 0,
      "status_round": 5,
      "state": "stopped",
      "started_at": 1786615985.2143283,
      "last_round_at": 1786617046.968483
    },
    "high2": {
      "rounds": 3,
      "tokens": 268057,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "stopped",
      "started_at": 1786615985.415097,
      "last_round_at": 1786617001.9984927
    },
    "xhigh": {
      "rounds": 3,
      "tokens": 334291,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "stopped",
      "started_at": 1786615985.6165173,
      "last_round_at": 1786617082.3925772
    },
    "xhigh2": {
      "rounds": 3,
      "tokens": 317531,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "stopped",
      "started_at": 1786615985.8177667,
      "last_round_at": 1786617008.3320289
    },
    "xhigh3": {
      "rounds": 3,
      "tokens": 275217,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "stopped",
      "started_at": 1786615986.0191367,
      "last_round_at": 1786617020.016755
    }
  },
  "worker_totals": {
    "rounds": 17,
    "tokens": 1639627
  },
  "verifier": {
    "runs": 15,
    "tokens": 634641,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 3786,
    "output_tokens": 26024,
    "reasoning_tokens": 23826,
    "cost_usd": 5.04
  },
  "claude_sessions": [
    {
      "session": "4597ccf5",
      "role": "main",
      "started": "2026-08-13T09:58:42.456Z",
      "ended": "2026-08-13T10:31:56.046Z",
      "in": 50,
      "out": 24763,
      "cache_w": 132595,
      "cache_r": 2296201,
      "total_new_tokens": 157408
    },
    {
      "session": "9b8d3f61",
      "role": "curator",
      "started": "2026-08-13T09:59:03.450Z",
      "ended": "2026-08-13T10:23:40.051Z",
      "in": 30,
      "out": 17417,
      "cache_w": 102332,
      "cache_r": 1245032,
      "total_new_tokens": 119779
    }
  ],
  "facts": {
    "store": "fact_text",
    "facts": 15,
    "retracted": 0
  },
  "grand_total_codex_tokens": 2274268,
  "grand_total_claude_new_tokens": 277187,
  "grand_total_consult_tokens": 29810
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab1_fpb02.json <==
{
  "project": "ab1_fpb02_moebius",
  "window": {
    "from": "2026-08-13T10:41:29.650898+00:00",
    "to": "2026-08-13T11:35:03.184556+00:00",
    "wall_minutes": 53.6
  },
  "workers": {
    "high": {
      "rounds": 9,
      "tokens": 620854,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786617989.6508977,
      "last_round_at": 1786620274.2458131
    },
    "high2": {
      "rounds": 8,
      "tokens": 702869,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1786617989.852631,
      "last_round_at": 1786620272.7554667
    },
    "xhigh": {
      "rounds": 8,
      "tokens": 693088,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1786617990.054439,
      "last_round_at": 1786620256.9409437
    },
    "xhigh2": {
      "rounds": 7,
      "tokens": 715238,
      "rounds_without_token_line": 0,
      "status_round": 7,
      "state": "stopped",
      "started_at": 1786617990.2551384,
      "last_round_at": 1786620303.2961676
    },
    "xhigh3": {
      "rounds": 9,
      "tokens": 748696,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786617990.4582868,
      "last_round_at": 1786620288.4066126
    }
  },
  "worker_totals": {
    "rounds": 41,
    "tokens": 3480745
  },
  "verifier": {
    "runs": 30,
    "tokens": 1257484,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2058,
    "output_tokens": 10036,
    "reasoning_tokens": 7872,
    "cost_usd": 1.96
  },
  "claude_sessions": [
    {
      "session": "11c3d437",
      "role": "main",
      "started": "2026-08-13T10:33:49.894Z",
      "ended": "2026-08-13T16:40:55.311Z",
      "in": 107,
      "out": 39147,
      "cache_w": 242797,
      "cache_r": 5440683,
      "total_new_tokens": 282051
    },
    {
      "session": "af56d00b",
      "role": "curator",
      "started": "2026-08-13T10:34:16.255Z",
      "ended": "2026-08-13T11:24:09.307Z",
      "in": 82,
      "out": 35954,
      "cache_w": 115343,
      "cache_r": 4336643,
      "total_new_tokens": 151379
    }
  ],
  "facts": {
    "store": "fact_text",
    "facts": 27,
    "retracted": 0
  },
  "grand_total_codex_tokens": 4738229,
  "grand_total_claude_new_tokens": 433430,
  "grand_total_consult_tokens": 12094
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab1_fpb05_spde.json <==
{
  "project": "ab1_fpb05_spde",
  "window": {
    "from": "2026-08-13T16:52:59.311221+00:00",
    "to": "2026-08-13T18:28:56.681357+00:00",
    "wall_minutes": 96.0
  },
  "workers": {
    "high": {
      "rounds": 5,
      "tokens": 898174,
      "rounds_without_token_line": 0,
      "status_round": 5,
      "state": "stopped",
      "started_at": 1786640279.3112206,
      "last_round_at": 1786645088.0499933
    },
    "high2": {
      "rounds": 5,
      "tokens": 951539,
      "rounds_without_token_line": 0,
      "status_round": 5,
      "state": "stopped",
      "started_at": 1786640279.5124714,
      "last_round_at": 1786645067.2292132
    },
    "xhigh": {
      "rounds": 1,
      "tokens": 902334,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1786640279.7121558,
      "last_round_at": 1786645064.4660487
    },
    "xhigh2": {
      "rounds": 1,
      "tokens": 824946,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1786640279.913816,
      "last_round_at": 1786645136.8490136
    },
    "xhigh3": {
      "rounds": 3,
      "tokens": 779535,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "stopped",
      "started_at": 1786640280.114801,
      "last_round_at": 1786645081.6400821
    }
  },
  "worker_totals": {
    "rounds": 15,
    "tokens": 4356528
  },
  "verifier": {
    "runs": 83,
    "tokens": 2909405,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 3021,
    "output_tokens": 14394,
    "reasoning_tokens": 12216,
    "cost_usd": 2.82
  },
  "claude_sessions": [
    {
      "session": "2b023a35",
      "role": "main",
      "started": "2026-08-13T16:42:42.263Z",
      "ended": "2026-08-13T18:19:41.112Z",
      "in": 151,
      "out": 55057,
      "cache_w": 148824,
      "cache_r": 8992274,
      "total_new_tokens": 204032
    },
    {
      "session": "81a38fcb",
      "role": "curator",
      "started": "2026-08-13T16:43:20.996Z",
      "ended": "2026-08-13T17:59:52.975Z",
      "in": 78,
      "out": 71506,
      "cache_w": 167017,
      "cache_r": 4702693,
      "total_new_tokens": 238601
    }
  ],
  "facts": {
    "store": "fact_text",
    "facts": 75,
    "retracted": 0
  },
  "grand_total_codex_tokens": 7265933,
  "grand_total_claude_new_tokens": 442633,
  "grand_total_consult_tokens": 17415
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab1_fpb06_treelattice.json <==
{
  "project": "ab1_fpb06_treelattice",
  "window": {
    "from": "2026-08-13T18:28:55.294958+00:00",
    "to": "2026-08-13T21:03:43.160610+00:00",
    "wall_minutes": 154.8
  },
  "workers": {
    "high": {
      "rounds": 3,
      "tokens": 912415,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "stopped",
      "started_at": 1786646035.2949576,
      "last_round_at": 1786651536.2826662
    },
    "high2": {
      "rounds": 1,
      "tokens": 1398362,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1786646035.4960635,
      "last_round_at": null
    },
    "xhigh": {
      "rounds": 1,
      "tokens": 1515858,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1786646035.6977015,
      "last_round_at": null
    },
    "xhigh2": {
      "rounds": 1,
      "tokens": 1323960,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1786646035.8995707,
      "last_round_at": null
    },
    "xhigh3": {
      "rounds": 2,
      "tokens": 1442823,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1786646036.100176,
      "last_round_at": 1786648623.3223925
    }
  },
  "worker_totals": {
    "rounds": 8,
    "tokens": 6593418
  },
  "verifier": {
    "runs": 96,
    "tokens": 3858966,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 852,
    "output_tokens": 23107,
    "reasoning_tokens": 20585,
    "cost_usd": 4.39
  },
  "claude_sessions": [
    {
      "session": "21a6e3c3",
      "role": "main",
      "started": "2026-08-13T18:21:05.264Z",
      "ended": "2026-08-13T20:54:46.353Z",
      "in": 119,
      "out": 36017,
      "cache_w": 127202,
      "cache_r": 6450246,
      "total_new_tokens": 163338
    },
    {
      "session": "880f1432",
      "role": "curator",
      "started": "2026-08-13T18:21:26.100Z",
      "ended": "2026-08-13T20:53:54.937Z",
      "in": 252,
      "out": 117201,
      "cache_w": 234752,
      "cache_r": 20930534,
      "total_new_tokens": 352205
    }
  ],
  "facts": {
    "store": "fact_text",
    "facts": 83,
    "retracted": 0
  },
  "grand_total_codex_tokens": 10452384,
  "grand_total_claude_new_tokens": 515543,
  "grand_total_consult_tokens": 23959
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab1_fpb07_matching.json <==
{
  "project": "ab1_fpb07_matching",
  "window": {
    "from": "2026-08-13T21:01:56.929437+00:00",
    "to": "2026-08-13T22:03:11.243753+00:00",
    "wall_minutes": 61.2
  },
  "workers": {
    "high": {
      "rounds": 13,
      "tokens": 992701,
      "rounds_without_token_line": 0,
      "status_round": 13,
      "state": "stopped",
      "started_at": 1786655216.9294374,
      "last_round_at": 1786657932.3297668
    },
    "high2": {
      "rounds": 13,
      "tokens": 1027701,
      "rounds_without_token_line": 0,
      "status_round": 13,
      "state": "stopped",
      "started_at": 1786655217.1297355,
      "last_round_at": 1786657924.6442933
    },
    "xhigh": {
      "rounds": 10,
      "tokens": 773661,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1786655217.330848,
      "last_round_at": 1786657914.1995585
    },
    "xhigh2": {
      "rounds": 9,
      "tokens": 921558,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786655217.5325952,
      "last_round_at": 1786657970.324495
    },
    "xhigh3": {
      "rounds": 13,
      "tokens": 1046034,
      "rounds_without_token_line": 0,
      "status_round": 13,
      "state": "stopped",
      "started_at": 1786655217.7346265,
      "last_round_at": 1786657991.3754861
    }
  },
  "worker_totals": {
    "rounds": 58,
    "tokens": 4761655
  },
  "verifier": {
    "runs": 32,
    "tokens": 1448302,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 3263,
    "output_tokens": 15731,
    "reasoning_tokens": 13297,
    "cost_usd": 3.08
  },
  "claude_sessions": [
    {
      "session": "025c4d5a",
      "role": "curator",
      "started": "2026-08-13T20:56:32.771Z",
      "ended": "2026-08-13T21:42:06.980Z",
      "in": 57,
      "out": 38967,
      "cache_w": 148216,
      "cache_r": 3506775,
      "total_new_tokens": 187240
    },
    {
      "session": "a066b35c",
      "role": "main",
      "started": "2026-08-13T20:55:56.832Z",
      "ended": "2026-08-13T21:51:48.415Z",
      "in": 93,
      "out": 33145,
      "cache_w": 106923,
      "cache_r": 4337891,
      "total_new_tokens": 140161
    }
  ],
  "facts": {
    "store": "fact_text",
    "facts": 26,
    "retracted": 0
  },
  "grand_total_codex_tokens": 6209957,
  "grand_total_claude_new_tokens": 327401,
  "grand_total_consult_tokens": 18994
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab1_fpb08_dressian.json <==
{
  "project": "ab1_fpb08_dressian",
  "window": {
    "from": "2026-08-13T22:04:28.547485+00:00",
    "to": "2026-08-14T00:30:39.776512+00:00",
    "wall_minutes": 146.2
  },
  "workers": {
    "high": {
      "rounds": 11,
      "tokens": 1740474,
      "rounds_without_token_line": 0,
      "status_round": 11,
      "state": "stopped",
      "started_at": 1786658968.5474849,
      "last_round_at": 1786666776.9761124
    },
    "high2": {
      "rounds": 6,
      "tokens": 1663212,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "stopped",
      "started_at": 1786658968.748054,
      "last_round_at": 1786666839.9215312
    },
    "xhigh": {
      "rounds": 4,
      "tokens": 1152809,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "stopped",
      "started_at": 1786658968.9490438,
      "last_round_at": 1786666771.013559
    },
    "xhigh2": {
      "rounds": 8,
      "tokens": 1588262,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1786658969.1506493,
      "last_round_at": 1786666797.830178
    },
    "xhigh3": {
      "rounds": 9,
      "tokens": 1833828,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786658969.3535278,
      "last_round_at": 1786666813.6285224
    }
  },
  "worker_totals": {
    "rounds": 38,
    "tokens": 7978585
  },
  "verifier": {
    "runs": 101,
    "tokens": 5169699,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2924,
    "output_tokens": 17761,
    "reasoning_tokens": 15538,
    "cost_usd": 3.45
  },
  "claude_sessions": [
    {
      "session": "cdceb391",
      "role": "main",
      "started": "2026-08-13T21:55:45.934Z",
      "ended": "2026-08-14T00:21:18.274Z",
      "in": 84,
      "out": 33234,
      "cache_w": 111328,
      "cache_r": 4022512,
      "total_new_tokens": 144646
    },
    {
      "session": "ffc0b0c4",
      "role": "curator",
      "started": "2026-08-13T21:56:09.459Z",
      "ended": "2026-08-14T00:06:52.616Z",
      "in": 98,
      "out": 59101,
      "cache_w": 182776,
      "cache_r": 7123416,
      "total_new_tokens": 241975
    }
  ],
  "facts": {
    "store": "fact_text",
    "facts": 83,
    "retracted": 0
  },
  "grand_total_codex_tokens": 13148284,
  "grand_total_claude_new_tokens": 386621,
  "grand_total_consult_tokens": 20685
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab1_fpb09_hilbert.json <==
{
  "project": "ab1_fpb09_hilbert",
  "window": {
    "from": "2026-08-14T00:30:33.727598+00:00",
    "to": "2026-08-14T03:29:33.285574+00:00",
    "wall_minutes": 179.0
  },
  "workers": {
    "high": {
      "rounds": 18,
      "tokens": 2666229,
      "rounds_without_token_line": 0,
      "status_round": 18,
      "state": "stopped",
      "started_at": 1786667733.7275984,
      "last_round_at": 1786677530.4802127
    },
    "high2": {
      "rounds": 18,
      "tokens": 2350286,
      "rounds_without_token_line": 0,
      "status_round": 18,
      "state": "stopped",
      "started_at": 1786667733.9274886,
      "last_round_at": 1786677573.4645317
    },
    "xhigh": {
      "rounds": 7,
      "tokens": 1642443,
      "rounds_without_token_line": 0,
      "status_round": 7,
      "state": "stopped",
      "started_at": 1786667734.1286485,
      "last_round_at": 1786677498.2551744
    },
    "xhigh2": {
      "rounds": 10,
      "tokens": 2081822,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1786667734.329942,
      "last_round_at": 1786677529.9886186
    },
    "xhigh3": {
      "rounds": 12,
      "tokens": 1800306,
      "rounds_without_token_line": 0,
      "status_round": 12,
      "state": "stopped",
      "started_at": 1786667734.5315754,
      "last_round_at": 1786677502.468915
    }
  },
  "worker_totals": {
    "rounds": 65,
    "tokens": 10541086
  },
  "verifier": {
    "runs": 108,
    "tokens": 5199958,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2790,
    "output_tokens": 19861,
    "reasoning_tokens": 17524,
    "cost_usd": 3.84
  },
  "claude_sessions": [
    {
      "session": "0c9ff9cf",
      "role": "curator",
      "started": "2026-08-14T00:22:59.651Z",
      "ended": "2026-08-14T03:00:21.041Z",
      "in": 242,
      "out": 121226,
      "cache_w": 249623,
      "cache_r": 21173746,
      "total_new_tokens": 371091
    },
    {
      "session": "3733c20d",
      "role": "main",
      "started": "2026-08-14T00:22:37.376Z",
      "ended": "2026-08-14T03:20:23.888Z",
      "in": 106,
      "out": 40507,
      "cache_w": 152177,
      "cache_r": 6657874,
      "total_new_tokens": 192790
    }
  ],
  "facts": {
    "store": "fact_text",
    "facts": 96,
    "retracted": 0
  },
  "grand_total_codex_tokens": 15741044,
  "grand_total_claude_new_tokens": 563881,
  "grand_total_consult_tokens": 22651
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab2_fpb01_automorphism.json <==
{
  "project": "ab2_fpb01_automorphism",
  "window": {
    "from": "2026-08-14T03:35:29.707022+00:00",
    "to": "2026-08-14T04:15:23.088004+00:00",
    "wall_minutes": 39.9
  },
  "workers": {
    "high": {
      "rounds": 10,
      "tokens": 678617,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1786678829.7070224,
      "last_round_at": 1786680323.232007
    },
    "high2": {
      "rounds": 9,
      "tokens": 607531,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786678829.9078076,
      "last_round_at": 1786680268.960385
    },
    "xhigh": {
      "rounds": 8,
      "tokens": 620940,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1786678830.1086345,
      "last_round_at": 1786680299.37411
    },
    "xhigh2": {
      "rounds": 9,
      "tokens": 610069,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786678830.3207731,
      "last_round_at": 1786680310.305291
    },
    "xhigh3": {
      "rounds": 8,
      "tokens": 500143,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1786678830.5118983,
      "last_round_at": 1786680248.1465898
    }
  },
  "worker_totals": {
    "rounds": 44,
    "tokens": 3017300
  },
  "verifier": {
    "runs": 16,
    "tokens": 652972,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 3402,
    "output_tokens": 31859,
    "reasoning_tokens": 29773,
    "cost_usd": 6.13
  },
  "claude_sessions": [
    {
      "session": "68215d25",
      "role": "main",
      "started": "2026-08-14T03:23:34.061Z",
      "ended": "2026-08-14T04:06:33.673Z",
      "in": 90,
      "out": 31580,
      "cache_w": 101717,
      "cache_r": 4225529,
      "total_new_tokens": 133387
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 16,
    "revoked": 0
  },
  "grand_total_codex_tokens": 3670272,
  "grand_total_claude_new_tokens": 133387,
  "grand_total_consult_tokens": 35261
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab2_fpb02_moebius.json <==
{
  "project": "ab2_fpb02_moebius",
  "window": {
    "from": "2026-08-14T04:16:35.844893+00:00",
    "to": "2026-08-14T05:17:43.184985+00:00",
    "wall_minutes": 61.1
  },
  "workers": {
    "high": {
      "rounds": 10,
      "tokens": 805537,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1786681295.8448935,
      "last_round_at": 1786684035.7780638
    },
    "high2": {
      "rounds": 9,
      "tokens": 718848,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786681296.0454118,
      "last_round_at": 1786684042.0555556
    },
    "xhigh": {
      "rounds": 9,
      "tokens": 794388,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786681296.2478921,
      "last_round_at": 1786684063.3270056
    },
    "xhigh2": {
      "rounds": 9,
      "tokens": 865618,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786681296.450995,
      "last_round_at": 1786684032.486847
    },
    "xhigh3": {
      "rounds": 7,
      "tokens": 603324,
      "rounds_without_token_line": 0,
      "status_round": 7,
      "state": "stopped",
      "started_at": 1786681296.64982,
      "last_round_at": 1786684049.4071856
    }
  },
  "worker_totals": {
    "rounds": 44,
    "tokens": 3787715
  },
  "verifier": {
    "runs": 49,
    "tokens": 2049359,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 4319,
    "output_tokens": 22359,
    "reasoning_tokens": 19731,
    "cost_usd": 4.36
  },
  "claude_sessions": [
    {
      "session": "b750d3ca",
      "role": "main",
      "started": "2026-08-14T04:07:22.758Z",
      "ended": "2026-08-14T05:08:39.529Z",
      "in": 80,
      "out": 31897,
      "cache_w": 105292,
      "cache_r": 4065490,
      "total_new_tokens": 137269
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 43,
    "revoked": 0
  },
  "grand_total_codex_tokens": 5837074,
  "grand_total_claude_new_tokens": 137269,
  "grand_total_consult_tokens": 26678
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab2_fpb05_spde.json <==
{
  "project": "ab2_fpb05_spde",
  "window": {
    "from": "2026-08-14T05:15:48.869501+00:00",
    "to": "2026-08-14T09:29:03.515399+00:00",
    "wall_minutes": 253.2
  },
  "workers": {
    "high": {
      "rounds": 6,
      "tokens": 2280786,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "stopped",
      "started_at": 1786684848.869501,
      "last_round_at": 1786698425.8677351
    },
    "high2": {
      "rounds": 6,
      "tokens": 1953301,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "stopped",
      "started_at": 1786684849.0706294,
      "last_round_at": 1786697868.621073
    },
    "xhigh": {
      "rounds": 4,
      "tokens": 2080351,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "terminated",
      "started_at": 1786684849.2717795,
      "last_round_at": 1786693828.6626673
    },
    "xhigh2": {
      "rounds": 2,
      "tokens": 1987587,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1786684849.4725564,
      "last_round_at": 1786699061.5345964
    },
    "xhigh3": {
      "rounds": 3,
      "tokens": 2225109,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1786684849.6739616,
      "last_round_at": 1786690394.3233984
    }
  },
  "worker_totals": {
    "rounds": 21,
    "tokens": 10527134
  },
  "verifier": {
    "runs": 255,
    "tokens": 9876545,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 2,
    "input_tokens": 10645,
    "output_tokens": 36794,
    "reasoning_tokens": 32011,
    "cost_usd": 7.29
  },
  "claude_sessions": [
    {
      "session": "55177ef6",
      "role": "main",
      "started": "2026-08-14T05:10:11.992Z",
      "ended": "2026-08-14T09:20:26.245Z",
      "in": 105,
      "out": 63275,
      "cache_w": 167915,
      "cache_r": 6613951,
      "total_new_tokens": 231295
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 234,
    "revoked": 0
  },
  "grand_total_codex_tokens": 20403679,
  "grand_total_claude_new_tokens": 231295,
  "grand_total_consult_tokens": 47439
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab2_fpb06_treelattice.json <==
{
  "project": "ab2_fpb06_treelattice",
  "window": {
    "from": "2026-08-14T09:36:26.064507+00:00",
    "to": "2026-08-14T10:17:42.316705+00:00",
    "wall_minutes": 41.3
  },
  "workers": {
    "high": {
      "rounds": 2,
      "tokens": 215407,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1786700486.0645068,
      "last_round_at": 1786701845.808509
    },
    "high2": {
      "rounds": 4,
      "tokens": 368005,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "stopped",
      "started_at": 1786700486.2658257,
      "last_round_at": 1786701869.6135437
    },
    "xhigh": {
      "rounds": 2,
      "tokens": 235537,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1786700486.4668787,
      "last_round_at": 1786701890.3940985
    },
    "xhigh2": {
      "rounds": 2,
      "tokens": 235096,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1786700486.6682973,
      "last_round_at": 1786701855.2845564
    },
    "xhigh3": {
      "rounds": 1,
      "tokens": 239754,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1786700486.8692245,
      "last_round_at": 1786702062.430392
    }
  },
  "worker_totals": {
    "rounds": 11,
    "tokens": 1293799
  },
  "verifier": {
    "runs": 27,
    "tokens": 941983,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2820,
    "output_tokens": 30570,
    "reasoning_tokens": 28481,
    "cost_usd": 5.87
  },
  "claude_sessions": [
    {
      "session": "e3f65176",
      "role": "main",
      "started": "2026-08-14T09:21:06.191Z",
      "ended": "2026-08-14T10:08:20.317Z",
      "in": 76,
      "out": 27678,
      "cache_w": 91269,
      "cache_r": 3309657,
      "total_new_tokens": 119023
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 25,
    "revoked": 0
  },
  "grand_total_codex_tokens": 2235782,
  "grand_total_claude_new_tokens": 119023,
  "grand_total_consult_tokens": 33390
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab2_fpb07_matching.json <==
{
  "project": "ab2_fpb07_matching",
  "window": {
    "from": "2026-08-14T10:16:32.380373+00:00",
    "to": "2026-08-14T11:20:21.548445+00:00",
    "wall_minutes": 63.8
  },
  "workers": {
    "high": {
      "rounds": 14,
      "tokens": 1044679,
      "rounds_without_token_line": 0,
      "status_round": 14,
      "state": "stopped",
      "started_at": 1786702892.380373,
      "last_round_at": 1786705756.6380193
    },
    "high2": {
      "rounds": 18,
      "tokens": 1169449,
      "rounds_without_token_line": 0,
      "status_round": 18,
      "state": "stopped",
      "started_at": 1786702892.581449,
      "last_round_at": 1786705794.853604
    },
    "xhigh": {
      "rounds": 8,
      "tokens": 658357,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1786702892.7823317,
      "last_round_at": 1786705821.6531901
    },
    "xhigh2": {
      "rounds": 19,
      "tokens": 1185951,
      "rounds_without_token_line": 0,
      "status_round": 19,
      "state": "stopped",
      "started_at": 1786702892.9854603,
      "last_round_at": 1786705761.2793736
    },
    "xhigh3": {
      "rounds": 17,
      "tokens": 1189872,
      "rounds_without_token_line": 0,
      "status_round": 17,
      "state": "stopped",
      "started_at": 1786702893.1935074,
      "last_round_at": 1786705763.9294775
    }
  },
  "worker_totals": {
    "rounds": 76,
    "tokens": 5248308
  },
  "verifier": {
    "runs": 33,
    "tokens": 1396070,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 3624,
    "output_tokens": 17242,
    "reasoning_tokens": 15020,
    "cost_usd": 3.37
  },
  "claude_sessions": [
    {
      "session": "b13636cb",
      "role": "main",
      "started": "2026-08-14T10:09:55.017Z",
      "ended": "2026-08-14T11:09:05.349Z",
      "in": 61,
      "out": 23860,
      "cache_w": 93349,
      "cache_r": 2734520,
      "total_new_tokens": 117270
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 27,
    "revoked": 0
  },
  "grand_total_codex_tokens": 6644378,
  "grand_total_claude_new_tokens": 117270,
  "grand_total_consult_tokens": 20866
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab2_fpb08_dressian.json <==
{
  "project": "ab2_fpb08_dressian",
  "window": {
    "from": "2026-08-14T11:20:45.232071+00:00",
    "to": "2026-08-14T14:08:45.999415+00:00",
    "wall_minutes": 168.0
  },
  "workers": {
    "high": {
      "rounds": 11,
      "tokens": 1505202,
      "rounds_without_token_line": 0,
      "status_round": 11,
      "state": "stopped",
      "started_at": 1786706745.232071,
      "last_round_at": 1786715261.1359844
    },
    "high2": {
      "rounds": 9,
      "tokens": 1407593,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786706745.4332333,
      "last_round_at": 1786715306.1723902
    },
    "xhigh": {
      "rounds": 9,
      "tokens": 1520339,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786706745.6346436,
      "last_round_at": 1786715259.8959708
    },
    "xhigh2": {
      "rounds": 2,
      "tokens": 1213170,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1786706745.8370895,
      "last_round_at": 1786715926.1711686
    },
    "xhigh3": {
      "rounds": 9,
      "tokens": 1370050,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786706746.0376878,
      "last_round_at": 1786715249.8337235
    }
  },
  "worker_totals": {
    "rounds": 40,
    "tokens": 7016354
  },
  "verifier": {
    "runs": 118,
    "tokens": 5823369,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 843,
    "output_tokens": 19726,
    "reasoning_tokens": 17610,
    "cost_usd": 3.75
  },
  "claude_sessions": [
    {
      "session": "3c78e2f2",
      "role": "main",
      "started": "2026-08-14T11:12:44.258Z",
      "ended": "2026-08-14T13:47:12.564Z",
      "in": 88,
      "out": 34364,
      "cache_w": 115314,
      "cache_r": 4331429,
      "total_new_tokens": 149766
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 97,
    "revoked": 0
  },
  "grand_total_codex_tokens": 12839723,
  "grand_total_claude_new_tokens": 149766,
  "grand_total_consult_tokens": 20569
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab2_fpb09_hilbert.json <==
{
  "project": "ab2_fpb09_hilbert",
  "window": {
    "from": "2026-08-14T14:06:29.756961+00:00",
    "to": "2026-08-14T17:06:25.165411+00:00",
    "wall_minutes": 179.9
  },
  "workers": {
    "high": {
      "rounds": 33,
      "tokens": 3071476,
      "rounds_without_token_line": 0,
      "status_round": 33,
      "state": "stopped",
      "started_at": 1786716689.756961,
      "last_round_at": 1786726513.0677369
    },
    "high2": {
      "rounds": 29,
      "tokens": 2633634,
      "rounds_without_token_line": 0,
      "status_round": 29,
      "state": "stopped",
      "started_at": 1786716689.9581678,
      "last_round_at": 1786726463.1893873
    },
    "xhigh": {
      "rounds": 28,
      "tokens": 2647655,
      "rounds_without_token_line": 0,
      "status_round": 28,
      "state": "stopped",
      "started_at": 1786716690.15846,
      "last_round_at": 1786726528.9125092
    },
    "xhigh2": {
      "rounds": 29,
      "tokens": 2784090,
      "rounds_without_token_line": 0,
      "status_round": 29,
      "state": "stopped",
      "started_at": 1786716690.3685317,
      "last_round_at": 1786726585.3113017
    },
    "xhigh3": {
      "rounds": 33,
      "tokens": 3003773,
      "rounds_without_token_line": 0,
      "status_round": 33,
      "state": "stopped",
      "started_at": 1786716690.5615225,
      "last_round_at": 1786726490.954477
    }
  },
  "worker_totals": {
    "rounds": 152,
    "tokens": 14140628
  },
  "verifier": {
    "runs": 110,
    "tokens": 4834239,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2486,
    "output_tokens": 11595,
    "reasoning_tokens": 9219,
    "cost_usd": 2.27
  },
  "claude_sessions": [
    {
      "session": "5aab69ce",
      "role": "main",
      "started": "2026-08-14T14:01:36.331Z",
      "ended": "2026-08-14T16:57:15.136Z",
      "in": 110,
      "out": 43490,
      "cache_w": 135053,
      "cache_r": 6469936,
      "total_new_tokens": 178653
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 100,
    "revoked": 0
  },
  "grand_total_codex_tokens": 18974867,
  "grand_total_claude_new_tokens": 178653,
  "grand_total_consult_tokens": 14081
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab3_fpb01_automorphism.json <==
{
  "project": "ab3_fpb01_automorphism",
  "window": {
    "from": "2026-08-21T20:03:39.582913+00:00",
    "to": "2026-08-21T20:45:52.940524+00:00",
    "wall_minutes": 42.2
  },
  "workers": {
    "high": {
      "rounds": 5,
      "tokens": 543160,
      "rounds_without_token_line": 0,
      "status_round": 5,
      "state": "stopped",
      "started_at": 1787342919.582913,
      "last_round_at": 1787344553.0596235
    },
    "high2": {
      "rounds": 10,
      "tokens": 755226,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1787342919.7835174,
      "last_round_at": 1787344521.3084385
    },
    "xhigh": {
      "rounds": 6,
      "tokens": 562796,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "stopped",
      "started_at": 1787342919.9849155,
      "last_round_at": 1787344532.4117846
    },
    "xhigh2": {
      "rounds": 5,
      "tokens": 556171,
      "rounds_without_token_line": 0,
      "status_round": 5,
      "state": "stopped",
      "started_at": 1787342920.1878955,
      "last_round_at": 1787344534.6151683
    },
    "xhigh3": {
      "rounds": 6,
      "tokens": 607074,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "stopped",
      "started_at": 1787342920.3880463,
      "last_round_at": 1787344485.14803
    }
  },
  "worker_totals": {
    "rounds": 32,
    "tokens": 3024427
  },
  "verifier": {
    "runs": 0,
    "tokens": 0,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 1808,
    "output_tokens": 30175,
    "reasoning_tokens": 28265,
    "cost_usd": 5.76
  },
  "claude_sessions": [
    {
      "session": "745a0585",
      "role": "curator",
      "started": "2026-08-21T19:53:22.978Z",
      "ended": "2026-08-21T20:38:07.458Z",
      "in": 94,
      "out": 28320,
      "cache_w": 196461,
      "cache_r": 4402321,
      "total_new_tokens": 224875
    },
    {
      "session": "ff703183",
      "role": "main",
      "started": "2026-08-21T19:53:06.322Z",
      "ended": "2026-08-21T20:34:54.485Z",
      "in": 88,
      "out": 29467,
      "cache_w": 132280,
      "cache_r": 3917148,
      "total_new_tokens": 161835
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 22,
    "revoked": 0
  },
  "grand_total_codex_tokens": 3024427,
  "grand_total_claude_new_tokens": 386710,
  "grand_total_consult_tokens": 31983
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab3_fpb01_automorphism_posthoc.json <==
{
  "project": "ab3_fpb01_automorphism",
  "verify_url": "http://127.0.0.1:8091/verify",
  "facts_on_disk": 22,
  "named_targets": [
    "24a3f1891784ce28",
    "58cf3c4714fb5ccb",
    "9381fc63c96f876c",
    "c72ef536e516e17e"
  ],
  "judged": [
    {
      "fact_id": "030ba3090e11a623",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 65.0,
      "statement_head": "There is a computably presented countably infinite structure \\(A\\) and a sequence \\((R_n)_{n\\in\\mathbb N}\\) of unary relations on \\(A\\) with all of the following properties. 1. For every representatio",
      "repair_hints": ""
    },
    {
      "fact_id": "0af838f49bbd3f90",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 154.7,
      "statement_head": "Let \\(L\\) be a computable first-order language, let \\(A\\) be a countably infinite \\(L\\)-structure, let \\(m\\geq 1\\), let \\(R\\subseteq A^m\\), and let \\(C\\subseteq\\mathbb N\\). For every bijection \\(F:\\ma",
      "repair_hints": ""
    },
    {
      "fact_id": "179c3b1daf91f661",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 96.7,
      "statement_head": "Let \\(M\\) be any countable first-order structure with domain \\(\\mathbb N\\), and let \\(S_\\infty\\) be the group of all permutations of \\(\\mathbb N\\) with the pointwise-convergence topology. Then \\(\\oper",
      "repair_hints": "Replace the last sentence with a domain-aware argument. If A is countably infinite, choose an isomorphism f:A->B onto a copy B with domain N. Conjugation g |-> f g f^{-1} identifies AUT(A) with AUT(B), so countability transfers, and the inverse image under f of a finite base for B is a finite base for A. If A is finite, AUT(A) is finite and the tuple enumerating its domain is a finite base. Alternatively, add the explicit hypothesis that A itself has domain N, in which case taking B=A is valid."
    },
    {
      "fact_id": "1b174723874b68c3",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 61.5,
      "statement_head": "There exist uniformly computable finite sets C_k of natural numbers and uniformly computable finite families R_k of subsets of C_k for every positive k, and a uniformly computable family (P_{n,k})_{n,",
      "repair_hints": ""
    },
    {
      "fact_id": "20943c6797b7618e",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 148.0,
      "statement_head": "Take the uniformly computable cylinder family (P_{n,k}) and cylinder supports (C_k,R_k) constructed in fact 1b174723874b68c3. Let p(n,k,c(D)) be its membership predicate under the binary finite-set co",
      "repair_hints": ""
    },
    {
      "fact_id": "20d1a53f88ab1872",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 160.9,
      "statement_head": "Let p and A(p) satisfy the hypotheses and construction of fact 46c2115f3bf32a77, so in particular P_{n,0}={{n}} for every n in N. Assume additionally the following two fake-fibre properties. (Cylinder",
      "repair_hints": ""
    },
    {
      "fact_id": "24a3f1891784ce28",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 70.9,
      "statement_head": "Yes. There exists a countable computably represented first-order structure \\(A\\) with domain \\(\\mathbb N\\) satisfying both of the following properties. (P1) For every representation \\(B\\cong A\\) with ",
      "repair_hints": ""
    },
    {
      "fact_id": "3476fc32fd8eaf60",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 70.1,
      "statement_head": "Let p and A(p) satisfy the hypotheses and construction of fact 46c2115f3bf32a77. Thus the core X is the set of finite subsets of N, each K_n is a named successor ray with root r_n, E_n(F,G) holds exac",
      "repair_hints": ""
    },
    {
      "fact_id": "46c2115f3bf32a77",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 58.9,
      "statement_head": "Let p be a total computable predicate on triples of natural numbers. For n,j in N let P_{n,j} be the family of finite subsets D of N such that p(n,j,c(D))=1, where c(D)=sum_{i in D} 2^i, and suppose P",
      "repair_hints": ""
    },
    {
      "fact_id": "5374cb963b727825",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 154.4,
      "statement_head": "Let p_star and A_star=A(p_star) be the explicit cylinder-fibre structure of fact c7f5a477f496f79d. For every finite tuple a from A_star there is a natural number n and the automorphism tau_{ {n} } of ",
      "repair_hints": ""
    },
    {
      "fact_id": "58cf3c4714fb5ccb",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 63.6,
      "statement_head": "Yes. There exists a countable computably represented first-order structure A_star with the following two properties. (P1) A_star is computably AUT-countable on a cone: with C equal to the empty set, w",
      "repair_hints": ""
    },
    {
      "fact_id": "5e62f2d3eab57405",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 54.7,
      "statement_head": "Let \\(M\\) be a countable first-order structure, let \\(\\bar p\\) be a finite tuple from \\(M\\), let \\(m\\geq 1\\), and let \\(R\\subseteq M^m\\). The following are equivalent. (i) There is a family \\((\\varphi",
      "repair_hints": ""
    },
    {
      "fact_id": "65441c2c0b51a87d",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 96.5,
      "statement_head": "Let \\(A=(\\mathbb N,S)\\), where \\(S(n,m)\\) holds exactly when \\(m=n+1\\), in the language containing only equality and the binary relation symbol \\(S\\). Let \\(R=\\{0\\}\\). For every representation \\(B\\) i",
      "repair_hints": ""
    },
    {
      "fact_id": "75361ccd71020d06",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 55.7,
      "statement_head": "Let \\((P_{n,k})_{n,k\\in\\mathbb N}\\) be the uniformly computable cylinder family constructed in fact \\(1b174723874b68c3\\). Define \\(p_{\\mathrm{ind}}(n,k,c(D))=1\\) exactly when \\(D\\in P_{n,k}\\), and let",
      "repair_hints": ""
    },
    {
      "fact_id": "7feefc14b28f8aad",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 73.4,
      "statement_head": "Let A(p) be a structure from fact 46c2115f3bf32a77. Suppose there is an index l such that, for every m in N, there is j_m in N for which the difference fibre P_{l,j_m} consists exactly of the singleto",
      "repair_hints": ""
    },
    {
      "fact_id": "9381fc63c96f876c",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 100.5,
      "statement_head": "Yes. There exists a countable computably represented first-order structure A with domain N such that: (P1) whenever B is a representation isomorphic to A with domain N, every automorphism of B is comp",
      "repair_hints": ""
    },
    {
      "fact_id": "a8329234945b9e4c",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 81.0,
      "statement_head": "Let p be a total computable predicate on triples of natural numbers, let P_{n,j} be the family of finite subsets D of N for which p(n,j,c(D))=1, and suppose P_{n,0}={{n}} for every n in N. Let A(p) be",
      "repair_hints": ""
    },
    {
      "fact_id": "b118bfb0b85e55a1",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 79.6,
      "statement_head": "For every structure A(p) satisfying the hypotheses of fact 46c2115f3bf32a77, every automorphism fixes every element of every key sort K_n. In particular, for every n in N, the root r_n is fixed by eve",
      "repair_hints": ""
    },
    {
      "fact_id": "bcf2299f50a2281c",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 111.6,
      "statement_head": "Finite-key oracle lemma. Let L be an effectively indexed relational language containing a unary relation symbol X and, for every n in N, a ternary relation symbol Q_n. Let A be a countable L-structure",
      "repair_hints": ""
    },
    {
      "fact_id": "c72ef536e516e17e",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 108.6,
      "statement_head": "Yes. There exists a countable computably represented first-order structure A such that: (P1) A is computably AUT-countable on a cone; indeed, for every representation B isomorphic to A, every automorp",
      "repair_hints": ""
    },
    {
      "fact_id": "c7f5a477f496f79d",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 54.4,
      "statement_head": "There exists a total computable predicate p_star on triples of natural numbers with the following properties. For each n,j in N, let P_star_{n,j} be the family of finite subsets D of N satisfying p_st",
      "repair_hints": ""
    },
    {
      "fact_id": "f695241f55306d80",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 68.8,
      "statement_head": "Let Diff be the set of all finite subsets of the natural numbers. There exists a uniformly computable family (P_{n,k})_{n,k in omega} of decidable subsets of Diff such that (i) P_{n,0}={{n}} for every",
      "repair_hints": ""
    }
  ],
  "summary": {
    "correct": 21,
    "wrong": 1
  }
}

==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab3_fpb03_bernoulli.json <==
{
  "project": "ab3_fpb03_bernoulli",
  "window": {
    "from": "2026-08-21T21:46:34.444889+00:00",
    "to": "2026-08-22T00:14:31.710142+00:00",
    "wall_minutes": 148.0
  },
  "workers": {
    "high": {
      "rounds": 8,
      "tokens": 1764893,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1787349094.4448893,
      "last_round_at": 1787356710.3191807
    },
    "high2": {
      "rounds": 8,
      "tokens": 1588105,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1787349094.6452045,
      "last_round_at": 1787356813.1501164
    },
    "xhigh": {
      "rounds": 3,
      "tokens": 1275145,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1787349094.8461974,
      "last_round_at": 1787356234.1264162
    },
    "xhigh2": {
      "rounds": 4,
      "tokens": 1272448,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "stopped",
      "started_at": 1787349095.0472286,
      "last_round_at": 1787356401.311449
    },
    "xhigh3": {
      "rounds": 4,
      "tokens": 1392229,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "stopped",
      "started_at": 1787349095.2483923,
      "last_round_at": 1787356977.8745008
    }
  },
  "worker_totals": {
    "rounds": 27,
    "tokens": 7292820
  },
  "verifier": {
    "runs": 0,
    "tokens": 0,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 2,
    "input_tokens": 15988,
    "output_tokens": 49749,
    "reasoning_tokens": 45337,
    "cost_usd": 9.91
  },
  "claude_sessions": [
    {
      "session": "190a88ed",
      "role": "curator",
      "started": "2026-08-21T21:39:50.679Z",
      "ended": "2026-08-22T00:04:54.646Z",
      "in": 204,
      "out": 66631,
      "cache_w": 280435,
      "cache_r": 14055390,
      "total_new_tokens": 347270
    },
    {
      "session": "a5ae46fe",
      "role": "main",
      "started": "2026-08-21T21:39:32.982Z",
      "ended": "2026-08-22T00:06:14.279Z",
      "in": 162,
      "out": 62771,
      "cache_w": 187706,
      "cache_r": 10830049,
      "total_new_tokens": 250639
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 103,
    "revoked": 0
  },
  "grand_total_codex_tokens": 7292820,
  "grand_total_claude_new_tokens": 597909,
  "grand_total_consult_tokens": 65737
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab3_fpb03_bernoulli_posthoc.json <==
{
  "project": "ab3_fpb03_bernoulli",
  "verify_url": "http://127.0.0.1:8091/verify",
  "facts_on_disk": 103,
  "named_targets": [
    "db85da30d20e8062",
    "8c2f0fe26a597780",
    "6da00b267777eeb7",
    "f95a7df39a83df1a",
    "9ef409a53a8a575f",
    "3b1b732dd8ea23f3",
    "8ba44b634098baa6",
    "93f46f080143de17",
    "a5f8683b8fcacb49",
    "ef4ed199f23ec3e3"
  ],
  "judged": [
    {
      "fact_id": "db85da30d20e8062",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 84.0,
      "statement_head": "Let S be the set of all real numbers p in [0,1] such that, for every positive integer m, every nonnegative real weights w_1,...,w_m with sum_i w_i=1, and independent Bernoulli(p) random variables v_1,",
      "repair_hints": ""
    },
    {
      "fact_id": "8c2f0fe26a597780",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 76.9,
      "statement_head": "Let \\(S\\) be the set of all real numbers \\(p\\in[0,1]\\) such that, for every positive integer \\(m\\), every nonnegative real weights \\(w_1,\\ldots,w_m\\) with \\(\\sum_{i=1}^m w_i=1\\), and independent Berno",
      "repair_hints": ""
    },
    {
      "fact_id": "6da00b267777eeb7",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 83.0,
      "statement_head": "Let S be the set of all real p in [0,1] such that, for every integer m >= 1, every choice of nonnegative real weights w_1,...,w_m with sum_{i=1}^m w_i=1, and independent Bernoulli(p) random variables ",
      "repair_hints": ""
    },
    {
      "fact_id": "f95a7df39a83df1a",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 70.2,
      "statement_head": "For every integer n≥1, every integer m≥1, every nonnegative real weights w_1,…,w_m satisfying Σ_iw_i=1, and independent Bernoulli(1/n) random variables v_1,…,v_m, one has Pr[Σ_{i=1}^m w_i v_i≥1/n]≥1/n",
      "repair_hints": ""
    },
    {
      "fact_id": "9ef409a53a8a575f",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 75.7,
      "statement_head": "Let S be the set of all real numbers s in [0,1] such that, for every positive integer m, every nonnegative real weights w_1,...,w_m with sum_{i=1}^m w_i=1, and independent Bernoulli(s) random variable",
      "repair_hints": ""
    },
    {
      "fact_id": "3b1b732dd8ea23f3",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 47.5,
      "statement_head": "Define S to be the set of all real numbers r∈[0,1] such that, for every integer m≥1, every nonnegative real weights w_1,…,w_m with Σ_iw_i=1, and independent Bernoulli(r) random variables Z_1,…,Z_m, on",
      "repair_hints": ""
    },
    {
      "fact_id": "8ba44b634098baa6",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 82.9,
      "statement_head": "Let S be the set of all real numbers s in [0,1] such that, for every positive integer m, every nonnegative real weights w_1,...,w_m with sum_{i=1}^m w_i=1, and independent Bernoulli(s) random variable",
      "repair_hints": ""
    },
    {
      "fact_id": "93f46f080143de17",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 111.8,
      "statement_head": "Let 0<=p<=1/3. Let m be a positive integer, let w_1,...,w_m be nonnegative real numbers with sum_i w_i=1, and suppose at most eight weights are positive. If v_1,...,v_m are independent Bernoulli(p) ra",
      "repair_hints": ""
    },
    {
      "fact_id": "a5f8683b8fcacb49",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 131.7,
      "statement_head": "Let 0<=p<=1/5. Let m be a positive integer, let w_1,...,w_m be nonnegative real numbers with sum_i w_i=1, and suppose at most nine weights are positive. If v_1,...,v_m are independent Bernoulli(p) ran",
      "repair_hints": ""
    },
    {
      "fact_id": "ef4ed199f23ec3e3",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 205.1,
      "statement_head": "Let p be a real number with 0 <= p <= 1/3. Let m be a positive integer, let w_1,...,w_m be nonnegative real numbers with sum_i w_i=1, and suppose that at most seven weights are positive. If v_1,...,v_",
      "repair_hints": ""
    },
    {
      "fact_id": "065ae83076fa314e",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 60.7,
      "statement_head": "Let m be an integer with m >= 1. Let w_1,...,w_m be nonnegative real numbers with sum_{i=1}^m w_i=1, let v_1,...,v_m be independent Bernoulli(p) random variables, and set W=sum_{i=1}^m w_i v_i. For p=",
      "repair_hints": ""
    },
    {
      "fact_id": "170e9e12608fc829",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 58.6,
      "statement_head": "Let p be a real number with 0<p<=1/3, and let u_1,...,u_7 be nonnegative real numbers with sum_{j=1}^7 u_j=1 and u_j<p for every j. Call a subset A of {1,...,7} losing if sum_{j in A}u_j<p and winning",
      "repair_hints": ""
    },
    {
      "fact_id": "3d457c1304134307",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 67.0,
      "statement_head": "Let p be a real number with 1/4<=p<=1/3. Let m be a positive integer, let a_1,...,a_m be positive real numbers with sum_i a_i=1/p, and let B_1,...,B_m be independent Bernoulli(p) random variables. If ",
      "repair_hints": ""
    },
    {
      "fact_id": "5325ccc9cb271d7c",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 81.8,
      "statement_head": "Let m be a positive integer, let p be a real number with 0 <= p <= 1/3, and let w_1,...,w_m be nonnegative real numbers with sum_{i=1}^m w_i=1. Put r=1-3p. Independently for i=1,...,m, assign a label ",
      "repair_hints": ""
    },
    {
      "fact_id": "6867bd8d740aba7e",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 69.2,
      "statement_head": "Let p be a real number with 0<p<1 and put q=1-p. Suppose that there exists a finite positive coefficient vector of total 1/p whose Bernoulli(p) weighted sum reaches threshold 1 with probability less t",
      "repair_hints": ""
    },
    {
      "fact_id": "73afd0d0005862db",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 87.0,
      "statement_head": "Let p be a real number with 1/4<=p<=1/3, let s be a positive integer, and let a,b be real numbers satisfying 0<b<=a<1, a>=3b, and a+sb=1/p. If B_0,B_1,...,B_s are independent Bernoulli(p) random varia",
      "repair_hints": ""
    },
    {
      "fact_id": "85acc1c553c36bf5",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 56.7,
      "statement_head": "Let p be a real number with 1/4<=p<=1/3. Let m be a positive integer, let a_1,...,a_m be positive real numbers with sum_i a_i=1/p, and let B_1,...,B_m be independent Bernoulli(p) random variables. If ",
      "repair_hints": ""
    },
    {
      "fact_id": "99615e09ebb4ee8d",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 74.0,
      "statement_head": "Let \\(m\\ge2\\) be an integer, let \\(p\\in[1/4,1/3]\\), and let \\(c_1,\\ldots,c_m\\) be positive real numbers satisfying \\(c_i<1\\) for every \\(i\\) and \\(\\sum_{i=1}^m c_i=1/p\\). Put \\(S=\\sum_{i=1}^m c_i\\), p",
      "repair_hints": ""
    },
    {
      "fact_id": "b3af54f824e5017f",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 262.8,
      "statement_head": "Let 1/4<=p<=1/3, let w_1,...,w_8 be positive real numbers with sum_i w_i=1, and suppose w_i<p for every i. Suppose exactly three two-element coordinate subsets have weight at least p. If v_1,...,v_8 a",
      "repair_hints": "Replace the erroneous star-case sentence with the correct contradiction: if \\(A\\cap C=\\varnothing\\), then \\(\\{c\\}\\cup A\\) and \\(C\\) are disjoint losing triples, and their complementary pair is \\(U\\setminus(A\\cup C)\\). This pair excludes \\(c\\), so it is losing because every winning edge in the three-star contains \\(c\\), contradicting the previously proved complementary-pair lemma."
    },
    {
      "fact_id": "c43b1331ed106661",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 72.8,
      "statement_head": "Let p be a real number with 0<p<1. Suppose that there exists a finite positive coefficient vector of total 1/p whose Bernoulli(p) weighted sum reaches threshold 1 with probability less than p. Choose ",
      "repair_hints": ""
    },
    {
      "fact_id": "d0a07b57488a495d",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 195.3,
      "statement_head": "Let 0<p<=1/3, let a_1,...,a_6 be nonnegative real numbers with sum_{i=1}^6 a_i=1/p, and let B_1,...,B_6 be independent Bernoulli(p) random variables. Then Pr[sum_{i=1}^6 a_iB_i>=1]>=p.",
      "repair_hints": ""
    },
    {
      "fact_id": "e81b47e39da6a475",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 42.6,
      "statement_head": "Let m be an integer with m >= 1. Let w_1,...,w_m be nonnegative real numbers with sum_{i=1}^m w_i=1, let v_1,...,v_m be independent Bernoulli(1/2) random variables, and set W=sum_{i=1}^m w_i v_i. Then",
      "repair_hints": ""
    }
  ],
  "summary": {
    "correct": 21,
    "wrong": 1
  }
}

==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab3_fpb06_treelattice.json <==
{
  "project": "ab3_fpb06_treelattice",
  "window": {
    "from": "2026-08-21T20:53:31.435182+00:00",
    "to": "2026-08-21T21:41:45.221380+00:00",
    "wall_minutes": 48.2
  },
  "workers": {
    "high": {
      "rounds": 12,
      "tokens": 811264,
      "rounds_without_token_line": 0,
      "status_round": 12,
      "state": "stopped",
      "started_at": 1787345911.4351816,
      "last_round_at": 1787347884.9093912
    },
    "high2": {
      "rounds": 13,
      "tokens": 993759,
      "rounds_without_token_line": 0,
      "status_round": 13,
      "state": "stopped",
      "started_at": 1787345911.6369708,
      "last_round_at": 1787347863.0513518
    },
    "xhigh": {
      "rounds": 6,
      "tokens": 525272,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "stopped",
      "started_at": 1787345911.8380163,
      "last_round_at": 1787347888.9452937
    },
    "xhigh2": {
      "rounds": 9,
      "tokens": 738657,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1787345912.0388932,
      "last_round_at": 1787347905.3714554
    },
    "xhigh3": {
      "rounds": 11,
      "tokens": 842721,
      "rounds_without_token_line": 0,
      "status_round": 11,
      "state": "stopped",
      "started_at": 1787345912.2406092,
      "last_round_at": 1787347846.608465
    }
  },
  "worker_totals": {
    "rounds": 51,
    "tokens": 3911673
  },
  "verifier": {
    "runs": 0,
    "tokens": 0,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 6922,
    "output_tokens": 37661,
    "reasoning_tokens": 35452,
    "cost_usd": 7.34
  },
  "claude_sessions": [
    {
      "session": "0761a5db",
      "role": "curator",
      "started": "2026-08-21T20:38:45.334Z",
      "ended": "2026-08-21T21:32:17.161Z",
      "in": 74,
      "out": 18047,
      "cache_w": 157837,
      "cache_r": 3025869,
      "total_new_tokens": 175958
    },
    {
      "session": "15bd1e34",
      "role": "main",
      "started": "2026-08-21T20:38:26.548Z",
      "ended": "2026-08-21T21:33:21.271Z",
      "in": 112,
      "out": 47058,
      "cache_w": 153792,
      "cache_r": 6387091,
      "total_new_tokens": 200962
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 15,
    "revoked": 0
  },
  "grand_total_codex_tokens": 4443884,
  "grand_total_claude_new_tokens": 376920,
  "grand_total_consult_tokens": 44583,
  "verifier_raw_window": {
    "runs": 14,
    "tokens": 532211,
    "runs_without_token_line": 0
  },
  "verifier_note": "ab3 workers never call the verify service (self-verify gate; all 15 verification traces carry gate=self_verify). The 14 runs / 532,211 tokens the time-window scan picked up are the OPERATOR's post-hoc strict judging of ab3_fpb01_automorphism's 22 facts, which happened to run inside this problem's window. They are measurement cost, not run cost. Post-hoc judging is deferred to after the arm from fpb03 onward so this cannot recur."
}

==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab3_fpb06_treelattice_posthoc.json <==
{
  "project": "ab3_fpb06_treelattice",
  "verify_url": "http://127.0.0.1:8091/verify",
  "facts_on_disk": 15,
  "named_targets": [
    "89d178de2db3534b",
    "e2639a6107608a43",
    "d14e2dc6996c2372",
    "ebbf9d0db63a7ca3"
  ],
  "judged": [
    {
      "fact_id": "1e4949eb289577a9",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 140.9,
      "statement_head": "Let N be an integer with N >= 2, let D be an integer with 0 <= D <= N, and let K_1,...,K_N be positive integers. Suppose that at least D of the integers K_j are at least D. Put S = sum_{j=1}^N K_j and",
      "repair_hints": ""
    },
    {
      "fact_id": "3dd869c65b69986a",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 69.4,
      "statement_head": "Let T be a finite tree with integer vertex weights and associated lattice L(T), and let Q(x)=x·x. Let d_T(x) be the degree of a vertex x and let delta_x=w(x)-d_T(x). Suppose v is a vertex with delta_v",
      "repair_hints": ""
    },
    {
      "fact_id": "51bc4a5a1c37ad05",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 107.1,
      "statement_head": "Let B be a finite tree with vertex set V(B), edge set E(B), and a distinguished root r. Let delta:V(B)→Z_{≥0} be a function that is not identically zero. For z∈R^{V(B)}, define H(z)=Σ_{xy∈E(B)}(z_x-z_",
      "repair_hints": ""
    },
    {
      "fact_id": "5f1c5accbaa2d87a",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 77.3,
      "statement_head": "Let T be a finite tree with vertex set V, edge set E, and integer weight function w:V→Z. Let L(T) be the free abelian group with basis V, equipped with the symmetric bilinear form for which x·x=w(x) f",
      "repair_hints": ""
    },
    {
      "fact_id": "89d178de2db3534b",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 134.3,
      "statement_head": "Let T denote a finite, weighted tree with vertex set V, edge set E, and weight function w:V→Z. Let L(T) denote the free abelian group generated by V, equipped with the symmetric bilinear form · whose ",
      "repair_hints": ""
    },
    {
      "fact_id": "8adca41d8615468c",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 106.0,
      "statement_head": "Let N be a finite connected multigraph in which every edge has unit conductance. Let s and g be distinct vertices of N, suppose that s has degree one, and write e0=sr for the unique edge incident with",
      "repair_hints": ""
    },
    {
      "fact_id": "b372109987f8be3b",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 88.5,
      "statement_head": "Let N be an integer with N>=2, let D be an integer with 0<=D<=N, and let K_1,...,K_N be positive integers. Suppose that at least D of the integers K_j are at least D. Then [ left(sum_{j=1}^N K_j-D igh",
      "repair_hints": ""
    },
    {
      "fact_id": "d0ffb8bb7d9f9090",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 103.0,
      "statement_head": "Let B be a finite tree with distinguished root r, and let delta:V(B)->Z_{>=0} be a nonzero function. For every real vector z on V(B), define H(z)=sum_{xy in E(B)}(z_x-z_y)^2+sum_{x in V(B)}delta(x)z_x",
      "repair_hints": ""
    },
    {
      "fact_id": "d14e2dc6996c2372",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 93.8,
      "statement_head": "FirstProofBench Problem 6 (lattice theory) Let T denote a finite, weighted tree with vertex set V, edge set E, and weight function w: V → Z. Let L(T) denote the free abelian group generated by V, equi",
      "repair_hints": ""
    },
    {
      "fact_id": "d57f5e06630e0f77",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 54.4,
      "statement_head": "Let L be a free abelian group equipped with a positive-definite, integer-valued symmetric bilinear form ·. For x∈L write x^2=x·x. Call a nonzero element u∈L irreducible if there do not exist nonzero a",
      "repair_hints": ""
    },
    {
      "fact_id": "d9a1fe69d4ebf504",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 118.4,
      "statement_head": "Let N be a finite connected multigraph, let s and g be distinct vertices of N, suppose that s has degree one, and let e0=sr be the unique edge incident with s. Define C_eff = min { sum_{xy in E(N)} (p",
      "repair_hints": ""
    },
    {
      "fact_id": "e2639a6107608a43",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 77.3,
      "statement_head": "FirstProofBench Problem 6 (lattice theory) Let T denote a finite, weighted tree with vertex set V, edge set E, and weight function w: V → Z. Let L(T) denote the free abelian group generated by V, equi",
      "repair_hints": ""
    },
    {
      "fact_id": "e82062efa749c5ac",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 95.5,
      "statement_head": "Let B=(V(B),E(B)) be a finite tree with a distinguished root r. Let delta:V(B)->Z_{>=0} be not identically zero. For z=(z_x)_{x in V(B)} in Z^{V(B)}, define H(z)=sum_{xy in E(B)}(z_x-z_y)^2+sum_{x in ",
      "repair_hints": ""
    },
    {
      "fact_id": "ebbf9d0db63a7ca3",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 80.0,
      "statement_head": "Let T be a finite tree with vertex set V, edge set E, and integer weight function w:V->Z. Let L(T) be the free abelian group generated by V, with symmetric bilinear form defined on vertices by x·x=w(x",
      "repair_hints": ""
    },
    {
      "fact_id": "f3abf87878d232cf",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 87.3,
      "statement_head": "Let N be a finite connected multigraph, let s and g be distinct vertices of N, suppose that s has degree one, and let e0=sr be the unique edge incident with s, where r is the other endpoint. Let n be ",
      "repair_hints": ""
    }
  ],
  "summary": {
    "correct": 15
  }
}

==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab3_fpb10_vonneumann.json <==
{
  "project": "ab3_fpb10_vonneumann",
  "window": {
    "from": "2026-08-22T00:20:27.506387+00:00",
    "to": "2026-08-22T02:54:25.555531+00:00",
    "wall_minutes": 154.0
  },
  "workers": {
    "high": {
      "rounds": 6,
      "tokens": 2016185,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "terminated",
      "started_at": 1787358327.5063875,
      "last_round_at": 1787364841.5620291
    },
    "high2": {
      "rounds": 7,
      "tokens": 1898461,
      "rounds_without_token_line": 0,
      "status_round": 7,
      "state": "stopped",
      "started_at": 1787358327.706692,
      "last_round_at": 1787366569.9386103
    },
    "xhigh": {
      "rounds": 3,
      "tokens": 1952329,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1787358327.907798,
      "last_round_at": 1787365284.741468
    },
    "xhigh2": {
      "rounds": 2,
      "tokens": 2369655,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1787358328.1087925,
      "last_round_at": 1787359498.9602318
    },
    "xhigh3": {
      "rounds": 2,
      "tokens": 1936572,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1787358328.3108916,
      "last_round_at": 1787361126.100737
    }
  },
  "worker_totals": {
    "rounds": 20,
    "tokens": 10173202
  },
  "verifier": {
    "runs": 0,
    "tokens": 0,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 2,
    "input_tokens": 4619,
    "output_tokens": 39577,
    "reasoning_tokens": 35848,
    "cost_usd": 7.63
  },
  "claude_sessions": [
    {
      "session": "2a36671b",
      "role": "curator",
      "started": "2026-08-22T00:12:14.948Z",
      "ended": "2026-08-22T02:38:20.764Z",
      "in": 306,
      "out": 117366,
      "cache_w": 399940,
      "cache_r": 30271700,
      "total_new_tokens": 517612
    },
    {
      "session": "b083a3b5",
      "role": "main",
      "started": "2026-08-22T00:11:54.565Z",
      "ended": "2026-08-22T02:45:57.936Z",
      "in": 184,
      "out": 61615,
      "cache_w": 207658,
      "cache_r": 12461114,
      "total_new_tokens": 269457
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 184,
    "revoked": 0
  },
  "grand_total_codex_tokens": 10173202,
  "grand_total_claude_new_tokens": 787069,
  "grand_total_consult_tokens": 44196
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab3_fpb10_vonneumann_posthoc.json <==
{
  "project": "ab3_fpb10_vonneumann",
  "verify_url": "http://127.0.0.1:8091/verify",
  "facts_on_disk": 184,
  "named_targets": [
    "eaba61466c3a4fab",
    "78bc3dcddce9d398",
    "5fdfa836c4d8f408",
    "8ad64d32ee9ce106",
    "d53deeff7bcc16d2",
    "bfdc4836a35dd01a",
    "bd3a2a6c20c7dd13",
    "337678f5777a0098",
    "741bbb90e5079460"
  ],
  "judged": [
    {
      "fact_id": "eaba61466c3a4fab",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 64.0,
      "statement_head": "Let Γ be a finite loopless simplicial graph with exactly three vertices, and let (M_v,φ_v) be a separable tracial von Neumann algebra for each vertex v. Assume Γ is irreducible in the sense that it ha",
      "repair_hints": ""
    },
    {
      "fact_id": "78bc3dcddce9d398",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 196.0,
      "statement_head": "Let Γ=(V,E) be a finite loopless simplicial graph with |V|≥3 and connected complement graph Γ̄. For each s∈V let (M_s,τ_s) be a finite tracial von Neumann algebra containing a unitary u_s with τ_s(u_s",
      "repair_hints": ""
    },
    {
      "fact_id": "5fdfa836c4d8f408",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 148.3,
      "statement_head": "Let Γ=(V,E) be a finite loopless simplicial graph with |V|≥3, and let (M_s,τ_s) be finite tracial von Neumann algebras for s∈V. Assume that each M_s contains a unitary u_s with τ_s(u_s)=0 and that Γ h",
      "repair_hints": ""
    },
    {
      "fact_id": "8ad64d32ee9ce106",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 129.4,
      "statement_head": "Let Γ=(V,E) be a finite disconnected loopless simplicial graph with |V|≥3. For every v∈V let (M_v,τ_v) be a finite tracial von Neumann algebra containing a unitary u_v with τ_v(u_v)=0, and let (M,τ)=∗",
      "repair_hints": ""
    },
    {
      "fact_id": "d53deeff7bcc16d2",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 98.3,
      "statement_head": "Let Γ=(V,E) be a finite loopless simplicial graph with |V|≥3 whose complement graph is a tree of diameter at most six. For each x∈V let (M_x,τ_x) be a finite-dimensional tracial von Neumann algebra co",
      "repair_hints": ""
    },
    {
      "fact_id": "bfdc4836a35dd01a",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 93.4,
      "statement_head": "Let Γ=(V,E) be a finite loopless simplicial graph with |V|≥3 whose complement graph is a tree of diameter at most five. For each s∈V let (M_s,τ_s) be a finite-dimensional tracial von Neumann algebra c",
      "repair_hints": ""
    },
    {
      "fact_id": "bd3a2a6c20c7dd13",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 61.1,
      "statement_head": "Let Γ=(V,E) be a finite loopless simplicial graph with |V|≥3 whose complement graph is a tree of diameter at most four. For each s∈V let (M_s,τ_s) be a finite-dimensional tracial von Neumann algebra c",
      "repair_hints": ""
    },
    {
      "fact_id": "337678f5777a0098",
      "is_named_target": true,
      "verdict": "wrong",
      "seconds": 407.1,
      "statement_head": "Let \\(n\\geq4\\), let \\(\\overline\\Gamma=C_n\\) be the cycle on \\(V=\\{0,1,\\ldots,n-1\\}\\), with edges \\(\\{i,i+1\\}\\) for indices modulo \\(n\\), and let \\(\\Gamma\\) be its complement graph. Let \\(G\\) be the gr",
      "repair_hints": "Replace the argument leading to (4) with a rigorous graph-product normal-form or dependence-poset lemma that tracks cascading cancellations across every copy of g^{-1}. It must prove directly that D_L(g^{-a}y) is disjoint from S for every a >= 2 whenever y has no additive left prefix g, rather than assuming earlier copies stay intact. Then rederive (5), (8)-(10), and only afterward invoke fact 714249df0ce987af. If that stronger descent claim is false, choose a different conjugating word or establish a different uniform counting estimate sufficient for the q/2 norm bound."
    },
    {
      "fact_id": "741bbb90e5079460",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 170.5,
      "statement_head": "Let \\(\\Gamma=(V,E)\\) be a finite loopless simplicial graph with \\(|V|=n\\geq3\\). Assume that the complement graph \\(\\overline\\Gamma\\) contains a Hamiltonian cycle. Let \\(G\\) be the graph product of cop",
      "repair_hints": ""
    },
    {
      "fact_id": "001de18dfc3f334f",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 112.3,
      "statement_head": "Let Γ=(V,E) be a finite loopless simplicial graph, let (M_v,τ_v) be finite tracial von Neumann algebras, and let (M,τ)=∗_Γ(M_v,τ_v) be their reduced graph product. Let r,s∈V be distinct nonadjacent ve",
      "repair_hints": "Add hypotheses that M_v and M_t contain specified trace-zero unitaries (or, for the path consequence, assume every relevant vertex algebra contains one), and then apply the proved nonadjacent-vertex Haar-unitary argument to v and t. Alternatively, weaken the conclusion to diffuseness of M_link(v), which follows from the given u_r and u_s alone."
    },
    {
      "fact_id": "11ad314e549c9911",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 50.2,
      "statement_head": "Let \\(G=\\mathbb Z\\). Define \\[ \\operatorname{Hig}_R(\\mathbb Z)= \\{f\\in\\ell^\\infty(\\mathbb Z): k\\mapsto f(k+m)-f(k)\\text{ belongs to }c_0(\\mathbb Z) \\text{ for every }m\\in\\mathbb Z\\} \\] and \\[ \\mathcal",
      "repair_hints": ""
    },
    {
      "fact_id": "2f6aa5df671722bb",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 117.1,
      "statement_head": "Let \\(\\Gamma=(V,E)\\) be a finite loopless simplicial graph with \\(|V|\\geq3\\) and connected complement, let every \\((M_s,\\tau_s)\\) be finite-dimensional and contain a trace-zero unitary, and put \\(M=*_",
      "repair_hints": ""
    },
    {
      "fact_id": "437c4a29f06283d3",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 96.7,
      "statement_head": "Let \\(\\Gamma\\) be the path graph with vertex set \\(\\{1,2,3,4\\}\\) and edge set \\(\\{\\{1,2\\},\\{2,3\\},\\{3,4\\}\\}\\). Let \\(G\\) be the graph product of four copies of \\(\\mathbb Z\\) over \\(\\Gamma\\), with cano",
      "repair_hints": ""
    },
    {
      "fact_id": "63fabe749d23600b",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 62.0,
      "statement_head": "Let Γ=(V,E) be a finite loopless simplicial graph, let (M_v,τ_v) be finite tracial von Neumann algebras, and let (M,τ)=∗_Γ(M_v,τ_v) be their reduced graph product on H=L²(M,τ). For S⊆V let e_S be the ",
      "repair_hints": ""
    },
    {
      "fact_id": "775cfe649186300f",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 262.6,
      "statement_head": "Let Γ=(V,E) be a finite loopless simplicial graph with |V|≥3 and connected complement graph. For each s∈V let (M_s,τ_s) be a finite-dimensional tracial von Neumann algebra containing a unitary u_s wit",
      "repair_hints": "Invoke the state-extension theorem for operator systems to choose a state Ψ̃ on B(L²(M)) extending Ψ. Since K(L²(M)) and the contractions A_{i,m} lie in S(M), explicitly note that Ψ̃ still annihilates every compact operator and satisfies Ψ̃(A_{i,m})=γ_m. Then apply fact cbf13ae94c5d1e8f to Ψ̃."
    },
    {
      "fact_id": "8c2f04c512f19600",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 146.8,
      "statement_head": "Assume the hypotheses and notation of fact 1f094ebaeb2ff46c. In particular S=link(v), z∈N_v is the ordered product of the selected link-vertex unitaries, p=p_v^L, and b_0,b_1 are the original branch u",
      "repair_hints": ""
    },
    {
      "fact_id": "a07024d12ceba338",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 149.2,
      "statement_head": "Let \\(\\Gamma\\) be the five-cycle with vertices \\(1,2,3,4,5\\), let \\(G\\) be the graph product of five copies of \\(C_2\\) over \\(\\Gamma\\), and write \\(s_1,\\ldots,s_5\\) for the canonical order-two generat",
      "repair_hints": ""
    },
    {
      "fact_id": "b11704017f944146",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 58.9,
      "statement_head": "Let \\(H\\) be a Hilbert space, let \\(\\phi\\) be a state on \\(B(H)\\), let \\(q\\geq2\\), and let \\(A_1,\\ldots,A_q\\in B(H)\\) be positive contractions with a common \\(\\phi\\)-mass \\[ \\phi(A_i)=\\gamma\\qquad(1\\l",
      "repair_hints": ""
    },
    {
      "fact_id": "c588c30fd8912b8f",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 57.3,
      "statement_head": "Let \\((P,\\tau)\\) be a finite tracial von Neumann algebra on \\(H=L^2(P,\\tau)\\), with left and right standard representations \\(L(P)\\) and \\(R(P)\\). Let \\(\\mathcal T\\subseteq B(H)\\) be a unital C*-algeb",
      "repair_hints": ""
    },
    {
      "fact_id": "d260b81b0621cd11",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 160.0,
      "statement_head": "Let \\(\\Gamma=(V,E)\\) be a finite loopless simplicial graph and let \\((M_s,\\tau_s)\\) be finite-dimensional tracial von Neumann algebras. Put \\[ (M,\\tau)=*_\\Gamma(M_s,\\tau_s),\\qquad H=L^2(M,\\tau). \\] Fi",
      "repair_hints": "Add the hypothesis |V|>=3 to the candidate statement (or prove separately that the annihilation conclusion of fact 58e9f132eb95548d remains valid for every omitted small-vertex case), then invoke that fact after explicitly matching all of its hypotheses. The preceding projection formula and ideal-membership argument need no substantive repair."
    },
    {
      "fact_id": "ec86561438b78250",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 142.3,
      "statement_head": "Assume the hypotheses and notation of fact 8a3c1bc1f2d69641, and additionally suppose that M_v contains a unitary a with τ_v(a)=0. Let Ψ be an M-central state on S(M). Then for every integer m≥1, \\[ Ψ",
      "repair_hints": "Rewrite the statement to enumerate the imported graph-product hypotheses explicitly: specify the finite loopless graph, the finite-dimensional tracial vertex algebras, the reduced graph product on H, the fixed vertex v and S=link(v), and define the left-v-descent projection and the diagonal taper T_{v,m} (including its weight function). Also define S(M) and M-centrality or cite their definitions within a fully stated setup. The proof itself can otherwise be retained."
    }
  ],
  "summary": {
    "correct": 16,
    "wrong": 5
  }
}

==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab4_fpb01_automorphism.json <==
{
  "project": "ab4_fpb01_automorphism",
  "window": {
    "from": "2026-08-22T05:31:27.545538+00:00",
    "to": "2026-08-22T06:27:08.288081+00:00",
    "wall_minutes": 55.7
  },
  "workers": {
    "high": {
      "rounds": 4,
      "tokens": 387847,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "stopped",
      "started_at": 1787376987.545538,
      "last_round_at": 1787379251.6163278
    },
    "high2": {
      "rounds": 6,
      "tokens": 547687,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "stopped",
      "started_at": 1787376987.745567,
      "last_round_at": 1787379296.0815396
    },
    "xhigh": {
      "rounds": 5,
      "tokens": 500095,
      "rounds_without_token_line": 0,
      "status_round": 5,
      "state": "stopped",
      "started_at": 1787376987.9474196,
      "last_round_at": 1787379226.5172193
    },
    "xhigh2": {
      "rounds": 4,
      "tokens": 412123,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "stopped",
      "started_at": 1787376988.148645,
      "last_round_at": 1787379227.5505712
    },
    "xhigh3": {
      "rounds": 1,
      "tokens": 310965,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1787376988.3506348,
      "last_round_at": 1787379428.465794
    }
  },
  "worker_totals": {
    "rounds": 20,
    "tokens": 2158717
  },
  "verifier": {
    "runs": 39,
    "tokens": 1341024,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 0,
    "input_tokens": 0,
    "output_tokens": 0,
    "reasoning_tokens": 0,
    "cost_usd": 0.0
  },
  "claude_sessions": [
    {
      "session": "3f5689e0",
      "role": "main",
      "started": "2026-08-22T05:26:32.360Z",
      "ended": "2026-08-22T06:23:01.146Z",
      "in": 90,
      "out": 81604,
      "cache_w": 166966,
      "cache_r": 4827167,
      "total_new_tokens": 248660
    },
    {
      "session": "ff306b1d",
      "role": "curator",
      "started": "2026-08-22T05:26:53.019Z",
      "ended": "2026-08-22T06:22:05.831Z",
      "in": 76,
      "out": 19098,
      "cache_w": 161609,
      "cache_r": 2899345,
      "total_new_tokens": 180783
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 35,
    "revoked": 0
  },
  "grand_total_codex_tokens": 3499741,
  "grand_total_claude_new_tokens": 429443,
  "grand_total_consult_tokens": 0
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab4_fpb03_bernoulli.json <==
{
  "project": "ab4_fpb03_bernoulli",
  "window": {
    "from": "2026-08-22T07:49:36.151058+00:00",
    "to": "2026-08-22T10:10:20.179723+00:00",
    "wall_minutes": 140.7
  },
  "workers": {
    "high": {
      "rounds": 5,
      "tokens": 920068,
      "rounds_without_token_line": 0,
      "status_round": 5,
      "state": "terminated",
      "started_at": 1787385276.1510582,
      "last_round_at": 1787391923.6379259
    },
    "high2": {
      "rounds": 3,
      "tokens": 1041608,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "stopped",
      "started_at": 1787385276.3513408,
      "last_round_at": 1787392716.3616717
    },
    "xhigh": {
      "rounds": 2,
      "tokens": 707645,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1787385276.5528586,
      "last_round_at": 1787388528.7173212
    },
    "xhigh2": {
      "rounds": 2,
      "tokens": 1005232,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1787385276.754346,
      "last_round_at": 1787391556.8815227
    },
    "xhigh3": {
      "rounds": 1,
      "tokens": 874021,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1787385276.9558342,
      "last_round_at": null
    }
  },
  "worker_totals": {
    "rounds": 13,
    "tokens": 4548574
  },
  "verifier": {
    "runs": 110,
    "tokens": 3899284,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 0,
    "input_tokens": 0,
    "output_tokens": 0,
    "reasoning_tokens": 0,
    "cost_usd": 0.0
  },
  "claude_sessions": [
    {
      "session": "3806154a",
      "role": "curator",
      "started": "2026-08-22T07:46:29.663Z",
      "ended": "2026-08-22T10:00:26.095Z",
      "in": 186,
      "out": 69076,
      "cache_w": 266531,
      "cache_r": 13528294,
      "total_new_tokens": 335793
    },
    {
      "session": "f8b0fe32",
      "role": "main",
      "started": "2026-08-22T07:46:11.083Z",
      "ended": "2026-08-22T10:01:54.529Z",
      "in": 172,
      "out": 121230,
      "cache_w": 226628,
      "cache_r": 13832381,
      "total_new_tokens": 348030
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 104,
    "revoked": 0
  },
  "grand_total_codex_tokens": 8447858,
  "grand_total_claude_new_tokens": 683823,
  "grand_total_consult_tokens": 0
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab4_fpb06_treelattice.json <==
{
  "project": "ab4_fpb06_treelattice",
  "window": {
    "from": "2026-08-22T06:33:26.510123+00:00",
    "to": "2026-08-22T07:48:34.709651+00:00",
    "wall_minutes": 75.1
  },
  "workers": {
    "high": {
      "rounds": 2,
      "tokens": 448219,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1787380706.5101228,
      "last_round_at": 1787382805.944001
    },
    "high2": {
      "rounds": 2,
      "tokens": 466631,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1787380706.71075,
      "last_round_at": 1787383263.9188266
    },
    "xhigh": {
      "rounds": 1,
      "tokens": 463619,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1787380706.9116843,
      "last_round_at": null
    },
    "xhigh2": {
      "rounds": 1,
      "tokens": 391623,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1787380707.1124895,
      "last_round_at": null
    },
    "xhigh3": {
      "rounds": 1,
      "tokens": 363115,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1787380707.3140502,
      "last_round_at": null
    }
  },
  "worker_totals": {
    "rounds": 7,
    "tokens": 2133207
  },
  "verifier": {
    "runs": 73,
    "tokens": 2595732,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 0,
    "input_tokens": 0,
    "output_tokens": 0,
    "reasoning_tokens": 0,
    "cost_usd": 0.0
  },
  "claude_sessions": [
    {
      "session": "42ec7ab7",
      "role": "curator",
      "started": "2026-08-22T06:25:09.914Z",
      "ended": "2026-08-22T07:38:38.542Z",
      "in": 136,
      "out": 49978,
      "cache_w": 204447,
      "cache_r": 6812918,
      "total_new_tokens": 254561
    },
    {
      "session": "53fe088f",
      "role": "main",
      "started": "2026-08-22T06:24:51.420Z",
      "ended": "2026-08-22T07:40:15.457Z",
      "in": 652,
      "out": 112708,
      "cache_w": 210108,
      "cache_r": 57013647,
      "total_new_tokens": 323468
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 68,
    "revoked": 0
  },
  "grand_total_codex_tokens": 4728939,
  "grand_total_claude_new_tokens": 578029,
  "grand_total_consult_tokens": 0
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/ab4_fpb10_vonneumann.json <==
{
  "project": "ab4_fpb10_vonneumann",
  "window": {
    "from": "2026-08-22T10:10:24.573269+00:00",
    "to": "2026-08-22T12:28:36.028430+00:00",
    "wall_minutes": 138.2
  },
  "workers": {
    "high": {
      "rounds": 3,
      "tokens": 930142,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1787393724.573269,
      "last_round_at": 1787397179.0550184
    },
    "high2": {
      "rounds": 4,
      "tokens": 1093461,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "terminated",
      "started_at": 1787393724.7745154,
      "last_round_at": 1787398757.7780757
    },
    "xhigh": {
      "rounds": 1,
      "tokens": 1066902,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1787393724.9751084,
      "last_round_at": null
    },
    "xhigh2": {
      "rounds": 1,
      "tokens": 1088867,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1787393725.1759295,
      "last_round_at": null
    },
    "xhigh3": {
      "rounds": 1,
      "tokens": 972595,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1787393725.3772836,
      "last_round_at": null
    }
  },
  "worker_totals": {
    "rounds": 10,
    "tokens": 5151967
  },
  "verifier": {
    "runs": 98,
    "tokens": 4487655,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 0,
    "input_tokens": 0,
    "output_tokens": 0,
    "reasoning_tokens": 0,
    "cost_usd": 0.0
  },
  "claude_sessions": [
    {
      "session": "3529da18",
      "role": "main",
      "started": "2026-08-22T10:08:32.359Z",
      "ended": "2026-08-22T12:19:53.937Z",
      "in": 124,
      "out": 74229,
      "cache_w": 165249,
      "cache_r": 7081750,
      "total_new_tokens": 239602
    },
    {
      "session": "a0ee7131",
      "role": "curator",
      "started": "2026-08-22T10:08:48.661Z",
      "ended": "2026-08-22T12:18:41.405Z",
      "in": 272,
      "out": 93274,
      "cache_w": 299528,
      "cache_r": 20999194,
      "total_new_tokens": 393074
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 85,
    "revoked": 0
  },
  "grand_total_codex_tokens": 9639622,
  "grand_total_claude_new_tokens": 632676,
  "grand_total_consult_tokens": 0
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/orig_fpb01_automorphism.json <==
{
  "project": "fpb01_automorphism",
  "window": {
    "from": "2026-08-10T03:06:13.906545+00:00",
    "to": "2026-08-10T03:46:00.431267+00:00",
    "wall_minutes": 39.8
  },
  "workers": {
    "high": {
      "rounds": 6,
      "tokens": 490123,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "stopped",
      "started_at": 1786331473.9065447,
      "last_round_at": 1786332886.1244352
    },
    "high2": {
      "rounds": 4,
      "tokens": 302984,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "stopped",
      "started_at": 1786331474.1073654,
      "last_round_at": 1786332830.5896997
    },
    "xhigh": {
      "rounds": 8,
      "tokens": 471085,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1786331474.3086607,
      "last_round_at": 1786332960.5937607
    },
    "xhigh2": {
      "rounds": 8,
      "tokens": 573193,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1786331474.509321,
      "last_round_at": 1786332860.7050931
    },
    "xhigh3": {
      "rounds": 2,
      "tokens": 245542,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1786331474.7114024,
      "last_round_at": 1786332829.3791277
    }
  },
  "worker_totals": {
    "rounds": 28,
    "tokens": 2082927
  },
  "verifier": {
    "runs": 21,
    "tokens": 797527,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2932,
    "output_tokens": 49927,
    "reasoning_tokens": 47509,
    "cost_usd": 9.53
  },
  "claude_sessions": [
    {
      "session": "e881cd85",
      "role": "curator",
      "started": "2026-08-10T02:36:44.540Z",
      "ended": "2026-08-10T03:33:09.820Z",
      "in": 39,
      "out": 18450,
      "cache_w": 66864,
      "cache_r": 1269171,
      "total_new_tokens": 85353
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 19,
    "revoked": 0
  },
  "grand_total_codex_tokens": 2880454,
  "grand_total_claude_new_tokens": 85353,
  "grand_total_consult_tokens": 52859
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/orig_fpb02_moebius.json <==
{
  "project": "fpb02_moebius",
  "window": {
    "from": "2026-08-10T04:06:04.420696+00:00",
    "to": "2026-08-10T05:06:10.994791+00:00",
    "wall_minutes": 60.1
  },
  "workers": {
    "high": {
      "rounds": 9,
      "tokens": 817011,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786335064.4206965,
      "last_round_at": 1786337771.1281545
    },
    "high2": {
      "rounds": 14,
      "tokens": 1071030,
      "rounds_without_token_line": 0,
      "status_round": 14,
      "state": "stopped",
      "started_at": 1786335064.6214237,
      "last_round_at": 1786337756.989938
    },
    "xhigh": {
      "rounds": 6,
      "tokens": 657637,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "stopped",
      "started_at": 1786335064.822499,
      "last_round_at": 1786337705.7433925
    },
    "xhigh2": {
      "rounds": 12,
      "tokens": 1007062,
      "rounds_without_token_line": 0,
      "status_round": 12,
      "state": "stopped",
      "started_at": 1786335065.0237398,
      "last_round_at": 1786337699.3896422
    },
    "xhigh3": {
      "rounds": 11,
      "tokens": 1079684,
      "rounds_without_token_line": 0,
      "status_round": 11,
      "state": "stopped",
      "started_at": 1786335065.2246492,
      "last_round_at": 1786337741.9173098
    }
  },
  "worker_totals": {
    "rounds": 52,
    "tokens": 4632424
  },
  "verifier": {
    "runs": 28,
    "tokens": 1054945,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 2,
    "input_tokens": 5574,
    "output_tokens": 158744,
    "reasoning_tokens": 150468,
    "cost_usd": 30.18
  },
  "claude_sessions": [
    {
      "session": "4877d940",
      "role": "curator",
      "started": "2026-08-10T03:33:57.751Z",
      "ended": "2026-08-10T04:51:46.333Z",
      "in": 64,
      "out": 47202,
      "cache_w": 127514,
      "cache_r": 3176133,
      "total_new_tokens": 174780
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 25,
    "revoked": 0
  },
  "grand_total_codex_tokens": 5687369,
  "grand_total_claude_new_tokens": 174780,
  "grand_total_consult_tokens": 164318
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/orig_fpb05_spde.json <==
{
  "project": "fpb05_spde",
  "window": {
    "from": "2026-08-10T10:32:06.587189+00:00",
    "to": "2026-08-10T13:24:48.820673+00:00",
    "wall_minutes": 172.7
  },
  "workers": {
    "high": {
      "rounds": 9,
      "tokens": 1706972,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786358226.587189,
      "last_round_at": 1786367679.5686152
    },
    "high2": {
      "rounds": 7,
      "tokens": 1593616,
      "rounds_without_token_line": 0,
      "status_round": 7,
      "state": "stopped",
      "started_at": 1786358226.7883477,
      "last_round_at": 1786367669.275804
    },
    "xhigh": {
      "rounds": 2,
      "tokens": 1547120,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1786358226.9893155,
      "last_round_at": 1786367650.4597213
    },
    "xhigh2": {
      "rounds": 5,
      "tokens": 1301614,
      "rounds_without_token_line": 0,
      "status_round": 5,
      "state": "stopped",
      "started_at": 1786358227.1908169,
      "last_round_at": 1786367689.0064657
    },
    "xhigh3": {
      "rounds": 1,
      "tokens": 1302807,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1786358227.3918145,
      "last_round_at": 1786367638.257758
    }
  },
  "worker_totals": {
    "rounds": 24,
    "tokens": 7452129
  },
  "verifier": {
    "runs": 261,
    "tokens": 10844878,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2990,
    "output_tokens": 18379,
    "reasoning_tokens": 16056,
    "cost_usd": 3.57
  },
  "claude_sessions": [
    {
      "session": "d9ca677c",
      "role": "curator",
      "started": "2026-08-10T10:26:19.107Z",
      "ended": "2026-08-10T13:05:41.188Z",
      "in": 169,
      "out": 119073,
      "cache_w": 298834,
      "cache_r": 16463321,
      "total_new_tokens": 418076
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 123,
    "revoked": 0
  },
  "grand_total_codex_tokens": 18297007,
  "grand_total_claude_new_tokens": 418076,
  "grand_total_consult_tokens": 21369
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/orig_fpb06_treelattice.json <==
{
  "project": "fpb06_treelattice",
  "window": {
    "from": "2026-08-10T13:24:54.105874+00:00",
    "to": "2026-08-10T14:08:16.458890+00:00",
    "wall_minutes": 43.4
  },
  "workers": {
    "high": {
      "rounds": 2,
      "tokens": 298111,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1786368594.105874,
      "last_round_at": 1786370296.5700505
    },
    "high2": {
      "rounds": 7,
      "tokens": 662286,
      "rounds_without_token_line": 0,
      "status_round": 7,
      "state": "stopped",
      "started_at": 1786368594.3070343,
      "last_round_at": 1786370230.6528223
    },
    "xhigh": {
      "rounds": 9,
      "tokens": 652848,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786368594.5070732,
      "last_round_at": 1786370240.756809
    },
    "xhigh2": {
      "rounds": 9,
      "tokens": 711511,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1786368594.7082818,
      "last_round_at": 1786370254.6304462
    },
    "xhigh3": {
      "rounds": 6,
      "tokens": 444407,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "stopped",
      "started_at": 1786368594.9099205,
      "last_round_at": 1786370255.4664693
    }
  },
  "worker_totals": {
    "rounds": 33,
    "tokens": 2769163
  },
  "verifier": {
    "runs": 34,
    "tokens": 1362826,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2379,
    "output_tokens": 27150,
    "reasoning_tokens": 24862,
    "cost_usd": 5.21
  },
  "claude_sessions": [
    {
      "session": "dd95f183",
      "role": "curator",
      "started": "2026-08-10T13:14:28.485Z",
      "ended": "2026-08-10T13:53:14.401Z",
      "in": 27,
      "out": 10113,
      "cache_w": 49869,
      "cache_r": 733103,
      "total_new_tokens": 60009
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 21,
    "revoked": 0
  },
  "grand_total_codex_tokens": 4131989,
  "grand_total_claude_new_tokens": 60009,
  "grand_total_consult_tokens": 29529
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/orig_fpb07_matching.json <==
{
  "project": "fpb07_matching",
  "window": {
    "from": "2026-08-10T14:03:58.330659+00:00",
    "to": "2026-08-10T15:13:38.241586+00:00",
    "wall_minutes": 69.7
  },
  "workers": {
    "high": {
      "rounds": 12,
      "tokens": 984433,
      "rounds_without_token_line": 0,
      "status_round": 12,
      "state": "stopped",
      "started_at": 1786370938.330659,
      "last_round_at": 1786374173.035318
    },
    "high2": {
      "rounds": 12,
      "tokens": 922314,
      "rounds_without_token_line": 0,
      "status_round": 12,
      "state": "stopped",
      "started_at": 1786370938.5323877,
      "last_round_at": 1786374131.3448174
    },
    "xhigh": {
      "rounds": 10,
      "tokens": 844448,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1786370938.73275,
      "last_round_at": 1786374218.652784
    },
    "xhigh2": {
      "rounds": 11,
      "tokens": 1003902,
      "rounds_without_token_line": 0,
      "status_round": 11,
      "state": "stopped",
      "started_at": 1786370938.9344375,
      "last_round_at": 1786374136.5089362
    },
    "xhigh3": {
      "rounds": 7,
      "tokens": 764369,
      "rounds_without_token_line": 0,
      "status_round": 7,
      "state": "stopped",
      "started_at": 1786370939.136684,
      "last_round_at": 1786374129.9153523
    }
  },
  "worker_totals": {
    "rounds": 52,
    "tokens": 4519466
  },
  "verifier": {
    "runs": 36,
    "tokens": 1638561,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2446,
    "output_tokens": 17862,
    "reasoning_tokens": 15538,
    "cost_usd": 3.45
  },
  "claude_sessions": [
    {
      "session": "3d529abf",
      "role": "curator",
      "started": "2026-08-10T13:57:07.710Z",
      "ended": "2026-08-10T15:00:37.881Z",
      "in": 50,
      "out": 31910,
      "cache_w": 94817,
      "cache_r": 1995918,
      "total_new_tokens": 126777
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 25,
    "revoked": 0
  },
  "grand_total_codex_tokens": 6158027,
  "grand_total_claude_new_tokens": 126777,
  "grand_total_consult_tokens": 20308
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/orig_fpb08_dressian.json <==
{
  "project": "fpb08_dressian",
  "window": {
    "from": "2026-08-10T15:08:51.733030+00:00",
    "to": "2026-08-10T17:36:37.367732+00:00",
    "wall_minutes": 147.8
  },
  "workers": {
    "high": {
      "rounds": 13,
      "tokens": 1806860,
      "rounds_without_token_line": 0,
      "status_round": 13,
      "state": "stopped",
      "started_at": 1786374831.7330303,
      "last_round_at": 1786382797.4799685
    },
    "high2": {
      "rounds": 14,
      "tokens": 1457356,
      "rounds_without_token_line": 0,
      "status_round": 14,
      "state": "stopped",
      "started_at": 1786374831.93342,
      "last_round_at": 1786382694.3920276
    },
    "xhigh": {
      "rounds": 11,
      "tokens": 1402636,
      "rounds_without_token_line": 0,
      "status_round": 11,
      "state": "stopped",
      "started_at": 1786374832.1347666,
      "last_round_at": 1786382679.9028225
    },
    "xhigh2": {
      "rounds": 13,
      "tokens": 1940150,
      "rounds_without_token_line": 0,
      "status_round": 13,
      "state": "stopped",
      "started_at": 1786374832.3356164,
      "last_round_at": 1786382707.839322
    },
    "xhigh3": {
      "rounds": 12,
      "tokens": 1469444,
      "rounds_without_token_line": 0,
      "status_round": 12,
      "state": "stopped",
      "started_at": 1786374832.537874,
      "last_round_at": 1786382743.9650664
    }
  },
  "worker_totals": {
    "rounds": 63,
    "tokens": 8076446
  },
  "verifier": {
    "runs": 100,
    "tokens": 4388854,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2417,
    "output_tokens": 20065,
    "reasoning_tokens": 17436,
    "cost_usd": 3.87
  },
  "claude_sessions": [
    {
      "session": "4229d743",
      "role": "curator",
      "started": "2026-08-10T15:02:02.374Z",
      "ended": "2026-08-10T17:14:51.641Z",
      "in": 164,
      "out": 83400,
      "cache_w": 175140,
      "cache_r": 10178903,
      "total_new_tokens": 258704
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 87,
    "revoked": 0
  },
  "grand_total_codex_tokens": 12465300,
  "grand_total_claude_new_tokens": 258704,
  "grand_total_consult_tokens": 22482
}


==> anc/SupplementaryData1_records/data/raw/experiments/ablation/results/orig_fpb09_hilbert.json <==
{
  "project": "fpb09_hilbert",
  "window": {
    "from": "2026-08-10T17:31:43.589217+00:00",
    "to": "2026-08-10T19:30:44.696650+00:00",
    "wall_minutes": 119.0
  },
  "workers": {
    "high": {
      "rounds": 10,
      "tokens": 1193168,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1786383403.5892172,
      "last_round_at": 1786389537.161651
    },
    "high2": {
      "rounds": 6,
      "tokens": 1142454,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "stopped",
      "started_at": 1786383403.79005,
      "last_round_at": 1786389583.6677568
    },
    "xhigh": {
      "rounds": 8,
      "tokens": 1267472,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1786383403.9911113,
      "last_round_at": 1786389601.1609743
    },
    "xhigh2": {
      "rounds": 8,
      "tokens": 1129476,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1786383404.192178,
      "last_round_at": 1786389644.9252274
    },
    "xhigh3": {
      "rounds": 8,
      "tokens": 1178151,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1786383404.394733,
      "last_round_at": 1786389515.6989527
    }
  },
  "worker_totals": {
    "rounds": 40,
    "tokens": 5910721
  },
  "verifier": {
    "runs": 76,
    "tokens": 3146654,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2724,
    "output_tokens": 24686,
    "reasoning_tokens": 22017,
    "cost_usd": 4.75
  },
  "claude_sessions": [
    {
      "session": "4be6fa09",
      "role": "curator",
      "started": "2026-08-10T17:24:59.265Z",
      "ended": "2026-08-10T19:11:20.874Z",
      "in": 96,
      "out": 63490,
      "cache_w": 148277,
      "cache_r": 5294754,
      "total_new_tokens": 211863
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 65,
    "revoked": 0
  },
  "grand_total_codex_tokens": 9057375,
  "grand_total_claude_new_tokens": 211863,
  "grand_total_consult_tokens": 27410
}


==> anc/SupplementaryData1_records/data/raw/experiments/memrun/results/mem01_automorphism.json <==
{
  "project": "mem01_automorphism",
  "window": {
    "from": "2026-09-01T09:03:04.245484+00:00",
    "to": "2026-09-01T09:33:57.089217+00:00",
    "wall_minutes": 30.9
  },
  "workers": {
    "high": {
      "rounds": 1,
      "tokens": 124585,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1788253684.245484,
      "last_round_at": 1788254473.126368
    },
    "high2": {
      "rounds": 2,
      "tokens": 232229,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1788253684.446495,
      "last_round_at": 1788254517.4606092
    },
    "xhigh": {
      "rounds": 1,
      "tokens": 182304,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1788253684.647953,
      "last_round_at": 1788254637.2096298
    },
    "xhigh2": {
      "rounds": 1,
      "tokens": 154059,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1788253684.849715,
      "last_round_at": 1788254599.7634718
    },
    "xhigh3": {
      "rounds": 1,
      "tokens": 163709,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1788253685.0505252,
      "last_round_at": 1788254486.136952
    }
  },
  "worker_totals": {
    "rounds": 6,
    "tokens": 856886
  },
  "verifier": {
    "runs": 17,
    "tokens": 650274,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2768,
    "output_tokens": 41947,
    "reasoning_tokens": 39884,
    "cost_usd": 8.02
  },
  "claude_sessions": [
    {
      "session": "4e00642a",
      "role": "main",
      "started": "2026-09-01T08:47:38.522Z",
      "ended": "2026-09-01T09:25:06.224Z",
      "in": 110,
      "out": 35178,
      "cache_w": 111696,
      "cache_r": 4341992,
      "total_new_tokens": 146984
    },
    {
      "session": "c77a1b76",
      "role": "curator",
      "started": "2026-09-01T09:08:06.159Z",
      "ended": "2026-09-01T09:22:08.110Z",
      "in": 18,
      "out": 5951,
      "cache_w": 69511,
      "cache_r": 358747,
      "total_new_tokens": 75480
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 17,
    "revoked": 0
  },
  "grand_total_codex_tokens": 1507160,
  "grand_total_claude_new_tokens": 222464,
  "grand_total_consult_tokens": 44715
}


==> anc/SupplementaryData1_records/data/raw/experiments/memrun/results/mem02_moebius.json <==
{
  "project": "mem02_moebius",
  "window": {
    "from": "2026-09-01T09:49:27.802470+00:00",
    "to": "2026-09-01T10:36:15.818214+00:00",
    "wall_minutes": 46.8
  },
  "workers": {
    "high": {
      "rounds": 2,
      "tokens": 285360,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1788256467.8024704,
      "last_round_at": 1788258269.9130297
    },
    "high2": {
      "rounds": 1,
      "tokens": 332346,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1788256468.0028906,
      "last_round_at": 1788258149.2611156
    },
    "xhigh": {
      "rounds": 1,
      "tokens": 236112,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1788256468.2055633,
      "last_round_at": 1788258142.2483997
    },
    "xhigh2": {
      "rounds": 2,
      "tokens": 333847,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1788256468.405096,
      "last_round_at": 1788258283.334471
    },
    "xhigh3": {
      "rounds": 1,
      "tokens": 240915,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1788256468.6066487,
      "last_round_at": 1788258375.93839
    }
  },
  "worker_totals": {
    "rounds": 7,
    "tokens": 1428580
  },
  "verifier": {
    "runs": 28,
    "tokens": 1138993,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 2114,
    "output_tokens": 55332,
    "reasoning_tokens": 51798,
    "cost_usd": 10.52
  },
  "claude_sessions": [
    {
      "session": "7adc32fc",
      "role": "main",
      "started": "2026-09-01T09:31:57.300Z",
      "ended": "2026-09-01T10:27:21.900Z",
      "in": 1340,
      "out": 90506,
      "cache_w": 207627,
      "cache_r": 94358354,
      "total_new_tokens": 299473
    },
    {
      "session": "c086407b",
      "role": "curator",
      "started": "2026-09-01T09:54:35.276Z",
      "ended": "2026-09-01T10:24:25.922Z",
      "in": 72,
      "out": 49999,
      "cache_w": 144334,
      "cache_r": 2953126,
      "total_new_tokens": 194405
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 24,
    "revoked": 0
  },
  "grand_total_codex_tokens": 2567573,
  "grand_total_claude_new_tokens": 493878,
  "grand_total_consult_tokens": 57446
}


==> anc/SupplementaryData1_records/data/raw/experiments/memrun/results/mem03_bernoulli.json <==
{
  "project": "mem03_bernoulli",
  "window": {
    "from": "2026-09-01T10:34:16+00:00",
    "to": "2026-09-01T13:28:00+00:00",
    "wall_minutes": 173.7
  },
  "workers": {
    "high": {
      "rounds": 3,
      "tokens": 463150,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "running",
      "started_at": 1788268935.300381,
      "last_round_at": 1788268022.3434968
    },
    "high2": {
      "rounds": 3,
      "tokens": 480672,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "running",
      "started_at": 1788268935.501591,
      "last_round_at": 1788268063.4576502
    },
    "xhigh": {
      "rounds": 1,
      "tokens": 122535,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "running",
      "started_at": 1788268935.7025774,
      "last_round_at": null
    },
    "xhigh2": {
      "rounds": 1,
      "tokens": 84455,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "running",
      "started_at": 1788268935.903502,
      "last_round_at": null
    },
    "xhigh3": {
      "rounds": 1,
      "tokens": 94871,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "running",
      "started_at": 1788268936.1046162,
      "last_round_at": null
    }
  },
  "worker_totals": {
    "rounds": 9,
    "tokens": 1245683
  },
  "verifier": {
    "runs": 75,
    "tokens": 2309666,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 2,
    "input_tokens": 5534,
    "output_tokens": 100000,
    "reasoning_tokens": 100000,
    "cost_usd": 19.07
  },
  "claude_sessions": [
    {
      "session": "4896a7b9",
      "role": "curator",
      "started": "2026-09-01T11:56:54.788Z",
      "ended": "2026-09-01T13:27:29.532Z",
      "in": 146,
      "out": 116947,
      "cache_w": 245570,
      "cache_r": 9725079,
      "total_new_tokens": 362663
    },
    {
      "session": "7bafbe02",
      "role": "main",
      "started": "2026-09-01T10:34:16.576Z",
      "ended": "2026-09-01T13:28:22.386Z",
      "in": 1322,
      "out": 203835,
      "cache_w": 360332,
      "cache_r": 158128908,
      "total_new_tokens": 565489
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 73,
    "revoked": 0
  },
  "grand_total_codex_tokens": 3555349,
  "grand_total_claude_new_tokens": 928152,
  "grand_total_consult_tokens": 105534
}


==> anc/SupplementaryData1_records/data/raw/experiments/memrun/results/mem04_dilation.json <==
{
  "project": "mem04_dilation",
  "window": {
    "from": "2026-09-01T13:28:39+00:00",
    "to": "2026-09-01T16:22:00+00:00",
    "wall_minutes": 173.3
  },
  "workers": {
    "high": {
      "rounds": 5,
      "tokens": 1365619,
      "rounds_without_token_line": 0,
      "status_round": 5,
      "state": "terminated",
      "started_at": 1788271407.4415877,
      "last_round_at": 1788278820.383449
    },
    "high2": {
      "rounds": 3,
      "tokens": 1188928,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1788271407.643431,
      "last_round_at": 1788277945.6259165
    },
    "xhigh": {
      "rounds": 3,
      "tokens": 1293030,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1788271407.8444712,
      "last_round_at": 1788278718.7070682
    },
    "xhigh2": {
      "rounds": 1,
      "tokens": 1099674,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1788271408.0466895,
      "last_round_at": null
    },
    "xhigh3": {
      "rounds": 2,
      "tokens": 1159146,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1788271408.2469926,
      "last_round_at": 1788278697.6166558
    }
  },
  "worker_totals": {
    "rounds": 14,
    "tokens": 6106397
  },
  "verifier": {
    "runs": 258,
    "tokens": 9844559,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 2,
    "input_tokens": 12940,
    "output_tokens": 168910,
    "reasoning_tokens": 165756,
    "cost_usd": 32.33
  },
  "claude_sessions": [
    {
      "session": "06ea2107",
      "role": "curator",
      "started": "2026-09-01T14:03:33.273Z",
      "ended": "2026-09-01T16:07:00.717Z",
      "in": 148,
      "out": 133081,
      "cache_w": 311679,
      "cache_r": 13407405,
      "total_new_tokens": 444908
    },
    {
      "session": "491be792",
      "role": "main",
      "started": "2026-09-01T13:28:39.423Z",
      "ended": "2026-09-01T16:03:52.182Z",
      "in": 324,
      "out": 108690,
      "cache_w": 234679,
      "cache_r": 26279115,
      "total_new_tokens": 343693
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 93,
    "revoked": 0
  },
  "grand_total_codex_tokens": 15950956,
  "grand_total_claude_new_tokens": 788601,
  "grand_total_consult_tokens": 181850
}


==> anc/SupplementaryData1_records/data/raw/experiments/memrun/results/mem05_spde.json <==
{
  "project": "mem05_spde",
  "window": {
    "from": "2026-09-01T21:24:40.054337+00:00",
    "to": "2026-09-01T23:49:34.897813+00:00",
    "wall_minutes": 144.9
  },
  "workers": {
    "high": {
      "rounds": 31,
      "tokens": 3229310,
      "rounds_without_token_line": 0,
      "status_round": 31,
      "state": "stopped",
      "started_at": 1788298180.054337,
      "last_round_at": 1788305918.1873355
    },
    "high2": {
      "rounds": 34,
      "tokens": 3568502,
      "rounds_without_token_line": 0,
      "status_round": 34,
      "state": "stopped",
      "started_at": 1788298180.2560158,
      "last_round_at": 1788305927.2296057
    },
    "xhigh": {
      "rounds": 29,
      "tokens": 3459976,
      "rounds_without_token_line": 0,
      "status_round": 29,
      "state": "stopped",
      "started_at": 1788298180.4568434,
      "last_round_at": 1788305930.259929
    },
    "xhigh2": {
      "rounds": 29,
      "tokens": 3452709,
      "rounds_without_token_line": 0,
      "status_round": 29,
      "state": "stopped",
      "started_at": 1788298180.657583,
      "last_round_at": 1788305879.3990808
    },
    "xhigh3": {
      "rounds": 29,
      "tokens": 3468116,
      "rounds_without_token_line": 0,
      "status_round": 29,
      "state": "stopped",
      "started_at": 1788298180.8592198,
      "last_round_at": 1788305975.0117764
    }
  },
  "worker_totals": {
    "rounds": 152,
    "tokens": 17178613
  },
  "verifier": {
    "runs": 115,
    "tokens": 4374165,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 2,
    "input_tokens": 10896,
    "output_tokens": 100004,
    "reasoning_tokens": 90633,
    "cost_usd": 19.24
  },
  "claude_sessions": [
    {
      "session": "0e6d5fdc",
      "role": "main",
      "started": "2026-09-01T21:08:54.897Z",
      "ended": "2026-09-01T23:42:42.642Z",
      "in": 182,
      "out": 90716,
      "cache_w": 179271,
      "cache_r": 11956593,
      "total_new_tokens": 270169
    },
    {
      "session": "e6b634f8",
      "role": "curator",
      "started": "2026-09-01T21:29:45.765Z",
      "ended": "2026-09-01T23:39:51.993Z",
      "in": 276,
      "out": 153057,
      "cache_w": 288951,
      "cache_r": 26869656,
      "total_new_tokens": 442284
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 107,
    "revoked": 0
  },
  "grand_total_codex_tokens": 21552778,
  "grand_total_claude_new_tokens": 712453,
  "grand_total_consult_tokens": 110900
}


==> anc/SupplementaryData1_records/data/raw/experiments/memrun/results/mem06_treelattice.json <==
{
  "project": "mem06_treelattice",
  "window": {
    "from": "2026-09-02T00:32:42.082680+00:00",
    "to": "2026-09-02T01:28:11.918426+00:00",
    "wall_minutes": 55.5
  },
  "workers": {
    "high": {
      "rounds": 7,
      "tokens": 726717,
      "rounds_without_token_line": 0,
      "status_round": 7,
      "state": "stopped",
      "started_at": 1788309462.08268,
      "last_round_at": 1788311501.9481814
    },
    "high2": {
      "rounds": 10,
      "tokens": 798687,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1788309462.2836828,
      "last_round_at": 1788311507.2622325
    },
    "xhigh": {
      "rounds": 9,
      "tokens": 737652,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1788309462.485653,
      "last_round_at": 1788311517.0885944
    },
    "xhigh2": {
      "rounds": 9,
      "tokens": 794317,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1788309462.6860373,
      "last_round_at": 1788311517.6661694
    },
    "xhigh3": {
      "rounds": 4,
      "tokens": 602981,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "stopped",
      "started_at": 1788309462.8878245,
      "last_round_at": 1788311892.0397983
    }
  },
  "worker_totals": {
    "rounds": 39,
    "tokens": 3660354
  },
  "verifier": {
    "runs": 30,
    "tokens": 1023561,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 3662,
    "output_tokens": 55079,
    "reasoning_tokens": 52834,
    "cost_usd": 10.53
  },
  "claude_sessions": [
    {
      "session": "22c62522",
      "role": "curator",
      "started": "2026-09-02T00:37:46.365Z",
      "ended": "2026-09-02T01:11:51.545Z",
      "in": 68,
      "out": 49440,
      "cache_w": 116543,
      "cache_r": 3191795,
      "total_new_tokens": 166051
    },
    {
      "session": "bb3e2278",
      "role": "main",
      "started": "2026-09-01T23:47:17.160Z",
      "ended": "2026-09-02T01:20:26.178Z",
      "in": 216,
      "out": 51135,
      "cache_w": 131768,
      "cache_r": 11974502,
      "total_new_tokens": 183119
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 29,
    "revoked": 0
  },
  "grand_total_codex_tokens": 4683915,
  "grand_total_claude_new_tokens": 349170,
  "grand_total_consult_tokens": 58741
}


==> anc/SupplementaryData1_records/data/raw/experiments/memrun/results/mem07_matching.json <==
{
  "project": "mem07_matching",
  "window": {
    "from": "2026-09-02T01:39:48.593879+00:00",
    "to": "2026-09-02T02:28:10.963180+00:00",
    "wall_minutes": 48.4
  },
  "workers": {
    "high": {
      "rounds": 1,
      "tokens": 199408,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1788313488.593879,
      "last_round_at": null
    },
    "high2": {
      "rounds": 6,
      "tokens": 587410,
      "rounds_without_token_line": 0,
      "status_round": 6,
      "state": "stopped",
      "started_at": 1788313488.7955315,
      "last_round_at": 1788315343.0442438
    },
    "xhigh": {
      "rounds": 4,
      "tokens": 480544,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "stopped",
      "started_at": 1788313488.9965017,
      "last_round_at": 1788315423.7880208
    },
    "xhigh2": {
      "rounds": 5,
      "tokens": 578589,
      "rounds_without_token_line": 0,
      "status_round": 5,
      "state": "stopped",
      "started_at": 1788313489.1972227,
      "last_round_at": 1788315396.759254
    },
    "xhigh3": {
      "rounds": 4,
      "tokens": 523977,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "stopped",
      "started_at": 1788313489.3985872,
      "last_round_at": 1788315406.050234
    }
  },
  "worker_totals": {
    "rounds": 20,
    "tokens": 2369928
  },
  "verifier": {
    "runs": 30,
    "tokens": 1297424,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 4423,
    "output_tokens": 40252,
    "reasoning_tokens": 36258,
    "cost_usd": 7.75
  },
  "claude_sessions": [
    {
      "session": "44de6e4a",
      "role": "curator",
      "started": "2026-09-02T01:44:52.100Z",
      "ended": "2026-09-02T02:16:56.034Z",
      "in": 64,
      "out": 43172,
      "cache_w": 146850,
      "cache_r": 3535917,
      "total_new_tokens": 190086
    },
    {
      "session": "e5845113",
      "role": "main",
      "started": "2026-09-02T01:25:37.785Z",
      "ended": "2026-09-02T02:18:45.581Z",
      "in": 164,
      "out": 48319,
      "cache_w": 126618,
      "cache_r": 8518381,
      "total_new_tokens": 175101
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 22,
    "revoked": 0
  },
  "grand_total_codex_tokens": 3667352,
  "grand_total_claude_new_tokens": 365187,
  "grand_total_consult_tokens": 44675
}


==> anc/SupplementaryData1_records/data/raw/experiments/memrun/results/mem08_dressian.json <==
{
  "project": "mem08_dressian",
  "window": {
    "from": "2026-09-02T02:40:27.422710+00:00",
    "to": "2026-09-02T04:11:25.803300+00:00",
    "wall_minutes": 91.0
  },
  "workers": {
    "high": {
      "rounds": 2,
      "tokens": 796287,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1788317127.4227102,
      "last_round_at": 1788321646.2626946
    },
    "high2": {
      "rounds": 4,
      "tokens": 844546,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "stopped",
      "started_at": 1788317127.623308,
      "last_round_at": 1788321430.7993546
    },
    "xhigh": {
      "rounds": 7,
      "tokens": 1099651,
      "rounds_without_token_line": 0,
      "status_round": 7,
      "state": "stopped",
      "started_at": 1788317127.8254333,
      "last_round_at": 1788321438.4171598
    },
    "xhigh2": {
      "rounds": 3,
      "tokens": 833241,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "stopped",
      "started_at": 1788317128.026002,
      "last_round_at": 1788321685.9272926
    },
    "xhigh3": {
      "rounds": 2,
      "tokens": 671756,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1788317128.2287042,
      "last_round_at": 1788321441.8825004
    }
  },
  "worker_totals": {
    "rounds": 18,
    "tokens": 4245481
  },
  "verifier": {
    "runs": 76,
    "tokens": 3378984,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 2,
    "input_tokens": 8537,
    "output_tokens": 113560,
    "reasoning_tokens": 109467,
    "cost_usd": 21.73
  },
  "claude_sessions": [
    {
      "session": "0ce94a97",
      "role": "curator",
      "started": "2026-09-02T02:45:32.447Z",
      "ended": "2026-09-02T04:02:55.102Z",
      "in": 146,
      "out": 110591,
      "cache_w": 239352,
      "cache_r": 11778896,
      "total_new_tokens": 350089
    },
    {
      "session": "c1b76952",
      "role": "main",
      "started": "2026-09-02T02:25:57.433Z",
      "ended": "2026-09-02T04:03:54.357Z",
      "in": 168,
      "out": 64935,
      "cache_w": 178056,
      "cache_r": 11122837,
      "total_new_tokens": 243159
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 69,
    "revoked": 0
  },
  "grand_total_codex_tokens": 7624465,
  "grand_total_claude_new_tokens": 593248,
  "grand_total_consult_tokens": 122097
}


==> anc/SupplementaryData1_records/data/raw/experiments/memrun/results/mem09_hilbert.json <==
{
  "project": "mem09_hilbert",
  "window": {
    "from": "2026-09-02T04:25:54.370309+00:00",
    "to": "2026-09-02T05:46:32.490557+00:00",
    "wall_minutes": 80.6
  },
  "workers": {
    "high": {
      "rounds": 1,
      "tokens": 750934,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1788323454.3703089,
      "last_round_at": 1788327183.2624428
    },
    "high2": {
      "rounds": 4,
      "tokens": 901214,
      "rounds_without_token_line": 0,
      "status_round": 4,
      "state": "stopped",
      "started_at": 1788323454.571485,
      "last_round_at": 1788327191.4181163
    },
    "xhigh": {
      "rounds": 2,
      "tokens": 688914,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1788323454.7728202,
      "last_round_at": 1788327192.8115191
    },
    "xhigh2": {
      "rounds": 1,
      "tokens": 554689,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "stopped",
      "started_at": 1788323454.9734097,
      "last_round_at": 1788327392.64163
    },
    "xhigh3": {
      "rounds": 3,
      "tokens": 733864,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "stopped",
      "started_at": 1788323455.1750493,
      "last_round_at": 1788327226.3825924
    }
  },
  "worker_totals": {
    "rounds": 11,
    "tokens": 3629615
  },
  "verifier": {
    "runs": 51,
    "tokens": 2168880,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 2,
    "input_tokens": 5306,
    "output_tokens": 156982,
    "reasoning_tokens": 151770,
    "cost_usd": 29.84
  },
  "claude_sessions": [
    {
      "session": "1245e748",
      "role": "curator",
      "started": "2026-09-02T04:30:59.137Z",
      "ended": "2026-09-02T05:34:49.998Z",
      "in": 160,
      "out": 92068,
      "cache_w": 213643,
      "cache_r": 12613599,
      "total_new_tokens": 305871
    },
    {
      "session": "eed41eea",
      "role": "main",
      "started": "2026-09-02T04:09:18.206Z",
      "ended": "2026-09-02T05:40:37.442Z",
      "in": 256,
      "out": 60696,
      "cache_w": 176177,
      "cache_r": 17522443,
      "total_new_tokens": 237129
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 44,
    "revoked": 0
  },
  "grand_total_codex_tokens": 5798495,
  "grand_total_claude_new_tokens": 543000,
  "grand_total_consult_tokens": 162288
}


==> anc/SupplementaryData1_records/data/raw/experiments/memrun/results/mem10_vonneumann.json <==
{
  "project": "mem10_vonneumann",
  "window": {
    "from": "2026-09-02T06:06:17.424602+00:00",
    "to": "2026-09-02T08:28:30.328388+00:00",
    "wall_minutes": 142.2
  },
  "workers": {
    "high": {
      "rounds": 3,
      "tokens": 786127,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1788329477.424602,
      "last_round_at": 1788335974.86348
    },
    "high2": {
      "rounds": 2,
      "tokens": 1140483,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "stopped",
      "started_at": 1788329477.625991,
      "last_round_at": 1788336744.9341714
    },
    "xhigh": {
      "rounds": 2,
      "tokens": 1082147,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1788329477.827538,
      "last_round_at": 1788333008.4485767
    },
    "xhigh2": {
      "rounds": 2,
      "tokens": 715775,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1788329478.0288527,
      "last_round_at": 1788336080.2550077
    },
    "xhigh3": {
      "rounds": 1,
      "tokens": 780732,
      "rounds_without_token_line": 0,
      "status_round": 1,
      "state": "terminated",
      "started_at": 1788329478.2297034,
      "last_round_at": null
    }
  },
  "worker_totals": {
    "rounds": 10,
    "tokens": 4505264
  },
  "verifier": {
    "runs": 81,
    "tokens": 3145853,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 2,
    "input_tokens": 2141,
    "output_tokens": 63975,
    "reasoning_tokens": 60604,
    "cost_usd": 12.16
  },
  "claude_sessions": [
    {
      "session": "46235bc0",
      "role": "main",
      "started": "2026-09-02T05:44:38.793Z",
      "ended": "2026-09-02T08:20:14.860Z",
      "in": 338,
      "out": 89731,
      "cache_w": 183454,
      "cache_r": 24857918,
      "total_new_tokens": 273523
    },
    {
      "session": "aba9c142",
      "role": "curator",
      "started": "2026-09-02T06:11:21.992Z",
      "ended": "2026-09-02T08:12:55.930Z",
      "in": 148,
      "out": 165774,
      "cache_w": 282946,
      "cache_r": 13851170,
      "total_new_tokens": 448868
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 75,
    "revoked": 0
  },
  "grand_total_codex_tokens": 7651117,
  "grand_total_claude_new_tokens": 722391,
  "grand_total_consult_tokens": 66116
}


==> anc/SupplementaryData1_records/data/raw/fpbmain/LEDGER.md <==
| fpbm01_automorphism | (待审计) | 28 (0撤回) | 618 (67/66/63/68/68/41/62/61/63/59) | ~34 min | 51,669,267 | 966,723 (29) | 1× $0.55 | 354,050 / 78,373 |
| fpbm02_moebius | (待审计) | 37 (0撤回) | 1048 (114/123/106/123/118/78/89/104/98/95) | ~67 min | 106,041,630 | 1,151,137 (38) | 1× $1.06 | 537,478 / 336,948 |
| fpbm03_bernoulli | (待审计) | 984 (0撤回) | 25 (2/3/3/2/3/2/3/2/3/2) | ~112 min | 66,164,856 | 12,228,289 (303) | 2× $1.46 | 2,148,002 / 1,119,263 |
| fpbm04_dilation | (待审计) | 467 (0撤回) | 23 (2/2/2/2/2/3/2/2/3/3) | ~341 min | 157,190,785 | 23,064,804 (514) | 2× $2.51 | 2,400,061 / 253,374 |
| fpbm05_spde | (待审计) | 51 (0撤回) | 235 (26/25/26/25/21/17/24/24/23/24) | ~32 min | 35,119,396 | 1,924,303 (54) | 1× $1.26 | 280,997 / 237,991 |
| fpbm06_treelattice | (待审计) | 29 (0撤回) | 98 (10/13/10/12/10/5/9/10/9/10) | ~13 min | 10,655,022 | 803,133 (29) | 1× $1.05 | 517,084 / 184,875 |
| fpbm07_matching | (待审计) | 39 (0撤回) | 194 (19/20/20/21/23/15/22/20/21/13) | ~29 min | 23,906,751 | 1,538,708 (41) | 1× $0.6 | 288,221 / 403,361 |
| fpbm08_dressian | (待审计) | 47 (0撤回) | 97 (11/10/12/11/12/7/9/9/7/9) | ~29 min | 22,432,669 | 2,012,674 (52) | 1× $0.83 | 252,990 / 283,249 |
| fpbm09_hilbert | (待审计) | 43 (0撤回) | 183 (18/18/20/22/19/15/14/19/19/19) | ~29 min | 27,880,102 | 1,535,182 (45) | 1× $0.78 | 363,812 / 285,811 |
| fpbm10_vonneumann | (待审计) | 51 (0撤回) | 104 (12/11/12/11/12/7/11/10/8/10) | ~29 min | 24,000,011 | 2,031,839 (55) | 1× $1.8 | 575,460 / 299,363 |

> CORRECTION (2026-09-15, operator session): fpbm10_vonneumann CLOSED its verbatim target — fact `efc75d3241a42b18` (graph-product proper proximality, 10-predecessor chain) verified 2026-09-14T20:14:55Z, 15 min before sequencer wind-down. FPB tally is 8/10 fully closed + fpbm03 partial characterization + fpbm04 strong partials. Earlier "7/10" reports undercounted.


==> anc/SupplementaryData1_records/data/raw/fpbmain/SUMMARY.md <==
# FPBMAIN — FirstProofBench 10-Problem Run: Consolidated Results

Isolated-copy run of the full FirstProofBench suite (10 research-grade problems),
2026-09-13 → 2026-09-17. This file consolidates outcomes, correctness, wall time,
per-agent token usage, fact counts, and the exact harness configuration.

**Status at write-up (2026-09-17):** 9/10 problems fully closed. fpbm03 round-2 is
STILL RUNNING (unlimited-time endgame on two named residues); its row below is a
live snapshot marked (*). Final numbers for fpbm03 should be re-collected at its
wind-down (`python3 scripts/ablation-usage.py --project fpbm03_bernoulli --main-marker
"FPB-MAIN fpbm03_bernoulli" --json`).

## Harness configuration

| Item | Value |
|---|---|
| Deployment | isolated git clone `/home/ubuntu/workspace/Math_Agent_Harness_fpb`, branch `fpb-run` (zero interference with the Erdős runs in the primary repo) |
| Worker/verifier model | `openai.gpt-6-astra` @ effort per role (Amazon Bedrock, us-west-2 mantle) |
| Roster per problem | 10 workers = `high:5,xhigh:4,max:1` (role name = codex reasoning effort) |
| Consult (strategy) | `gpt_pro` transport, `gpt-6-astra` @ effort `max`, **`--tools none`** |
| Verify service | own instance on `:8092` (LLM referee, gpt-6-astra; facts enter the graph only on verdict=correct) |
| Web access | **fully OFF for the entire suite** (FirstProofBench answers are public): WebSearch/WebFetch denied in `.claude/settings.json`, worker codex `web_search=false`, `DANUS_CONSULT_TOOLS=none`, `DANUS_DISABLE_EXTERNAL_SEARCH=1` |
| Cross-problem memory | `DANUS_MEMORY_SCOPE=batch`, batch tag `fpb-main-mem` (problem N sees dead ends/obstacles/fact statements/curator lessons of problems 1..N-1 only) |
| Problem input | verbatim statement files `problems/FirstProofBench/fpb01..10_*.txt`; Pre-registered Statements / metadata excluded |
| Time caps | round 1: 360 min per problem (sequencer backstop +40); resumes (fpbm03/04): unlimited with honest-stall clause |
| Orchestration | `experiments/fpbmain/sequencer.sh` (round 1, serial, tmux `FPB-main`); manual tmux sessions `fpb03-main`/`fpb04-main` for resumes |
| Anti-leak discipline | zero-prior contract in every TASK.md; prior-knowledge self-disclosure mandatory; memory_recall is awareness-only (re-prove in-project) |

## Outcomes and correctness

Problems are "Prove the statement" (04, 05, 06, 10) or determine/construct
(01, 02, 07, 08, 09) or characterize a set (03). "Closed" = the verbatim target
statement became a verifier-accepted fact with a self-contained proof chain.
Correctness reference = the pre-registered FirstProofBench statements (all
propositions are registered true by the problem setters) and the original
2026-08-10 run's verdicts; direction agreement was checked per problem.

| # | Problem | Result | Closed? | Round(s) |
|---|---|---|---|---|
| 01 | automorphism | YES + explicit witness (`49df3466c1623ad1`) | ✅ | r1 |
| 02 | moebius | inf = √3; realized set = (√3, ∞), double independent acceptance | ✅ | r1 |
| 03 | bernoulli | partial characterization (r1); r2 endgame on residues [1/4,1/3] open-closed + r<4/7 | 🟡 running | r1+r2* |
| 04 | dilation (Guth) | proposition proved, explicit k=1/4096 (`01f754b98ca3a775`, load-bearing PL theorem `ed8ad8172cc5a2df`) | ✅ | r3 (77 min after architecture switch; r1 = strong partials) |
| 05 | spde | uniqueness + explicit Gibbs invariant measure (`b99f30e09858e915`) | ✅ | r1 |
| 06 | treelattice | theorem proved (`7a8076caeba45adf`) | ✅ | r1 (13 min) |
| 07 | matching | NO + explicit 10-letter witness word, F_{w*} ≅ S² (triple acceptance) | ✅ | r1 |
| 08 | dressian | YES + explicit order-reversing involution on Dr(M) (`8a6120a9d3c8647f`) | ✅ | r1 |
| 09 | hilbert | hook-coefficient combinatorial interpretation proved (`88031c6652185a6a`) | ✅ | r1 |
| 10 | vonneumann | graph-product proper proximality proved verbatim (`efc75d3241a42b18`, 20-fact closure) | ✅ | r1 (at the wire, 15 min before wind-down) |

**Correctness rate: 9/9 closed problems correct** (all closed targets are the
verbatim registered statements; directional answers 01/02/07/08/09 agree with the
original run and the registered propositions; no fact revocations anywhere in the
suite). fpbm03 pending. Comparison points: original 2026-08-10 run closed 7/10
(this run added fpb04 and fpb10); the 2026-08-11 bare-codex baseline scored 3/10
under strict verification.

**Caveat (applies to every closure):** verification is an LLM-referee pipeline
(independent cold gpt-6-astra judge + hard prohibitions + multi-acceptance for
key targets), not a formal proof assistant. No Lean formalization or human expert
review has been performed.

## Per-problem resource table

Wall time excludes ~15 min of sequencer/agent startup overhead per round-1
problem. Token figures are total NEW tokens (cache-write-adjusted) per agent
class: workers (codex), verifier (codex), main agent (claude), curator (claude).
Consult column = paid strategy-API spend (USD).

| Problem | Wall (min) | Worker tok | Verifier tok | Main tok | Curator tok | Consult $ | Facts |
|---|---|---|---|---|---|---|---|
| fpbm01 | 34 | 51,669,267 | 966,723 | 354,050 | 78,373 | 0.55 | 28 |
| fpbm02 | 67 | 106,041,630 | 1,151,137 | 537,478 | 336,948 | 1.06 | 37 |
| fpbm03 r1 | 112 | 66,164,856 | 12,228,289 | 2,148,002 | 1,119,263 | 1.46 | 984 |
| fpbm04 r1 | 341 | 157,190,785 | 23,064,804 | 2,400,061 | 253,374 | 2.51 | 467 |
| fpbm05 | 32 | 35,119,396 | 1,924,303 | 280,997 | 237,991 | 1.26 | 51 |
| fpbm06 | 13 | 10,655,022 | 803,133 | 517,084 | 184,875 | 1.05 | 29 |
| fpbm07 | 29 | 23,906,751 | 1,538,708 | 288,221 | 403,361 | 0.60 | 39 |
| fpbm08 | 29 | 22,432,669 | 2,012,674 | 252,990 | 283,249 | 0.83 | 47 |
| fpbm09 | 29 | 27,880,102 | 1,535,182 | 363,812 | 285,811 | 0.78 | 43 |
| fpbm10 | 29 | 24,000,011 | 2,031,839 | 575,460 | 299,363 | 1.80 | 51 |
| fpbm04 r3 (resume) | 122 | 83,764,401 | 11,995,641 | 1,065,487 | 1,270,679 | 3.40 | 586 (net +119) |
| fpbm03 r2 (*snapshot, running) | 1,609 | 89,357,575 | 77,299,994 | 58,689,484 | 15,042,086 | 3.09 | 4,102 (net +3,118) |
| **TOTAL** | **2,447 (~40.8 h)** | **698,182,465** | **136,552,427** | **67,473,126** | **19,795,373** | **18.39** | **5,590** |

**Grand total tokens (all agent classes): 922,003,391 (~0.92B).**

Notes:
- fpbm04 r3's "facts" column is the project cumulative (467→586); the resume
  netted +119 facts and closed the target in 77 minutes of swarm time.
- fpbm03 r2 snapshot taken 2026-09-17T02:30Z with the swarm still at 10/10
  running; its main/curator token counts are large because the resume session
  has been continuously live for ~27 h.
- Consult total ($18.39) is ~5.5× cheaper than the original run's $100.48 —
  the gpt-6-astra pricing ($10/$1/$50 per 1M) plus strategy-contract headers
  account for the drop.
- Verify rejection discipline: every fact in every graph passed verdict=correct;
  0 revocations across the suite.

## Highlights vs. the original run (2026-08-10, gpt-5.6-sol, high:2,xhigh:3)

- **fpb04**: original run stalled 2 rounds (~9 h) on the seam-congestion /
  mesoscopic-gain gap (the quantitative core of Guth's rational-homotopy
  argument). This run's r3 bypassed that gap entirely with an unconditional
  finite-PL rectangle theorem (B ≤ 48A + 256√2·V/(aL)) via a fiber-waist
  argument — closed in 77 minutes after a forced architecture consult.
- **fpb10**: original run delivered strong partials (per-vertex two-sided
  relative PP, finite-dimensional-link absolute PP); this run closed the full
  verbatim theorem, at the wire.
- **fpb06** closed in 13 minutes; five problems closed in under 35 minutes each.
- Cross-problem batch memory was used mainly for curator-methodology lessons
  and negative knowledge (dead ends); every mathematical reuse was re-proved
  in-project per the awareness-only rule.


==> anc/SupplementaryData1_records/data/raw/fpbmain/fpbm01_automorphism.json <==
{
  "project": "fpbm01_automorphism",
  "window": {
    "from": "2026-09-13T23:41:28.005996+00:00",
    "to": "2026-09-14T00:30:41.794875+00:00",
    "wall_minutes": 49.2
  },
  "workers": {
    "high": {
      "rounds": 67,
      "tokens": 5347661,
      "rounds_without_token_line": 0,
      "status_round": 67,
      "state": "stopped",
      "started_at": 1789343188.0059958,
      "last_round_at": 1789345219.8669736
    },
    "high2": {
      "rounds": 66,
      "tokens": 5857055,
      "rounds_without_token_line": 0,
      "status_round": 66,
      "state": "stopped",
      "started_at": 1789343188.206992,
      "last_round_at": 1789345230.9232767
    },
    "high3": {
      "rounds": 63,
      "tokens": 5092140,
      "rounds_without_token_line": 0,
      "status_round": 63,
      "state": "stopped",
      "started_at": 1789343188.4089265,
      "last_round_at": 1789345215.2308269
    },
    "high4": {
      "rounds": 68,
      "tokens": 5262215,
      "rounds_without_token_line": 0,
      "status_round": 68,
      "state": "stopped",
      "started_at": 1789343188.6111906,
      "last_round_at": 1789345219.7209232
    },
    "high5": {
      "rounds": 68,
      "tokens": 5072213,
      "rounds_without_token_line": 0,
      "status_round": 68,
      "state": "stopped",
      "started_at": 1789343188.8133419,
      "last_round_at": 1789345229.2902644
    },
    "max": {
      "rounds": 41,
      "tokens": 4309571,
      "rounds_without_token_line": 0,
      "status_round": 41,
      "state": "stopped",
      "started_at": 1789343189.0140774,
      "last_round_at": 1789345217.3430324
    },
    "xhigh": {
      "rounds": 62,
      "tokens": 4574051,
      "rounds_without_token_line": 0,
      "status_round": 62,
      "state": "stopped",
      "started_at": 1789343189.214823,
      "last_round_at": 1789345234.3676507
    },
    "xhigh2": {
      "rounds": 61,
      "tokens": 4735929,
      "rounds_without_token_line": 0,
      "status_round": 61,
      "state": "stopped",
      "started_at": 1789343189.4159753,
      "last_round_at": 1789345229.0569067
    },
    "xhigh3": {
      "rounds": 63,
      "tokens": 5888626,
      "rounds_without_token_line": 0,
      "status_round": 63,
      "state": "stopped",
      "started_at": 1789343189.6190023,
      "last_round_at": 1789345229.165278
    },
    "xhigh4": {
      "rounds": 59,
      "tokens": 5529806,
      "rounds_without_token_line": 0,
      "status_round": 59,
      "state": "stopped",
      "started_at": 1789343189.81995,
      "last_round_at": 1789345241.947146
    }
  },
  "worker_totals": {
    "rounds": 618,
    "tokens": 51669267
  },
  "verifier": {
    "runs": 29,
    "tokens": 966723,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 3741,
    "output_tokens": 10248,
    "reasoning_tokens": 8286,
    "cost_usd": 0.55
  },
  "claude_sessions": [
    {
      "session": "8f798dfb",
      "role": "main",
      "started": "2026-09-13T23:32:06.668Z",
      "ended": "2026-09-14T00:26:16.082Z",
      "in": 9091,
      "out": 44905,
      "cache_w": 300054,
      "cache_r": 4895694,
      "total_new_tokens": 354050
    },
    {
      "session": "c4d3a040",
      "role": "curator",
      "started": "2026-09-14T00:23:49.943Z",
      "ended": "2026-09-14T00:27:11.422Z",
      "in": 12,
      "out": 10059,
      "cache_w": 68302,
      "cache_r": 297733,
      "total_new_tokens": 78373
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 28,
    "revoked": 0
  },
  "grand_total_codex_tokens": 52635990,
  "grand_total_claude_new_tokens": 432423,
  "grand_total_consult_tokens": 13989
}


==> anc/SupplementaryData1_records/data/raw/fpbmain/fpbm02_moebius.json <==
{
  "project": "fpbm02_moebius",
  "window": {
    "from": "2026-09-14T00:41:20.426885+00:00",
    "to": "2026-09-14T02:03:14.442084+00:00",
    "wall_minutes": 81.9
  },
  "workers": {
    "high": {
      "rounds": 114,
      "tokens": 10962031,
      "rounds_without_token_line": 0,
      "status_round": 114,
      "state": "stopped",
      "started_at": 1789346780.4268847,
      "last_round_at": 1789350794.6033714
    },
    "high2": {
      "rounds": 123,
      "tokens": 11140249,
      "rounds_without_token_line": 0,
      "status_round": 123,
      "state": "stopped",
      "started_at": 1789346780.6309583,
      "last_round_at": 1789350765.4724844
    },
    "high3": {
      "rounds": 106,
      "tokens": 11157352,
      "rounds_without_token_line": 0,
      "status_round": 106,
      "state": "stopped",
      "started_at": 1789346780.8299627,
      "last_round_at": 1789350789.9319837
    },
    "high4": {
      "rounds": 123,
      "tokens": 12203069,
      "rounds_without_token_line": 0,
      "status_round": 123,
      "state": "stopped",
      "started_at": 1789346781.0301423,
      "last_round_at": 1789350769.817519
    },
    "high5": {
      "rounds": 118,
      "tokens": 12119722,
      "rounds_without_token_line": 0,
      "status_round": 118,
      "state": "stopped",
      "started_at": 1789346781.2319047,
      "last_round_at": 1789350778.121548
    },
    "max": {
      "rounds": 78,
      "tokens": 7410079,
      "rounds_without_token_line": 0,
      "status_round": 78,
      "state": "stopped",
      "started_at": 1789346781.4341478,
      "last_round_at": 1789350790.097516
    },
    "xhigh": {
      "rounds": 89,
      "tokens": 9172739,
      "rounds_without_token_line": 0,
      "status_round": 89,
      "state": "stopped",
      "started_at": 1789346781.6365206,
      "last_round_at": 1789350784.3609934
    },
    "xhigh2": {
      "rounds": 104,
      "tokens": 10983390,
      "rounds_without_token_line": 0,
      "status_round": 104,
      "state": "stopped",
      "started_at": 1789346781.8382144,
      "last_round_at": 1789350774.3497276
    },
    "xhigh3": {
      "rounds": 98,
      "tokens": 10500532,
      "rounds_without_token_line": 0,
      "status_round": 98,
      "state": "stopped",
      "started_at": 1789346782.0376668,
      "last_round_at": 1789350763.1347177
    },
    "xhigh4": {
      "rounds": 95,
      "tokens": 10392467,
      "rounds_without_token_line": 0,
      "status_round": 95,
      "state": "stopped",
      "started_at": 1789346782.2390144,
      "last_round_at": 1789350760.7384562
    }
  },
  "worker_totals": {
    "rounds": 1048,
    "tokens": 106041630
  },
  "verifier": {
    "runs": 38,
    "tokens": 1151137,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 4127,
    "output_tokens": 20281,
    "reasoning_tokens": 17610,
    "cost_usd": 1.06
  },
  "claude_sessions": [
    {
      "session": "5647337e",
      "role": "curator",
      "started": "2026-09-14T00:32:21.004Z",
      "ended": "2026-09-14T01:55:20.234Z",
      "in": 44,
      "out": 27872,
      "cache_w": 309032,
      "cache_r": 1425301,
      "total_new_tokens": 336948
    },
    {
      "session": "8557ca67",
      "role": "main",
      "started": "2026-09-14T00:28:25.711Z",
      "ended": "2026-09-14T01:57:06.385Z",
      "in": 116,
      "out": 63366,
      "cache_w": 473996,
      "cache_r": 6055991,
      "total_new_tokens": 537478
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 37,
    "revoked": 0
  },
  "grand_total_codex_tokens": 107192767,
  "grand_total_claude_new_tokens": 874426,
  "grand_total_consult_tokens": 24408
}


==> anc/SupplementaryData1_records/data/raw/fpbmain/fpbm03_bernoulli.json <==
{
  "project": "fpbm03_bernoulli",
  "window": {
    "from": "2026-09-14T06:19:25.989980+00:00",
    "to": "2026-09-14T08:26:10.311874+00:00",
    "wall_minutes": 126.7
  },
  "workers": {
    "high": {
      "rounds": 2,
      "tokens": 4184137,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1789367065.98998,
      "last_round_at": 1789373712.5924592
    },
    "high2": {
      "rounds": 3,
      "tokens": 10507773,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1789367066.1927001,
      "last_round_at": 1789373744.7620697
    },
    "high3": {
      "rounds": 3,
      "tokens": 4633294,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1789367066.3933444,
      "last_round_at": 1789373740.0281339
    },
    "high4": {
      "rounds": 2,
      "tokens": 8798030,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1789367066.5944817,
      "last_round_at": 1789373758.0074759
    },
    "high5": {
      "rounds": 3,
      "tokens": 7966678,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1789367066.7968986,
      "last_round_at": 1789373750.85167
    },
    "max": {
      "rounds": 2,
      "tokens": 4246465,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1789367066.9978034,
      "last_round_at": 1789373705.1085968
    },
    "xhigh": {
      "rounds": 3,
      "tokens": 6378444,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1789367067.198544,
      "last_round_at": 1789373740.8797255
    },
    "xhigh2": {
      "rounds": 2,
      "tokens": 8127709,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1789367067.4003282,
      "last_round_at": 1789373715.8732088
    },
    "xhigh3": {
      "rounds": 3,
      "tokens": 3584564,
      "rounds_without_token_line": 1,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1789367067.6018271,
      "last_round_at": 1789373763.7842267
    },
    "xhigh4": {
      "rounds": 2,
      "tokens": 7737762,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1789367067.8051336,
      "last_round_at": 1789373710.1030438
    }
  },
  "worker_totals": {
    "rounds": 25,
    "tokens": 66164856
  },
  "verifier": {
    "runs": 303,
    "tokens": 12228289,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 2,
    "input_tokens": 7069,
    "output_tokens": 28729,
    "reasoning_tokens": 23501,
    "cost_usd": 1.46
  },
  "claude_sessions": [
    {
      "session": "198835f7",
      "role": "curator",
      "started": "2026-09-14T02:04:32.138Z",
      "ended": "2026-09-14T08:22:26.868Z",
      "in": 620,
      "out": 370926,
      "cache_w": 747717,
      "cache_r": 141946395,
      "total_new_tokens": 1119263
    },
    {
      "session": "4c2235d1",
      "role": "main",
      "started": "2026-09-14T02:00:46.070Z",
      "ended": "2026-09-14T08:23:52.881Z",
      "in": 176,
      "out": 79282,
      "cache_w": 2068544,
      "cache_r": 10579392,
      "total_new_tokens": 2148002
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 984,
    "revoked": 0
  },
  "grand_total_codex_tokens": 78393145,
  "grand_total_claude_new_tokens": 3267265,
  "grand_total_consult_tokens": 35798
}


==> anc/SupplementaryData1_records/data/raw/fpbmain/fpbm03_bernoulli_resume_snapshot.json <==
{
  "project": "fpbm03_bernoulli",
  "window": {
    "from": "2026-09-15T23:51:20.799916+00:00",
    "to": "2026-09-17T02:40:13.004527+00:00",
    "wall_minutes": 1608.9
  },
  "workers": {
    "high": {
      "rounds": 11,
      "tokens": 8022925,
      "rounds_without_token_line": 3,
      "status_round": 6,
      "state": "running",
      "started_at": 1789550028.8107848,
      "last_round_at": 1789611835.8999293
    },
    "high2": {
      "rounds": 10,
      "tokens": 9927372,
      "rounds_without_token_line": 1,
      "status_round": 10,
      "state": "running",
      "started_at": 1789516580.799916,
      "last_round_at": 1789598580.5238962
    },
    "high3": {
      "rounds": 13,
      "tokens": 7280936,
      "rounds_without_token_line": 3,
      "status_round": 11,
      "state": "running",
      "started_at": 1789550028.8771143,
      "last_round_at": 1789601385.2421618
    },
    "high4": {
      "rounds": 9,
      "tokens": 6328565,
      "rounds_without_token_line": 3,
      "status_round": 6,
      "state": "running",
      "started_at": 1789553628.838743,
      "last_round_at": 1789599020.6028874
    },
    "high5": {
      "rounds": 11,
      "tokens": 8785134,
      "rounds_without_token_line": 4,
      "status_round": 8,
      "state": "running",
      "started_at": 1789550028.9442334,
      "last_round_at": 1789600615.709531
    },
    "max": {
      "rounds": 13,
      "tokens": 11996077,
      "rounds_without_token_line": 3,
      "status_round": 6,
      "state": "running",
      "started_at": 1789553628.9045048,
      "last_round_at": 1789599023.6383572
    },
    "xhigh": {
      "rounds": 11,
      "tokens": 8482691,
      "rounds_without_token_line": 4,
      "status_round": 7,
      "state": "running",
      "started_at": 1789550029.0124257,
      "last_round_at": 1789601370.1779509
    },
    "xhigh2": {
      "rounds": 11,
      "tokens": 9086912,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "running",
      "started_at": 1789557162.6793184,
      "last_round_at": 1789609535.3579383
    },
    "xhigh3": {
      "rounds": 9,
      "tokens": 11027432,
      "rounds_without_token_line": 4,
      "status_round": 5,
      "state": "running",
      "started_at": 1789550029.085769,
      "last_round_at": 1789602072.8412673
    },
    "xhigh4": {
      "rounds": 11,
      "tokens": 8419531,
      "rounds_without_token_line": 1,
      "status_round": 8,
      "state": "running",
      "started_at": 1789553628.9720442,
      "last_round_at": 1789608868.3272114
    }
  },
  "worker_totals": {
    "rounds": 109,
    "tokens": 89357575
  },
  "verifier": {
    "runs": 1725,
    "tokens": 77299994,
    "runs_without_token_line": 5
  },
  "consult": {
    "calls": 5,
    "input_tokens": 21988,
    "output_tokens": 58371,
    "reasoning_tokens": 45588,
    "cost_usd": 3.09
  },
  "claude_sessions": [
    {
      "session": "4a9507bf",
      "role": "main",
      "started": "2026-09-15T05:43:24.835Z",
      "ended": "2026-09-17T02:28:54.364Z",
      "in": 16874,
      "out": 173997,
      "cache_w": 58498613,
      "cache_r": 124025944,
      "total_new_tokens": 58689484
    },
    {
      "session": "e6a05dda",
      "role": "curator",
      "started": "2026-09-15T06:01:19.993Z",
      "ended": "2026-09-17T02:29:35.406Z",
      "in": 3112,
      "out": 4248656,
      "cache_w": 10790318,
      "cache_r": 593842037,
      "total_new_tokens": 15042086
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 4102,
    "revoked": 0
  },
  "grand_total_codex_tokens": 166657569,
  "grand_total_claude_new_tokens": 73731570,
  "grand_total_consult_tokens": 80359
}


==> anc/SupplementaryData1_records/data/raw/fpbmain/fpbm04_dilation.json <==
{
  "project": "fpbm04_dilation",
  "window": {
    "from": "2026-09-14T08:44:46.751757+00:00",
    "to": "2026-09-14T14:40:56.637975+00:00",
    "wall_minutes": 356.2
  },
  "workers": {
    "high": {
      "rounds": 2,
      "tokens": 24044335,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1789375786.7517571,
      "last_round_at": 1789390186.796437
    },
    "high2": {
      "rounds": 2,
      "tokens": 14132456,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1789375786.9540544,
      "last_round_at": 1789390186.998585
    },
    "high3": {
      "rounds": 2,
      "tokens": 14731344,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1789375787.1539826,
      "last_round_at": 1789390187.200189
    },
    "high4": {
      "rounds": 2,
      "tokens": 11658516,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1789375787.3558238,
      "last_round_at": 1789390187.4016054
    },
    "high5": {
      "rounds": 2,
      "tokens": 12275054,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1789375787.5578473,
      "last_round_at": 1789390187.6123037
    },
    "max": {
      "rounds": 3,
      "tokens": 10146929,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1789375787.7584496,
      "last_round_at": 1789395825.0989926
    },
    "xhigh": {
      "rounds": 2,
      "tokens": 14368180,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1789375787.9608185,
      "last_round_at": 1789390188.008333
    },
    "xhigh2": {
      "rounds": 2,
      "tokens": 16815533,
      "rounds_without_token_line": 0,
      "status_round": 2,
      "state": "terminated",
      "started_at": 1789375788.1623256,
      "last_round_at": 1789390188.2078485
    },
    "xhigh3": {
      "rounds": 3,
      "tokens": 18963613,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1789375788.3625646,
      "last_round_at": 1789391604.8315685
    },
    "xhigh4": {
      "rounds": 3,
      "tokens": 20054825,
      "rounds_without_token_line": 0,
      "status_round": 3,
      "state": "terminated",
      "started_at": 1789375788.5658932,
      "last_round_at": 1789391800.2027843
    }
  },
  "worker_totals": {
    "rounds": 23,
    "tokens": 157190785
  },
  "verifier": {
    "runs": 514,
    "tokens": 23064804,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 2,
    "input_tokens": 7404,
    "output_tokens": 49741,
    "reasoning_tokens": 43755,
    "cost_usd": 2.51
  },
  "claude_sessions": [
    {
      "session": "b3fe0af8",
      "role": "main",
      "started": "2026-09-14T08:24:16.178Z",
      "ended": "2026-09-14T14:38:21.272Z",
      "in": 172,
      "out": 81979,
      "cache_w": 2317910,
      "cache_r": 9104307,
      "total_new_tokens": 2400061
    },
    {
      "session": "b850e0ab",
      "role": "curator",
      "started": "2026-09-14T08:27:59.033Z",
      "ended": "2026-09-14T09:25:24.128Z",
      "in": 132,
      "out": 61884,
      "cache_w": 191358,
      "cache_r": 7384896,
      "total_new_tokens": 253374
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 467,
    "revoked": 0
  },
  "grand_total_codex_tokens": 180255589,
  "grand_total_claude_new_tokens": 2653435,
  "grand_total_consult_tokens": 57145
}


==> anc/SupplementaryData1_records/data/raw/fpbmain/fpbm04_dilation_resume.json <==
{
  "project": "fpbm04_dilation",
  "window": {
    "from": "2026-09-15T06:02:37.167482+00:00",
    "to": "2026-09-15T08:04:47.432535+00:00",
    "wall_minutes": 122.2
  },
  "workers": {
    "high": {
      "rounds": 56,
      "tokens": 10399087,
      "rounds_without_token_line": 0,
      "status_round": 56,
      "state": "stopped",
      "started_at": 1789452457.167482,
      "last_round_at": 1789458864.2551363
    },
    "high2": {
      "rounds": 51,
      "tokens": 6618085,
      "rounds_without_token_line": 0,
      "status_round": 51,
      "state": "stopped",
      "started_at": 1789452457.3729029,
      "last_round_at": 1789458861.9935255
    },
    "high3": {
      "rounds": 51,
      "tokens": 6368855,
      "rounds_without_token_line": 0,
      "status_round": 51,
      "state": "stopped",
      "started_at": 1789452457.5735464,
      "last_round_at": 1789458854.4924486
    },
    "high4": {
      "rounds": 58,
      "tokens": 9553595,
      "rounds_without_token_line": 0,
      "status_round": 58,
      "state": "stopped",
      "started_at": 1789452457.7756178,
      "last_round_at": 1789458867.1035652
    },
    "high5": {
      "rounds": 55,
      "tokens": 10705820,
      "rounds_without_token_line": 0,
      "status_round": 55,
      "state": "stopped",
      "started_at": 1789452457.9774811,
      "last_round_at": 1789458865.3429565
    },
    "max": {
      "rounds": 38,
      "tokens": 8546556,
      "rounds_without_token_line": 0,
      "status_round": 38,
      "state": "stopped",
      "started_at": 1789452458.1785357,
      "last_round_at": 1789458856.735995
    },
    "xhigh": {
      "rounds": 43,
      "tokens": 8885340,
      "rounds_without_token_line": 0,
      "status_round": 43,
      "state": "stopped",
      "started_at": 1789452458.3778465,
      "last_round_at": 1789458857.242355
    },
    "xhigh2": {
      "rounds": 19,
      "tokens": 3425638,
      "rounds_without_token_line": 0,
      "status_round": 19,
      "state": "stopped",
      "started_at": 1789452458.5821476,
      "last_round_at": 1789458887.5591533
    },
    "xhigh3": {
      "rounds": 46,
      "tokens": 9765903,
      "rounds_without_token_line": 0,
      "status_round": 46,
      "state": "stopped",
      "started_at": 1789452458.7811558,
      "last_round_at": 1789458854.3728657
    },
    "xhigh4": {
      "rounds": 52,
      "tokens": 9495522,
      "rounds_without_token_line": 0,
      "status_round": 52,
      "state": "stopped",
      "started_at": 1789452458.982955,
      "last_round_at": 1789458857.4282646
    }
  },
  "worker_totals": {
    "rounds": 469,
    "tokens": 83764401
  },
  "verifier": {
    "runs": 288,
    "tokens": 11995641,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 3,
    "input_tokens": 10332,
    "output_tokens": 67018,
    "reasoning_tokens": 58232,
    "cost_usd": 3.4
  },
  "claude_sessions": [
    {
      "session": "254aec13",
      "role": "main",
      "started": "2026-09-15T05:43:41.875Z",
      "ended": "2026-09-15T08:03:13.069Z",
      "in": 9205,
      "out": 73021,
      "cache_w": 983261,
      "cache_r": 10527010,
      "total_new_tokens": 1065487
    },
    {
      "session": "79d2cfeb",
      "role": "curator",
      "started": "2026-09-15T06:07:46.874Z",
      "ended": "2026-09-15T08:00:43.968Z",
      "in": 192,
      "out": 243196,
      "cache_w": 1027291,
      "cache_r": 30740658,
      "total_new_tokens": 1270679
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 586,
    "revoked": 0
  },
  "grand_total_codex_tokens": 95760042,
  "grand_total_claude_new_tokens": 2336166,
  "grand_total_consult_tokens": 77350
}


==> anc/SupplementaryData1_records/data/raw/fpbmain/fpbm05_spde.json <==
{
  "project": "fpbm05_spde",
  "window": {
    "from": "2026-09-14T14:53:41.192277+00:00",
    "to": "2026-09-14T15:41:10.191520+00:00",
    "wall_minutes": 47.5
  },
  "workers": {
    "high": {
      "rounds": 26,
      "tokens": 3146500,
      "rounds_without_token_line": 0,
      "status_round": 26,
      "state": "stopped",
      "started_at": 1789397921.192277,
      "last_round_at": 1789399855.6943054
    },
    "high2": {
      "rounds": 25,
      "tokens": 3522518,
      "rounds_without_token_line": 0,
      "status_round": 25,
      "state": "stopped",
      "started_at": 1789397921.3941371,
      "last_round_at": 1789399862.3286254
    },
    "high3": {
      "rounds": 26,
      "tokens": 3163638,
      "rounds_without_token_line": 0,
      "status_round": 26,
      "state": "stopped",
      "started_at": 1789397921.596368,
      "last_round_at": 1789399861.6678815
    },
    "high4": {
      "rounds": 25,
      "tokens": 5666316,
      "rounds_without_token_line": 0,
      "status_round": 25,
      "state": "stopped",
      "started_at": 1789397921.8002188,
      "last_round_at": 1789399847.7311213
    },
    "high5": {
      "rounds": 21,
      "tokens": 3335029,
      "rounds_without_token_line": 0,
      "status_round": 21,
      "state": "stopped",
      "started_at": 1789397921.9981985,
      "last_round_at": 1789399853.4253461
    },
    "max": {
      "rounds": 17,
      "tokens": 3107692,
      "rounds_without_token_line": 0,
      "status_round": 17,
      "state": "stopped",
      "started_at": 1789397922.1991272,
      "last_round_at": 1789399859.814311
    },
    "xhigh": {
      "rounds": 24,
      "tokens": 3665589,
      "rounds_without_token_line": 0,
      "status_round": 24,
      "state": "stopped",
      "started_at": 1789397922.4005923,
      "last_round_at": 1789399850.780421
    },
    "xhigh2": {
      "rounds": 24,
      "tokens": 3721453,
      "rounds_without_token_line": 0,
      "status_round": 24,
      "state": "stopped",
      "started_at": 1789397922.6014628,
      "last_round_at": 1789399852.1545572
    },
    "xhigh3": {
      "rounds": 23,
      "tokens": 2645274,
      "rounds_without_token_line": 0,
      "status_round": 23,
      "state": "stopped",
      "started_at": 1789397922.8026211,
      "last_round_at": 1789399870.3467827
    },
    "xhigh4": {
      "rounds": 24,
      "tokens": 3145387,
      "rounds_without_token_line": 0,
      "status_round": 24,
      "state": "stopped",
      "started_at": 1789397923.0062492,
      "last_round_at": 1789399844.1163988
    }
  },
  "worker_totals": {
    "rounds": 235,
    "tokens": 35119396
  },
  "verifier": {
    "runs": 54,
    "tokens": 1924303,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 4110,
    "output_tokens": 24367,
    "reasoning_tokens": 21448,
    "cost_usd": 1.26
  },
  "claude_sessions": [
    {
      "session": "0c9592de",
      "role": "curator",
      "started": "2026-09-14T14:42:42.006Z",
      "ended": "2026-09-14T15:36:45.355Z",
      "in": 86,
      "out": 59121,
      "cache_w": 178784,
      "cache_r": 4588921,
      "total_new_tokens": 237991
    },
    {
      "session": "3fd87ada",
      "role": "main",
      "started": "2026-09-14T14:38:46.514Z",
      "ended": "2026-09-14T15:35:36.733Z",
      "in": 84,
      "out": 39533,
      "cache_w": 241380,
      "cache_r": 3644810,
      "total_new_tokens": 280997
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 51,
    "revoked": 0
  },
  "grand_total_codex_tokens": 37043699,
  "grand_total_claude_new_tokens": 518988,
  "grand_total_consult_tokens": 28477
}


==> anc/SupplementaryData1_records/data/raw/fpbmain/fpbm06_treelattice.json <==
{
  "project": "fpbm06_treelattice",
  "window": {
    "from": "2026-09-14T16:25:00.506697+00:00",
    "to": "2026-09-14T16:52:54.036299+00:00",
    "wall_minutes": 27.9
  },
  "workers": {
    "high": {
      "rounds": 10,
      "tokens": 1104037,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1789403400.506697,
      "last_round_at": 1789404125.2152777
    },
    "high2": {
      "rounds": 13,
      "tokens": 1331850,
      "rounds_without_token_line": 0,
      "status_round": 13,
      "state": "stopped",
      "started_at": 1789403400.710315,
      "last_round_at": 1789404127.105563
    },
    "high3": {
      "rounds": 10,
      "tokens": 1193398,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1789403400.9105773,
      "last_round_at": 1789404122.314177
    },
    "high4": {
      "rounds": 12,
      "tokens": 1223996,
      "rounds_without_token_line": 0,
      "status_round": 12,
      "state": "stopped",
      "started_at": 1789403401.11002,
      "last_round_at": 1789404137.7586634
    },
    "high5": {
      "rounds": 10,
      "tokens": 1311100,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1789403401.3118606,
      "last_round_at": 1789404174.1605074
    },
    "max": {
      "rounds": 5,
      "tokens": 688237,
      "rounds_without_token_line": 0,
      "status_round": 5,
      "state": "stopped",
      "started_at": 1789403401.5136313,
      "last_round_at": 1789404174.1204467
    },
    "xhigh": {
      "rounds": 9,
      "tokens": 927456,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1789403401.7151847,
      "last_round_at": 1789404119.3925645
    },
    "xhigh2": {
      "rounds": 10,
      "tokens": 1013273,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1789403401.9160042,
      "last_round_at": 1789404123.6107202
    },
    "xhigh3": {
      "rounds": 9,
      "tokens": 989905,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1789403402.1170695,
      "last_round_at": 1789404140.6859083
    },
    "xhigh4": {
      "rounds": 10,
      "tokens": 871770,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1789403402.3189912,
      "last_round_at": 1789404132.1941006
    }
  },
  "worker_totals": {
    "rounds": 98,
    "tokens": 10655022
  },
  "verifier": {
    "runs": 29,
    "tokens": 803133,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 3276,
    "output_tokens": 20369,
    "reasoning_tokens": 18128,
    "cost_usd": 1.05
  },
  "claude_sessions": [
    {
      "session": "439b11a2",
      "role": "main",
      "started": "2026-09-14T16:09:22.813Z",
      "ended": "2026-09-14T16:49:29.885Z",
      "in": 104,
      "out": 46758,
      "cache_w": 470222,
      "cache_r": 4212818,
      "total_new_tokens": 517084
    },
    {
      "session": "824ad048",
      "role": "curator",
      "started": "2026-09-14T16:12:46.963Z",
      "ended": "2026-09-14T16:46:34.208Z",
      "in": 56,
      "out": 50382,
      "cache_w": 134437,
      "cache_r": 2289906,
      "total_new_tokens": 184875
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 29,
    "revoked": 0
  },
  "grand_total_codex_tokens": 11458155,
  "grand_total_claude_new_tokens": 701959,
  "grand_total_consult_tokens": 23645
}


==> anc/SupplementaryData1_records/data/raw/fpbmain/fpbm07_matching.json <==
{
  "project": "fpbm07_matching",
  "window": {
    "from": "2026-09-14T16:58:29.931451+00:00",
    "to": "2026-09-14T17:42:36.070024+00:00",
    "wall_minutes": 44.1
  },
  "workers": {
    "high": {
      "rounds": 19,
      "tokens": 2647922,
      "rounds_without_token_line": 0,
      "status_round": 19,
      "state": "stopped",
      "started_at": 1789405409.9314513,
      "last_round_at": 1789407130.5545871
    },
    "high2": {
      "rounds": 20,
      "tokens": 2586489,
      "rounds_without_token_line": 0,
      "status_round": 20,
      "state": "stopped",
      "started_at": 1789405410.1328328,
      "last_round_at": 1789407121.2045355
    },
    "high3": {
      "rounds": 20,
      "tokens": 2099871,
      "rounds_without_token_line": 0,
      "status_round": 20,
      "state": "stopped",
      "started_at": 1789405410.3351085,
      "last_round_at": 1789407130.560703
    },
    "high4": {
      "rounds": 21,
      "tokens": 2250228,
      "rounds_without_token_line": 0,
      "status_round": 21,
      "state": "stopped",
      "started_at": 1789405410.5367007,
      "last_round_at": 1789407127.7162733
    },
    "high5": {
      "rounds": 23,
      "tokens": 3283235,
      "rounds_without_token_line": 0,
      "status_round": 23,
      "state": "stopped",
      "started_at": 1789405410.737534,
      "last_round_at": 1789407147.1126914
    },
    "max": {
      "rounds": 15,
      "tokens": 2000842,
      "rounds_without_token_line": 0,
      "status_round": 15,
      "state": "stopped",
      "started_at": 1789405410.9384017,
      "last_round_at": 1789407156.2739902
    },
    "xhigh": {
      "rounds": 22,
      "tokens": 2534234,
      "rounds_without_token_line": 0,
      "status_round": 22,
      "state": "stopped",
      "started_at": 1789405411.1489642,
      "last_round_at": 1789407147.102238
    },
    "xhigh2": {
      "rounds": 20,
      "tokens": 2233306,
      "rounds_without_token_line": 0,
      "status_round": 20,
      "state": "stopped",
      "started_at": 1789405411.3411095,
      "last_round_at": 1789407144.7901702
    },
    "xhigh3": {
      "rounds": 21,
      "tokens": 2181556,
      "rounds_without_token_line": 0,
      "status_round": 21,
      "state": "stopped",
      "started_at": 1789405411.542202,
      "last_round_at": 1789407152.409876
    },
    "xhigh4": {
      "rounds": 13,
      "tokens": 2089068,
      "rounds_without_token_line": 0,
      "status_round": 13,
      "state": "stopped",
      "started_at": 1789405411.7426586,
      "last_round_at": 1789407127.4649904
    }
  },
  "worker_totals": {
    "rounds": 194,
    "tokens": 23906751
  },
  "verifier": {
    "runs": 41,
    "tokens": 1538708,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 3630,
    "output_tokens": 11281,
    "reasoning_tokens": 8927,
    "cost_usd": 0.6
  },
  "claude_sessions": [
    {
      "session": "26f70269",
      "role": "curator",
      "started": "2026-09-14T16:54:33.132Z",
      "ended": "2026-09-14T17:35:38.172Z",
      "in": 76,
      "out": 57451,
      "cache_w": 345834,
      "cache_r": 4041127,
      "total_new_tokens": 403361
    },
    {
      "session": "9912c163",
      "role": "main",
      "started": "2026-09-14T16:50:41.278Z",
      "ended": "2026-09-14T17:38:50.997Z",
      "in": 88,
      "out": 37988,
      "cache_w": 250145,
      "cache_r": 4151149,
      "total_new_tokens": 288221
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 39,
    "revoked": 0
  },
  "grand_total_codex_tokens": 25445459,
  "grand_total_claude_new_tokens": 691582,
  "grand_total_consult_tokens": 14911
}


==> anc/SupplementaryData1_records/data/raw/fpbmain/fpbm08_dressian.json <==
{
  "project": "fpbm08_dressian",
  "window": {
    "from": "2026-09-14T17:49:57.678364+00:00",
    "to": "2026-09-14T18:33:56.906715+00:00",
    "wall_minutes": 44.0
  },
  "workers": {
    "high": {
      "rounds": 11,
      "tokens": 3683435,
      "rounds_without_token_line": 0,
      "status_round": 11,
      "state": "stopped",
      "started_at": 1789408497.6783636,
      "last_round_at": 1789410210.2009497
    },
    "high2": {
      "rounds": 10,
      "tokens": 2584412,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1789408497.8807442,
      "last_round_at": 1789410195.8838785
    },
    "high3": {
      "rounds": 12,
      "tokens": 2701725,
      "rounds_without_token_line": 0,
      "status_round": 12,
      "state": "stopped",
      "started_at": 1789408498.0807161,
      "last_round_at": 1789410205.2296474
    },
    "high4": {
      "rounds": 11,
      "tokens": 1905258,
      "rounds_without_token_line": 0,
      "status_round": 11,
      "state": "stopped",
      "started_at": 1789408498.284056,
      "last_round_at": 1789410183.5883477
    },
    "high5": {
      "rounds": 12,
      "tokens": 1771170,
      "rounds_without_token_line": 0,
      "status_round": 12,
      "state": "stopped",
      "started_at": 1789408498.4833465,
      "last_round_at": 1789410214.2076287
    },
    "max": {
      "rounds": 7,
      "tokens": 1145523,
      "rounds_without_token_line": 0,
      "status_round": 7,
      "state": "stopped",
      "started_at": 1789408498.6845963,
      "last_round_at": 1789410237.0036893
    },
    "xhigh": {
      "rounds": 9,
      "tokens": 1553988,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1789408498.885511,
      "last_round_at": 1789410185.9824243
    },
    "xhigh2": {
      "rounds": 9,
      "tokens": 3708732,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1789408499.0876546,
      "last_round_at": 1789410186.3799183
    },
    "xhigh3": {
      "rounds": 7,
      "tokens": 2035816,
      "rounds_without_token_line": 0,
      "status_round": 7,
      "state": "stopped",
      "started_at": 1789408499.2880845,
      "last_round_at": 1789410203.4473798
    },
    "xhigh4": {
      "rounds": 9,
      "tokens": 1342610,
      "rounds_without_token_line": 0,
      "status_round": 9,
      "state": "stopped",
      "started_at": 1789408499.4903533,
      "last_round_at": 1789410201.9135854
    }
  },
  "worker_totals": {
    "rounds": 97,
    "tokens": 22432669
  },
  "verifier": {
    "runs": 52,
    "tokens": 2012674,
    "runs_without_token_line": 1
  },
  "consult": {
    "calls": 1,
    "input_tokens": 3055,
    "output_tokens": 15935,
    "reasoning_tokens": 13055,
    "cost_usd": 0.83
  },
  "claude_sessions": [
    {
      "session": "0259e94a",
      "role": "curator",
      "started": "2026-09-14T17:43:50.111Z",
      "ended": "2026-09-14T18:28:22.117Z",
      "in": 104,
      "out": 77916,
      "cache_w": 205229,
      "cache_r": 6639237,
      "total_new_tokens": 283249
    },
    {
      "session": "6f3acb97",
      "role": "main",
      "started": "2026-09-14T17:40:00.122Z",
      "ended": "2026-09-14T18:30:46.851Z",
      "in": 78,
      "out": 33254,
      "cache_w": 219658,
      "cache_r": 3474415,
      "total_new_tokens": 252990
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 47,
    "revoked": 0
  },
  "grand_total_codex_tokens": 24445343,
  "grand_total_claude_new_tokens": 536239,
  "grand_total_consult_tokens": 18990
}


==> anc/SupplementaryData1_records/data/raw/fpbmain/fpbm09_hilbert.json <==
{
  "project": "fpbm09_hilbert",
  "window": {
    "from": "2026-09-14T18:45:57.184705+00:00",
    "to": "2026-09-14T19:29:30.551641+00:00",
    "wall_minutes": 43.6
  },
  "workers": {
    "high": {
      "rounds": 18,
      "tokens": 2306597,
      "rounds_without_token_line": 0,
      "status_round": 18,
      "state": "stopped",
      "started_at": 1789411857.1847055,
      "last_round_at": 1789413531.3984354
    },
    "high2": {
      "rounds": 18,
      "tokens": 2423260,
      "rounds_without_token_line": 0,
      "status_round": 18,
      "state": "stopped",
      "started_at": 1789411857.385861,
      "last_round_at": 1789413556.837054
    },
    "high3": {
      "rounds": 20,
      "tokens": 3172230,
      "rounds_without_token_line": 0,
      "status_round": 20,
      "state": "stopped",
      "started_at": 1789411857.586585,
      "last_round_at": 1789413538.0683646
    },
    "high4": {
      "rounds": 22,
      "tokens": 3715198,
      "rounds_without_token_line": 0,
      "status_round": 22,
      "state": "stopped",
      "started_at": 1789411857.7897174,
      "last_round_at": 1789413531.076965
    },
    "high5": {
      "rounds": 19,
      "tokens": 2396226,
      "rounds_without_token_line": 0,
      "status_round": 19,
      "state": "stopped",
      "started_at": 1789411857.989459,
      "last_round_at": 1789413529.7410023
    },
    "max": {
      "rounds": 15,
      "tokens": 2212701,
      "rounds_without_token_line": 0,
      "status_round": 15,
      "state": "stopped",
      "started_at": 1789411858.1922772,
      "last_round_at": 1789413546.2060578
    },
    "xhigh": {
      "rounds": 14,
      "tokens": 3594229,
      "rounds_without_token_line": 0,
      "status_round": 14,
      "state": "stopped",
      "started_at": 1789411858.3921547,
      "last_round_at": 1789413570.6283247
    },
    "xhigh2": {
      "rounds": 19,
      "tokens": 2350971,
      "rounds_without_token_line": 0,
      "status_round": 19,
      "state": "stopped",
      "started_at": 1789411858.592354,
      "last_round_at": 1789413555.5296876
    },
    "xhigh3": {
      "rounds": 19,
      "tokens": 3459694,
      "rounds_without_token_line": 0,
      "status_round": 19,
      "state": "stopped",
      "started_at": 1789411858.794942,
      "last_round_at": 1789413551.691352
    },
    "xhigh4": {
      "rounds": 19,
      "tokens": 2248996,
      "rounds_without_token_line": 0,
      "status_round": 19,
      "state": "stopped",
      "started_at": 1789411858.9964097,
      "last_round_at": 1789413528.1339386
    }
  },
  "worker_totals": {
    "rounds": 183,
    "tokens": 27880102
  },
  "verifier": {
    "runs": 45,
    "tokens": 1535182,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 4552,
    "output_tokens": 14717,
    "reasoning_tokens": 11912,
    "cost_usd": 0.78
  },
  "claude_sessions": [
    {
      "session": "4f9c3378",
      "role": "main",
      "started": "2026-09-14T18:32:19.051Z",
      "ended": "2026-09-14T19:27:20.925Z",
      "in": 82,
      "out": 41265,
      "cache_w": 322465,
      "cache_r": 3686834,
      "total_new_tokens": 363812
    },
    {
      "session": "d94f7480",
      "role": "curator",
      "started": "2026-09-14T18:50:54.883Z",
      "ended": "2026-09-14T19:25:03.532Z",
      "in": 62,
      "out": 60595,
      "cache_w": 225154,
      "cache_r": 3445693,
      "total_new_tokens": 285811
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 43,
    "revoked": 0
  },
  "grand_total_codex_tokens": 29415284,
  "grand_total_claude_new_tokens": 649623,
  "grand_total_consult_tokens": 19269
}


==> anc/SupplementaryData1_records/data/raw/fpbmain/fpbm10_vonneumann.json <==
{
  "project": "fpbm10_vonneumann",
  "window": {
    "from": "2026-09-14T19:48:19.086028+00:00",
    "to": "2026-09-14T20:32:42.505978+00:00",
    "wall_minutes": 44.4
  },
  "workers": {
    "high": {
      "rounds": 12,
      "tokens": 1727651,
      "rounds_without_token_line": 0,
      "status_round": 12,
      "state": "stopped",
      "started_at": 1789415599.0860276,
      "last_round_at": 1789417361.8161638
    },
    "high2": {
      "rounds": 11,
      "tokens": 3014042,
      "rounds_without_token_line": 0,
      "status_round": 11,
      "state": "stopped",
      "started_at": 1789415599.2926428,
      "last_round_at": 1789417354.0282686
    },
    "high3": {
      "rounds": 12,
      "tokens": 4066078,
      "rounds_without_token_line": 0,
      "status_round": 12,
      "state": "stopped",
      "started_at": 1789415599.4888575,
      "last_round_at": 1789417332.9245195
    },
    "high4": {
      "rounds": 11,
      "tokens": 1849540,
      "rounds_without_token_line": 0,
      "status_round": 11,
      "state": "stopped",
      "started_at": 1789415599.6903813,
      "last_round_at": 1789417354.9889445
    },
    "high5": {
      "rounds": 12,
      "tokens": 2130501,
      "rounds_without_token_line": 0,
      "status_round": 12,
      "state": "stopped",
      "started_at": 1789415599.892275,
      "last_round_at": 1789417331.466389
    },
    "max": {
      "rounds": 7,
      "tokens": 2240114,
      "rounds_without_token_line": 0,
      "status_round": 7,
      "state": "stopped",
      "started_at": 1789415600.091389,
      "last_round_at": 1789417358.3596547
    },
    "xhigh": {
      "rounds": 11,
      "tokens": 2665686,
      "rounds_without_token_line": 0,
      "status_round": 11,
      "state": "stopped",
      "started_at": 1789415600.2945528,
      "last_round_at": 1789417346.3031964
    },
    "xhigh2": {
      "rounds": 10,
      "tokens": 2606521,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1789415600.4945467,
      "last_round_at": 1789417330.962904
    },
    "xhigh3": {
      "rounds": 8,
      "tokens": 1496634,
      "rounds_without_token_line": 0,
      "status_round": 8,
      "state": "stopped",
      "started_at": 1789415600.6956882,
      "last_round_at": 1789417357.4390347
    },
    "xhigh4": {
      "rounds": 10,
      "tokens": 2203244,
      "rounds_without_token_line": 0,
      "status_round": 10,
      "state": "stopped",
      "started_at": 1789415600.8974664,
      "last_round_at": 1789417362.632594
    }
  },
  "worker_totals": {
    "rounds": 104,
    "tokens": 24000011
  },
  "verifier": {
    "runs": 55,
    "tokens": 2031839,
    "runs_without_token_line": 0
  },
  "consult": {
    "calls": 1,
    "input_tokens": 3163,
    "output_tokens": 35376,
    "reasoning_tokens": 32632,
    "cost_usd": 1.8
  },
  "claude_sessions": [
    {
      "session": "6dbf2a6b",
      "role": "main",
      "started": "2026-09-14T19:27:38.115Z",
      "ended": "2026-09-14T20:30:30.405Z",
      "in": 84,
      "out": 50553,
      "cache_w": 524823,
      "cache_r": 3708436,
      "total_new_tokens": 575460
    },
    {
      "session": "e3ebffc9",
      "role": "curator",
      "started": "2026-09-14T19:32:04.936Z",
      "ended": "2026-09-14T20:12:52.906Z",
      "in": 66,
      "out": 57087,
      "cache_w": 242210,
      "cache_r": 2934019,
      "total_new_tokens": 299363
    }
  ],
  "facts": {
    "store": "fact_graph",
    "facts": 51,
    "revoked": 0
  },
  "grand_total_codex_tokens": 26031850,
  "grand_total_claude_new_tokens": 874823,
  "grand_total_consult_tokens": 38539
}


==> anc/SupplementaryData1_records/data/reported_results.json <==
{
  "schema_version": "1.0",
  "created_from": "Local archive retrospective audit; no new model proof-search experiments executed.",
  "definitions": {
    "closure": "A gate-admitted result reported as resolving the task, including a counterexample where appropriate; not external expert assessment or formal verification. ab3 closure is self-review gate closure, with post-hoc target checks separately recorded.",
    "window_minutes": "Exact one-decimal value in archived per-run JSON. Default script window is first worker start minus 5 min through final round-log modification plus 10 min; forced-stop cases may use explicit windows. Not wall time to first accepted target, not total end-to-end latency.",
    "worker_tokens": "Sum of Codex printed token footers, or recovered total_tokens-cached_input_tokens for killed sessions. Excludes cached-input counts, main, curator, consult, and verifier.",
    "verifier_tokens": "Codex token counts attributed by time window, not by project. mem04 includes concurrent judging for mem03 post-stop leak and is not an isolated mem04 cost.",
    "codex_tokens": "worker_tokens + verifier_tokens; does not include main/curator/consult.",
    "consult_cost_usd": "Total recorded consult spend across consult_calls, not price per call or complete system cost.",
    "rounds": "Count of worker round log files over all five workers, not sequential synchronized iterations.",
    "facts": "Number of active accepted fact records at collection time. Graph size is not a measure of true mathematical progress."
  },
  "runs": [
    {
      "arm": "orig",
      "arm_label": "Original Danus",
      "problem_id": "01",
      "problem_name": "automorphism",
      "domain": "Computability theory",
      "project": "fpb01_automorphism",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 19,
      "rounds": 28,
      "worker_tokens": 2082927,
      "verifier_tokens": 797527,
      "verifier_runs": 21,
      "codex_tokens": 2880454,
      "window_minutes": 39.8,
      "window_start": "2026-08-10T03:06:13.906545+00:00",
      "window_end": "2026-08-10T03:46:00.431267+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 9.53,
      "consult_input_tokens": 2932,
      "consult_output_tokens": 49927,
      "claude_new_tokens": 85353,
      "source_json": "data/raw/experiments/ablation/results/orig_fpb01_automorphism.json",
      "flags": [
        "original_matched_accounting_exists_only_for_seven_solved_problems"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "orig",
      "arm_label": "Original Danus",
      "problem_id": "02",
      "problem_name": "moebius",
      "domain": "Discrete geometry",
      "project": "fpb02_moebius",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 25,
      "rounds": 52,
      "worker_tokens": 4632424,
      "verifier_tokens": 1054945,
      "verifier_runs": 28,
      "codex_tokens": 5687369,
      "window_minutes": 60.1,
      "window_start": "2026-08-10T04:06:04.420696+00:00",
      "window_end": "2026-08-10T05:06:10.994791+00:00",
      "consult_calls": 2,
      "consult_cost_usd": 30.18,
      "consult_input_tokens": 5574,
      "consult_output_tokens": 158744,
      "claude_new_tokens": 174780,
      "source_json": "data/raw/experiments/ablation/results/orig_fpb02_moebius.json",
      "flags": [
        "original_matched_accounting_exists_only_for_seven_solved_problems"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "orig",
      "arm_label": "Original Danus",
      "problem_id": "05",
      "problem_name": "spde",
      "domain": "Stochastic PDE",
      "project": "fpb05_spde",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 123,
      "rounds": 24,
      "worker_tokens": 7452129,
      "verifier_tokens": 10844878,
      "verifier_runs": 261,
      "codex_tokens": 18297007,
      "window_minutes": 172.7,
      "window_start": "2026-08-10T10:32:06.587189+00:00",
      "window_end": "2026-08-10T13:24:48.820673+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 3.57,
      "consult_input_tokens": 2990,
      "consult_output_tokens": 18379,
      "claude_new_tokens": 418076,
      "source_json": "data/raw/experiments/ablation/results/orig_fpb05_spde.json",
      "flags": [
        "original_matched_accounting_exists_only_for_seven_solved_problems"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "orig",
      "arm_label": "Original Danus",
      "problem_id": "06",
      "problem_name": "treelattice",
      "domain": "Lattice theory",
      "project": "fpb06_treelattice",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 21,
      "rounds": 33,
      "worker_tokens": 2769163,
      "verifier_tokens": 1362826,
      "verifier_runs": 34,
      "codex_tokens": 4131989,
      "window_minutes": 43.4,
      "window_start": "2026-08-10T13:24:54.105874+00:00",
      "window_end": "2026-08-10T14:08:16.458890+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 5.21,
      "consult_input_tokens": 2379,
      "consult_output_tokens": 27150,
      "claude_new_tokens": 60009,
      "source_json": "data/raw/experiments/ablation/results/orig_fpb06_treelattice.json",
      "flags": [
        "original_matched_accounting_exists_only_for_seven_solved_problems"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "orig",
      "arm_label": "Original Danus",
      "problem_id": "07",
      "problem_name": "matching",
      "domain": "Combinatorial topology",
      "project": "fpb07_matching",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 25,
      "rounds": 52,
      "worker_tokens": 4519466,
      "verifier_tokens": 1638561,
      "verifier_runs": 36,
      "codex_tokens": 6158027,
      "window_minutes": 69.7,
      "window_start": "2026-08-10T14:03:58.330659+00:00",
      "window_end": "2026-08-10T15:13:38.241586+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 3.45,
      "consult_input_tokens": 2446,
      "consult_output_tokens": 17862,
      "claude_new_tokens": 126777,
      "source_json": "data/raw/experiments/ablation/results/orig_fpb07_matching.json",
      "flags": [
        "original_matched_accounting_exists_only_for_seven_solved_problems"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "orig",
      "arm_label": "Original Danus",
      "problem_id": "08",
      "problem_name": "dressian",
      "domain": "Matroids and tropical geometry",
      "project": "fpb08_dressian",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 87,
      "rounds": 63,
      "worker_tokens": 8076446,
      "verifier_tokens": 4388854,
      "verifier_runs": 100,
      "codex_tokens": 12465300,
      "window_minutes": 147.8,
      "window_start": "2026-08-10T15:08:51.733030+00:00",
      "window_end": "2026-08-10T17:36:37.367732+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 3.87,
      "consult_input_tokens": 2417,
      "consult_output_tokens": 20065,
      "claude_new_tokens": 258704,
      "source_json": "data/raw/experiments/ablation/results/orig_fpb08_dressian.json",
      "flags": [
        "original_matched_accounting_exists_only_for_seven_solved_problems"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "orig",
      "arm_label": "Original Danus",
      "problem_id": "09",
      "problem_name": "hilbert",
      "domain": "Algebraic combinatorics",
      "project": "fpb09_hilbert",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 65,
      "rounds": 40,
      "worker_tokens": 5910721,
      "verifier_tokens": 3146654,
      "verifier_runs": 76,
      "codex_tokens": 9057375,
      "window_minutes": 119.0,
      "window_start": "2026-08-10T17:31:43.589217+00:00",
      "window_end": "2026-08-10T19:30:44.696650+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 4.75,
      "consult_input_tokens": 2724,
      "consult_output_tokens": 24686,
      "claude_new_tokens": 211863,
      "source_json": "data/raw/experiments/ablation/results/orig_fpb09_hilbert.json",
      "flags": [
        "original_matched_accounting_exists_only_for_seven_solved_problems"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab1",
      "arm_label": "Flat accepted-fact notebook",
      "problem_id": "01",
      "problem_name": "automorphism",
      "domain": "Computability theory",
      "project": "ab1_fpb01_automorphism",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 15,
      "rounds": 17,
      "worker_tokens": 1639627,
      "verifier_tokens": 634641,
      "verifier_runs": 15,
      "codex_tokens": 2274268,
      "window_minutes": 33.3,
      "window_start": "2026-08-13T10:08:05.214328+00:00",
      "window_end": "2026-08-13T10:41:22.253049+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 5.04,
      "consult_input_tokens": 3786,
      "consult_output_tokens": 26024,
      "claude_new_tokens": 277187,
      "source_json": "data/raw/experiments/ablation/results/ab1_fpb01.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab1",
      "arm_label": "Flat accepted-fact notebook",
      "problem_id": "02",
      "problem_name": "moebius",
      "domain": "Discrete geometry",
      "project": "ab1_fpb02_moebius",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 27,
      "rounds": 41,
      "worker_tokens": 3480745,
      "verifier_tokens": 1257484,
      "verifier_runs": 30,
      "codex_tokens": 4738229,
      "window_minutes": 53.6,
      "window_start": "2026-08-13T10:41:29.650898+00:00",
      "window_end": "2026-08-13T11:35:03.184556+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 1.96,
      "consult_input_tokens": 2058,
      "consult_output_tokens": 10036,
      "claude_new_tokens": 433430,
      "source_json": "data/raw/experiments/ablation/results/ab1_fpb02.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab1",
      "arm_label": "Flat accepted-fact notebook",
      "problem_id": "05",
      "problem_name": "spde",
      "domain": "Stochastic PDE",
      "project": "ab1_fpb05_spde",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 75,
      "rounds": 15,
      "worker_tokens": 4356528,
      "verifier_tokens": 2909405,
      "verifier_runs": 83,
      "codex_tokens": 7265933,
      "window_minutes": 96.0,
      "window_start": "2026-08-13T16:52:59.311221+00:00",
      "window_end": "2026-08-13T18:28:56.681357+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 2.82,
      "consult_input_tokens": 3021,
      "consult_output_tokens": 14394,
      "claude_new_tokens": 442633,
      "source_json": "data/raw/experiments/ablation/results/ab1_fpb05_spde.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab1",
      "arm_label": "Flat accepted-fact notebook",
      "problem_id": "06",
      "problem_name": "treelattice",
      "domain": "Lattice theory",
      "project": "ab1_fpb06_treelattice",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 83,
      "rounds": 8,
      "worker_tokens": 6593418,
      "verifier_tokens": 3858966,
      "verifier_runs": 96,
      "codex_tokens": 10452384,
      "window_minutes": 154.8,
      "window_start": "2026-08-13T18:28:55.294958+00:00",
      "window_end": "2026-08-13T21:03:43.160610+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 4.39,
      "consult_input_tokens": 852,
      "consult_output_tokens": 23107,
      "claude_new_tokens": 515543,
      "source_json": "data/raw/experiments/ablation/results/ab1_fpb06_treelattice.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md",
        "forced_stop_after_target_acceptance"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab1",
      "arm_label": "Flat accepted-fact notebook",
      "problem_id": "07",
      "problem_name": "matching",
      "domain": "Combinatorial topology",
      "project": "ab1_fpb07_matching",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 26,
      "rounds": 58,
      "worker_tokens": 4761655,
      "verifier_tokens": 1448302,
      "verifier_runs": 32,
      "codex_tokens": 6209957,
      "window_minutes": 61.2,
      "window_start": "2026-08-13T21:01:56.929437+00:00",
      "window_end": "2026-08-13T22:03:11.243753+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 3.08,
      "consult_input_tokens": 3263,
      "consult_output_tokens": 15731,
      "claude_new_tokens": 327401,
      "source_json": "data/raw/experiments/ablation/results/ab1_fpb07_matching.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab1",
      "arm_label": "Flat accepted-fact notebook",
      "problem_id": "08",
      "problem_name": "dressian",
      "domain": "Matroids and tropical geometry",
      "project": "ab1_fpb08_dressian",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 83,
      "rounds": 38,
      "worker_tokens": 7978585,
      "verifier_tokens": 5169699,
      "verifier_runs": 101,
      "codex_tokens": 13148284,
      "window_minutes": 146.2,
      "window_start": "2026-08-13T22:04:28.547485+00:00",
      "window_end": "2026-08-14T00:30:39.776512+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 3.45,
      "consult_input_tokens": 2924,
      "consult_output_tokens": 17761,
      "claude_new_tokens": 386621,
      "source_json": "data/raw/experiments/ablation/results/ab1_fpb08_dressian.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab1",
      "arm_label": "Flat accepted-fact notebook",
      "problem_id": "09",
      "problem_name": "hilbert",
      "domain": "Algebraic combinatorics",
      "project": "ab1_fpb09_hilbert",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 96,
      "rounds": 65,
      "worker_tokens": 10541086,
      "verifier_tokens": 5199958,
      "verifier_runs": 108,
      "codex_tokens": 15741044,
      "window_minutes": 179.0,
      "window_start": "2026-08-14T00:30:33.727598+00:00",
      "window_end": "2026-08-14T03:29:33.285574+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 3.84,
      "consult_input_tokens": 2790,
      "consult_output_tokens": 19861,
      "claude_new_tokens": 563881,
      "source_json": "data/raw/experiments/ablation/results/ab1_fpb09_hilbert.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab2",
      "arm_label": "No exploring graph or curator",
      "problem_id": "01",
      "problem_name": "automorphism",
      "domain": "Computability theory",
      "project": "ab2_fpb01_automorphism",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 16,
      "rounds": 44,
      "worker_tokens": 3017300,
      "verifier_tokens": 652972,
      "verifier_runs": 16,
      "codex_tokens": 3670272,
      "window_minutes": 39.9,
      "window_start": "2026-08-14T03:35:29.707022+00:00",
      "window_end": "2026-08-14T04:15:23.088004+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 6.13,
      "consult_input_tokens": 3402,
      "consult_output_tokens": 31859,
      "claude_new_tokens": 133387,
      "source_json": "data/raw/experiments/ablation/results/ab2_fpb01_automorphism.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab2",
      "arm_label": "No exploring graph or curator",
      "problem_id": "02",
      "problem_name": "moebius",
      "domain": "Discrete geometry",
      "project": "ab2_fpb02_moebius",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 43,
      "rounds": 44,
      "worker_tokens": 3787715,
      "verifier_tokens": 2049359,
      "verifier_runs": 49,
      "codex_tokens": 5837074,
      "window_minutes": 61.1,
      "window_start": "2026-08-14T04:16:35.844893+00:00",
      "window_end": "2026-08-14T05:17:43.184985+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 4.36,
      "consult_input_tokens": 4319,
      "consult_output_tokens": 22359,
      "claude_new_tokens": 137269,
      "source_json": "data/raw/experiments/ablation/results/ab2_fpb02_moebius.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab2",
      "arm_label": "No exploring graph or curator",
      "problem_id": "05",
      "problem_name": "spde",
      "domain": "Stochastic PDE",
      "project": "ab2_fpb05_spde",
      "solved": false,
      "outcome": "not_closed",
      "facts": 234,
      "rounds": 21,
      "worker_tokens": 10527134,
      "verifier_tokens": 9876545,
      "verifier_runs": 255,
      "codex_tokens": 20403679,
      "window_minutes": 253.2,
      "window_start": "2026-08-14T05:15:48.869501+00:00",
      "window_end": "2026-08-14T09:29:03.515399+00:00",
      "consult_calls": 2,
      "consult_cost_usd": 7.29,
      "consult_input_tokens": 10645,
      "consult_output_tokens": 36794,
      "claude_new_tokens": 231295,
      "source_json": "data/raw/experiments/ablation/results/ab2_fpb05_spde.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md",
        "unsolved_after_4h_cap"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab2",
      "arm_label": "No exploring graph or curator",
      "problem_id": "06",
      "problem_name": "treelattice",
      "domain": "Lattice theory",
      "project": "ab2_fpb06_treelattice",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 25,
      "rounds": 11,
      "worker_tokens": 1293799,
      "verifier_tokens": 941983,
      "verifier_runs": 27,
      "codex_tokens": 2235782,
      "window_minutes": 41.3,
      "window_start": "2026-08-14T09:36:26.064507+00:00",
      "window_end": "2026-08-14T10:17:42.316705+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 5.87,
      "consult_input_tokens": 2820,
      "consult_output_tokens": 30570,
      "claude_new_tokens": 119023,
      "source_json": "data/raw/experiments/ablation/results/ab2_fpb06_treelattice.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab2",
      "arm_label": "No exploring graph or curator",
      "problem_id": "07",
      "problem_name": "matching",
      "domain": "Combinatorial topology",
      "project": "ab2_fpb07_matching",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 27,
      "rounds": 76,
      "worker_tokens": 5248308,
      "verifier_tokens": 1396070,
      "verifier_runs": 33,
      "codex_tokens": 6644378,
      "window_minutes": 63.8,
      "window_start": "2026-08-14T10:16:32.380373+00:00",
      "window_end": "2026-08-14T11:20:21.548445+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 3.37,
      "consult_input_tokens": 3624,
      "consult_output_tokens": 17242,
      "claude_new_tokens": 117270,
      "source_json": "data/raw/experiments/ablation/results/ab2_fpb07_matching.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab2",
      "arm_label": "No exploring graph or curator",
      "problem_id": "08",
      "problem_name": "dressian",
      "domain": "Matroids and tropical geometry",
      "project": "ab2_fpb08_dressian",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 97,
      "rounds": 40,
      "worker_tokens": 7016354,
      "verifier_tokens": 5823369,
      "verifier_runs": 118,
      "codex_tokens": 12839723,
      "window_minutes": 168.0,
      "window_start": "2026-08-14T11:20:45.232071+00:00",
      "window_end": "2026-08-14T14:08:45.999415+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 3.75,
      "consult_input_tokens": 843,
      "consult_output_tokens": 19726,
      "claude_new_tokens": 149766,
      "source_json": "data/raw/experiments/ablation/results/ab2_fpb08_dressian.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab2",
      "arm_label": "No exploring graph or curator",
      "problem_id": "09",
      "problem_name": "hilbert",
      "domain": "Algebraic combinatorics",
      "project": "ab2_fpb09_hilbert",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 100,
      "rounds": 152,
      "worker_tokens": 14140628,
      "verifier_tokens": 4834239,
      "verifier_runs": 110,
      "codex_tokens": 18974867,
      "window_minutes": 179.9,
      "window_start": "2026-08-14T14:06:29.756961+00:00",
      "window_end": "2026-08-14T17:06:25.165411+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 2.27,
      "consult_input_tokens": 2486,
      "consult_output_tokens": 11595,
      "claude_new_tokens": 178653,
      "source_json": "data/raw/experiments/ablation/results/ab2_fpb09_hilbert.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab3",
      "arm_label": "Worker self-review gate",
      "problem_id": "01",
      "problem_name": "automorphism",
      "domain": "Computability theory",
      "project": "ab3_fpb01_automorphism",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 22,
      "rounds": 32,
      "worker_tokens": 3024427,
      "verifier_tokens": 0,
      "verifier_runs": 0,
      "codex_tokens": 3024427,
      "window_minutes": 42.2,
      "window_start": "2026-08-21T20:03:39.582913+00:00",
      "window_end": "2026-08-21T20:45:52.940524+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 5.76,
      "consult_input_tokens": 1808,
      "consult_output_tokens": 30175,
      "claude_new_tokens": 386710,
      "source_json": "data/raw/experiments/ablation/results/ab3_fpb01_automorphism.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md",
        "self_review_gate_closure_not_independent_live_review"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab3",
      "arm_label": "Worker self-review gate",
      "problem_id": "03",
      "problem_name": "bernoulli",
      "domain": "Discrete probability",
      "project": "ab3_fpb03_bernoulli",
      "solved": false,
      "outcome": "not_closed",
      "facts": 103,
      "rounds": 27,
      "worker_tokens": 7292820,
      "verifier_tokens": 0,
      "verifier_runs": 0,
      "codex_tokens": 7292820,
      "window_minutes": 148.0,
      "window_start": "2026-08-21T21:46:34.444889+00:00",
      "window_end": "2026-08-22T00:14:31.710142+00:00",
      "consult_calls": 2,
      "consult_cost_usd": 9.91,
      "consult_input_tokens": 15988,
      "consult_output_tokens": 49749,
      "claude_new_tokens": 597909,
      "source_json": "data/raw/experiments/ablation/results/ab3_fpb03_bernoulli.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md",
        "self_review_gate_closure_not_independent_live_review"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab3",
      "arm_label": "Worker self-review gate",
      "problem_id": "06",
      "problem_name": "treelattice",
      "domain": "Lattice theory",
      "project": "ab3_fpb06_treelattice",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 15,
      "rounds": 51,
      "worker_tokens": 3911673,
      "verifier_tokens": 0,
      "verifier_runs": 0,
      "codex_tokens": 3911673,
      "window_minutes": 48.2,
      "window_start": "2026-08-21T20:53:31.435182+00:00",
      "window_end": "2026-08-21T21:41:45.221380+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 7.34,
      "consult_input_tokens": 6922,
      "consult_output_tokens": 37661,
      "claude_new_tokens": 376920,
      "source_json": "data/raw/experiments/ablation/results/ab3_fpb06_treelattice.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md",
        "self_review_gate_closure_not_independent_live_review"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab3",
      "arm_label": "Worker self-review gate",
      "problem_id": "10",
      "problem_name": "vonneumann",
      "domain": "von Neumann algebras",
      "project": "ab3_fpb10_vonneumann",
      "solved": false,
      "outcome": "not_closed",
      "facts": 184,
      "rounds": 20,
      "worker_tokens": 10173202,
      "verifier_tokens": 0,
      "verifier_runs": 0,
      "codex_tokens": 10173202,
      "window_minutes": 154.0,
      "window_start": "2026-08-22T00:20:27.506387+00:00",
      "window_end": "2026-08-22T02:54:25.555531+00:00",
      "consult_calls": 2,
      "consult_cost_usd": 7.63,
      "consult_input_tokens": 4619,
      "consult_output_tokens": 39577,
      "claude_new_tokens": 787069,
      "source_json": "data/raw/experiments/ablation/results/ab3_fpb10_vonneumann.json",
      "flags": [
        "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md",
        "self_review_gate_closure_not_independent_live_review"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab4",
      "arm_label": "No strategy consult, blinded rerun",
      "problem_id": "01",
      "problem_name": "automorphism",
      "domain": "Computability theory",
      "project": "ab4_fpb01_automorphism",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 35,
      "rounds": 20,
      "worker_tokens": 2158717,
      "verifier_tokens": 1341024,
      "verifier_runs": 39,
      "codex_tokens": 3499741,
      "window_minutes": 55.7,
      "window_start": "2026-08-22T05:31:27.545538+00:00",
      "window_end": "2026-08-22T06:27:08.288081+00:00",
      "consult_calls": 0,
      "consult_cost_usd": 0.0,
      "consult_input_tokens": 0,
      "consult_output_tokens": 0,
      "claude_new_tokens": 429443,
      "source_json": "data/raw/experiments/ablation/results/ab4_fpb01_automorphism.json",
      "flags": [
        "discarded_answer_exposed_attempts_excluded"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab4",
      "arm_label": "No strategy consult, blinded rerun",
      "problem_id": "03",
      "problem_name": "bernoulli",
      "domain": "Discrete probability",
      "project": "ab4_fpb03_bernoulli",
      "solved": false,
      "outcome": "not_closed",
      "facts": 104,
      "rounds": 13,
      "worker_tokens": 4548574,
      "verifier_tokens": 3899284,
      "verifier_runs": 110,
      "codex_tokens": 8447858,
      "window_minutes": 140.7,
      "window_start": "2026-08-22T07:49:36.151058+00:00",
      "window_end": "2026-08-22T10:10:20.179723+00:00",
      "consult_calls": 0,
      "consult_cost_usd": 0.0,
      "consult_input_tokens": 0,
      "consult_output_tokens": 0,
      "claude_new_tokens": 683823,
      "source_json": "data/raw/experiments/ablation/results/ab4_fpb03_bernoulli.json",
      "flags": [
        "discarded_answer_exposed_attempts_excluded"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab4",
      "arm_label": "No strategy consult, blinded rerun",
      "problem_id": "06",
      "problem_name": "treelattice",
      "domain": "Lattice theory",
      "project": "ab4_fpb06_treelattice",
      "solved": false,
      "outcome": "not_closed",
      "facts": 68,
      "rounds": 7,
      "worker_tokens": 2133207,
      "verifier_tokens": 2595732,
      "verifier_runs": 73,
      "codex_tokens": 4728939,
      "window_minutes": 75.1,
      "window_start": "2026-08-22T06:33:26.510123+00:00",
      "window_end": "2026-08-22T07:48:34.709651+00:00",
      "consult_calls": 0,
      "consult_cost_usd": 0.0,
      "consult_input_tokens": 0,
      "consult_output_tokens": 0,
      "claude_new_tokens": 578029,
      "source_json": "data/raw/experiments/ablation/results/ab4_fpb06_treelattice.json",
      "flags": [
        "discarded_answer_exposed_attempts_excluded"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "ab4",
      "arm_label": "No strategy consult, blinded rerun",
      "problem_id": "10",
      "problem_name": "vonneumann",
      "domain": "von Neumann algebras",
      "project": "ab4_fpb10_vonneumann",
      "solved": false,
      "outcome": "not_closed",
      "facts": 85,
      "rounds": 10,
      "worker_tokens": 5151967,
      "verifier_tokens": 4487655,
      "verifier_runs": 98,
      "codex_tokens": 9639622,
      "window_minutes": 138.2,
      "window_start": "2026-08-22T10:10:24.573269+00:00",
      "window_end": "2026-08-22T12:28:36.028430+00:00",
      "consult_calls": 0,
      "consult_cost_usd": 0.0,
      "consult_input_tokens": 0,
      "consult_output_tokens": 0,
      "claude_new_tokens": 632676,
      "source_json": "data/raw/experiments/ablation/results/ab4_fpb10_vonneumann.json",
      "flags": [
        "discarded_answer_exposed_attempts_excluded"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "memrun",
      "arm_label": "Continual graph memory (MEMRUN)",
      "problem_id": "01",
      "problem_name": "automorphism",
      "domain": "Computability theory",
      "project": "mem01_automorphism",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 17,
      "rounds": 6,
      "worker_tokens": 856886,
      "verifier_tokens": 650274,
      "verifier_runs": 17,
      "codex_tokens": 1507160,
      "window_minutes": 30.9,
      "window_start": "2026-09-01T09:03:04.245484+00:00",
      "window_end": "2026-09-01T09:33:57.089217+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 8.02,
      "consult_input_tokens": 2768,
      "consult_output_tokens": 41947,
      "claude_new_tokens": 222464,
      "source_json": "data/raw/experiments/memrun/results/mem01_automorphism.json",
      "flags": [
        "joint_system_change_and_single_problem_order",
        "fresh_blinded_main_agents_reported",
        "no_prior_batch_problem_to_recall"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "memrun",
      "arm_label": "Continual graph memory (MEMRUN)",
      "problem_id": "02",
      "problem_name": "moebius",
      "domain": "Discrete geometry",
      "project": "mem02_moebius",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 24,
      "rounds": 7,
      "worker_tokens": 1428580,
      "verifier_tokens": 1138993,
      "verifier_runs": 28,
      "codex_tokens": 2567573,
      "window_minutes": 46.8,
      "window_start": "2026-09-01T09:49:27.802470+00:00",
      "window_end": "2026-09-01T10:36:15.818214+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 10.52,
      "consult_input_tokens": 2114,
      "consult_output_tokens": 55332,
      "claude_new_tokens": 493878,
      "source_json": "data/raw/experiments/memrun/results/mem02_moebius.json",
      "flags": [
        "joint_system_change_and_single_problem_order",
        "fresh_blinded_main_agents_reported",
        "worker_recall_unavailable_main_and_curator_memory_not_ruled_out"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "memrun",
      "arm_label": "Continual graph memory (MEMRUN)",
      "problem_id": "03",
      "problem_name": "bernoulli",
      "domain": "Discrete probability",
      "project": "mem03_bernoulli",
      "solved": false,
      "outcome": "not_closed",
      "facts": 73,
      "rounds": 9,
      "worker_tokens": 1245683,
      "verifier_tokens": 2309666,
      "verifier_runs": 75,
      "codex_tokens": 3555349,
      "window_minutes": 173.7,
      "window_start": "2026-09-01T10:34:16+00:00",
      "window_end": "2026-09-01T13:28:00+00:00",
      "consult_calls": 2,
      "consult_cost_usd": 19.07,
      "consult_input_tokens": 5534,
      "consult_output_tokens": 100000,
      "claude_new_tokens": 928152,
      "source_json": "data/raw/experiments/memrun/results/mem03_bernoulli.json",
      "flags": [
        "joint_system_change_and_single_problem_order",
        "fresh_blinded_main_agents_reported",
        "uses_73_fact_seal_snapshot",
        "post_stop_workers_continued_about_8h_to_499_or_500_facts_not_measured",
        "post_stop_facts_available_to_later_recall"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "memrun",
      "arm_label": "Continual graph memory (MEMRUN)",
      "problem_id": "04",
      "problem_name": "dilation",
      "domain": "Metric geometry",
      "project": "mem04_dilation",
      "solved": false,
      "outcome": "not_closed",
      "facts": 93,
      "rounds": 14,
      "worker_tokens": 6106397,
      "verifier_tokens": 9844559,
      "verifier_runs": 258,
      "codex_tokens": 15950956,
      "window_minutes": 173.3,
      "window_start": "2026-09-01T13:28:39+00:00",
      "window_end": "2026-09-01T16:22:00+00:00",
      "consult_calls": 2,
      "consult_cost_usd": 32.33,
      "consult_input_tokens": 12940,
      "consult_output_tokens": 168910,
      "claude_new_tokens": 788601,
      "source_json": "data/raw/experiments/memrun/results/mem04_dilation.json",
      "flags": [
        "joint_system_change_and_single_problem_order",
        "fresh_blinded_main_agents_reported",
        "verifier_tokens_contaminated_by_mem03_concurrent_post_stop_judging",
        "recalled_mem03_graph_exceeded_seal_snapshot"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "memrun",
      "arm_label": "Continual graph memory (MEMRUN)",
      "problem_id": "05",
      "problem_name": "spde",
      "domain": "Stochastic PDE",
      "project": "mem05_spde",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 107,
      "rounds": 152,
      "worker_tokens": 17178613,
      "verifier_tokens": 4374165,
      "verifier_runs": 115,
      "codex_tokens": 21552778,
      "window_minutes": 144.9,
      "window_start": "2026-09-01T21:24:40.054337+00:00",
      "window_end": "2026-09-01T23:49:34.897813+00:00",
      "consult_calls": 2,
      "consult_cost_usd": 19.24,
      "consult_input_tokens": 10896,
      "consult_output_tokens": 100004,
      "claude_new_tokens": 712453,
      "source_json": "data/raw/experiments/memrun/results/mem05_spde.json",
      "flags": [
        "joint_system_change_and_single_problem_order",
        "fresh_blinded_main_agents_reported",
        "later_recall_could_access_mem03_post_stop_graph"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "memrun",
      "arm_label": "Continual graph memory (MEMRUN)",
      "problem_id": "06",
      "problem_name": "treelattice",
      "domain": "Lattice theory",
      "project": "mem06_treelattice",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 29,
      "rounds": 39,
      "worker_tokens": 3660354,
      "verifier_tokens": 1023561,
      "verifier_runs": 30,
      "codex_tokens": 4683915,
      "window_minutes": 55.5,
      "window_start": "2026-09-02T00:32:42.082680+00:00",
      "window_end": "2026-09-02T01:28:11.918426+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 10.53,
      "consult_input_tokens": 3662,
      "consult_output_tokens": 55079,
      "claude_new_tokens": 349170,
      "source_json": "data/raw/experiments/memrun/results/mem06_treelattice.json",
      "flags": [
        "joint_system_change_and_single_problem_order",
        "fresh_blinded_main_agents_reported",
        "later_recall_could_access_mem03_post_stop_graph"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "memrun",
      "arm_label": "Continual graph memory (MEMRUN)",
      "problem_id": "07",
      "problem_name": "matching",
      "domain": "Combinatorial topology",
      "project": "mem07_matching",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 22,
      "rounds": 20,
      "worker_tokens": 2369928,
      "verifier_tokens": 1297424,
      "verifier_runs": 30,
      "codex_tokens": 3667352,
      "window_minutes": 48.4,
      "window_start": "2026-09-02T01:39:48.593879+00:00",
      "window_end": "2026-09-02T02:28:10.963180+00:00",
      "consult_calls": 1,
      "consult_cost_usd": 7.75,
      "consult_input_tokens": 4423,
      "consult_output_tokens": 40252,
      "claude_new_tokens": 365187,
      "source_json": "data/raw/experiments/memrun/results/mem07_matching.json",
      "flags": [
        "joint_system_change_and_single_problem_order",
        "fresh_blinded_main_agents_reported",
        "later_recall_could_access_mem03_post_stop_graph"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "memrun",
      "arm_label": "Continual graph memory (MEMRUN)",
      "problem_id": "08",
      "problem_name": "dressian",
      "domain": "Matroids and tropical geometry",
      "project": "mem08_dressian",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 69,
      "rounds": 18,
      "worker_tokens": 4245481,
      "verifier_tokens": 3378984,
      "verifier_runs": 76,
      "codex_tokens": 7624465,
      "window_minutes": 91.0,
      "window_start": "2026-09-02T02:40:27.422710+00:00",
      "window_end": "2026-09-02T04:11:25.803300+00:00",
      "consult_calls": 2,
      "consult_cost_usd": 21.73,
      "consult_input_tokens": 8537,
      "consult_output_tokens": 113560,
      "claude_new_tokens": 593248,
      "source_json": "data/raw/experiments/memrun/results/mem08_dressian.json",
      "flags": [
        "joint_system_change_and_single_problem_order",
        "fresh_blinded_main_agents_reported",
        "later_recall_could_access_mem03_post_stop_graph"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "memrun",
      "arm_label": "Continual graph memory (MEMRUN)",
      "problem_id": "09",
      "problem_name": "hilbert",
      "domain": "Algebraic combinatorics",
      "project": "mem09_hilbert",
      "solved": true,
      "outcome": "reported_closed",
      "facts": 44,
      "rounds": 11,
      "worker_tokens": 3629615,
      "verifier_tokens": 2168880,
      "verifier_runs": 51,
      "codex_tokens": 5798495,
      "window_minutes": 80.6,
      "window_start": "2026-09-02T04:25:54.370309+00:00",
      "window_end": "2026-09-02T05:46:32.490557+00:00",
      "consult_calls": 2,
      "consult_cost_usd": 29.84,
      "consult_input_tokens": 5306,
      "consult_output_tokens": 156982,
      "claude_new_tokens": 543000,
      "source_json": "data/raw/experiments/memrun/results/mem09_hilbert.json",
      "flags": [
        "joint_system_change_and_single_problem_order",
        "fresh_blinded_main_agents_reported",
        "later_recall_could_access_mem03_post_stop_graph"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    },
    {
      "arm": "memrun",
      "arm_label": "Continual graph memory (MEMRUN)",
      "problem_id": "10",
      "problem_name": "vonneumann",
      "domain": "von Neumann algebras",
      "project": "mem10_vonneumann",
      "solved": false,
      "outcome": "not_closed",
      "facts": 75,
      "rounds": 10,
      "worker_tokens": 4505264,
      "verifier_tokens": 3145853,
      "verifier_runs": 81,
      "codex_tokens": 7651117,
      "window_minutes": 142.2,
      "window_start": "2026-09-02T06:06:17.424602+00:00",
      "window_end": "2026-09-02T08:28:30.328388+00:00",
      "consult_calls": 2,
      "consult_cost_usd": 12.16,
      "consult_input_tokens": 2141,
      "consult_output_tokens": 63975,
      "claude_new_tokens": 722391,
      "source_json": "data/raw/experiments/memrun/results/mem10_vonneumann.json",
      "flags": [
        "joint_system_change_and_single_problem_order",
        "fresh_blinded_main_agents_reported",
        "later_recall_could_access_mem03_post_stop_graph"
      ],
      "missing_worker_token_lines": 0,
      "missing_verifier_token_lines": 0
    }
  ],
  "arms": {
    "orig": {
      "label": "Original Danus",
      "runs": [
        {
          "arm": "orig",
          "arm_label": "Original Danus",
          "problem_id": "01",
          "problem_name": "automorphism",
          "domain": "Computability theory",
          "project": "fpb01_automorphism",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 19,
          "rounds": 28,
          "worker_tokens": 2082927,
          "verifier_tokens": 797527,
          "verifier_runs": 21,
          "codex_tokens": 2880454,
          "window_minutes": 39.8,
          "window_start": "2026-08-10T03:06:13.906545+00:00",
          "window_end": "2026-08-10T03:46:00.431267+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 9.53,
          "consult_input_tokens": 2932,
          "consult_output_tokens": 49927,
          "claude_new_tokens": 85353,
          "source_json": "data/raw/experiments/ablation/results/orig_fpb01_automorphism.json",
          "flags": [
            "original_matched_accounting_exists_only_for_seven_solved_problems"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "orig",
          "arm_label": "Original Danus",
          "problem_id": "02",
          "problem_name": "moebius",
          "domain": "Discrete geometry",
          "project": "fpb02_moebius",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 25,
          "rounds": 52,
          "worker_tokens": 4632424,
          "verifier_tokens": 1054945,
          "verifier_runs": 28,
          "codex_tokens": 5687369,
          "window_minutes": 60.1,
          "window_start": "2026-08-10T04:06:04.420696+00:00",
          "window_end": "2026-08-10T05:06:10.994791+00:00",
          "consult_calls": 2,
          "consult_cost_usd": 30.18,
          "consult_input_tokens": 5574,
          "consult_output_tokens": 158744,
          "claude_new_tokens": 174780,
          "source_json": "data/raw/experiments/ablation/results/orig_fpb02_moebius.json",
          "flags": [
            "original_matched_accounting_exists_only_for_seven_solved_problems"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "orig",
          "arm_label": "Original Danus",
          "problem_id": "05",
          "problem_name": "spde",
          "domain": "Stochastic PDE",
          "project": "fpb05_spde",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 123,
          "rounds": 24,
          "worker_tokens": 7452129,
          "verifier_tokens": 10844878,
          "verifier_runs": 261,
          "codex_tokens": 18297007,
          "window_minutes": 172.7,
          "window_start": "2026-08-10T10:32:06.587189+00:00",
          "window_end": "2026-08-10T13:24:48.820673+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 3.57,
          "consult_input_tokens": 2990,
          "consult_output_tokens": 18379,
          "claude_new_tokens": 418076,
          "source_json": "data/raw/experiments/ablation/results/orig_fpb05_spde.json",
          "flags": [
            "original_matched_accounting_exists_only_for_seven_solved_problems"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "orig",
          "arm_label": "Original Danus",
          "problem_id": "06",
          "problem_name": "treelattice",
          "domain": "Lattice theory",
          "project": "fpb06_treelattice",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 21,
          "rounds": 33,
          "worker_tokens": 2769163,
          "verifier_tokens": 1362826,
          "verifier_runs": 34,
          "codex_tokens": 4131989,
          "window_minutes": 43.4,
          "window_start": "2026-08-10T13:24:54.105874+00:00",
          "window_end": "2026-08-10T14:08:16.458890+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 5.21,
          "consult_input_tokens": 2379,
          "consult_output_tokens": 27150,
          "claude_new_tokens": 60009,
          "source_json": "data/raw/experiments/ablation/results/orig_fpb06_treelattice.json",
          "flags": [
            "original_matched_accounting_exists_only_for_seven_solved_problems"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "orig",
          "arm_label": "Original Danus",
          "problem_id": "07",
          "problem_name": "matching",
          "domain": "Combinatorial topology",
          "project": "fpb07_matching",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 25,
          "rounds": 52,
          "worker_tokens": 4519466,
          "verifier_tokens": 1638561,
          "verifier_runs": 36,
          "codex_tokens": 6158027,
          "window_minutes": 69.7,
          "window_start": "2026-08-10T14:03:58.330659+00:00",
          "window_end": "2026-08-10T15:13:38.241586+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 3.45,
          "consult_input_tokens": 2446,
          "consult_output_tokens": 17862,
          "claude_new_tokens": 126777,
          "source_json": "data/raw/experiments/ablation/results/orig_fpb07_matching.json",
          "flags": [
            "original_matched_accounting_exists_only_for_seven_solved_problems"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "orig",
          "arm_label": "Original Danus",
          "problem_id": "08",
          "problem_name": "dressian",
          "domain": "Matroids and tropical geometry",
          "project": "fpb08_dressian",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 87,
          "rounds": 63,
          "worker_tokens": 8076446,
          "verifier_tokens": 4388854,
          "verifier_runs": 100,
          "codex_tokens": 12465300,
          "window_minutes": 147.8,
          "window_start": "2026-08-10T15:08:51.733030+00:00",
          "window_end": "2026-08-10T17:36:37.367732+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 3.87,
          "consult_input_tokens": 2417,
          "consult_output_tokens": 20065,
          "claude_new_tokens": 258704,
          "source_json": "data/raw/experiments/ablation/results/orig_fpb08_dressian.json",
          "flags": [
            "original_matched_accounting_exists_only_for_seven_solved_problems"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "orig",
          "arm_label": "Original Danus",
          "problem_id": "09",
          "problem_name": "hilbert",
          "domain": "Algebraic combinatorics",
          "project": "fpb09_hilbert",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 65,
          "rounds": 40,
          "worker_tokens": 5910721,
          "verifier_tokens": 3146654,
          "verifier_runs": 76,
          "codex_tokens": 9057375,
          "window_minutes": 119.0,
          "window_start": "2026-08-10T17:31:43.589217+00:00",
          "window_end": "2026-08-10T19:30:44.696650+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 4.75,
          "consult_input_tokens": 2724,
          "consult_output_tokens": 24686,
          "claude_new_tokens": 211863,
          "source_json": "data/raw/experiments/ablation/results/orig_fpb09_hilbert.json",
          "flags": [
            "original_matched_accounting_exists_only_for_seven_solved_problems"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        }
      ],
      "totals": {
        "n": 7,
        "solved": 7,
        "facts": 365,
        "rounds": 292,
        "worker_tokens": 35443276,
        "verifier_tokens": 23234245,
        "verifier_runs": 556,
        "codex_tokens": 58677521,
        "window_minutes": 652.5,
        "consult_calls": 8,
        "consult_cost_usd": 60.56,
        "claude_new_tokens": 1335562
      }
    },
    "ab1": {
      "label": "Flat accepted-fact notebook",
      "runs": [
        {
          "arm": "ab1",
          "arm_label": "Flat accepted-fact notebook",
          "problem_id": "01",
          "problem_name": "automorphism",
          "domain": "Computability theory",
          "project": "ab1_fpb01_automorphism",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 15,
          "rounds": 17,
          "worker_tokens": 1639627,
          "verifier_tokens": 634641,
          "verifier_runs": 15,
          "codex_tokens": 2274268,
          "window_minutes": 33.3,
          "window_start": "2026-08-13T10:08:05.214328+00:00",
          "window_end": "2026-08-13T10:41:22.253049+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 5.04,
          "consult_input_tokens": 3786,
          "consult_output_tokens": 26024,
          "claude_new_tokens": 277187,
          "source_json": "data/raw/experiments/ablation/results/ab1_fpb01.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab1",
          "arm_label": "Flat accepted-fact notebook",
          "problem_id": "02",
          "problem_name": "moebius",
          "domain": "Discrete geometry",
          "project": "ab1_fpb02_moebius",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 27,
          "rounds": 41,
          "worker_tokens": 3480745,
          "verifier_tokens": 1257484,
          "verifier_runs": 30,
          "codex_tokens": 4738229,
          "window_minutes": 53.6,
          "window_start": "2026-08-13T10:41:29.650898+00:00",
          "window_end": "2026-08-13T11:35:03.184556+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 1.96,
          "consult_input_tokens": 2058,
          "consult_output_tokens": 10036,
          "claude_new_tokens": 433430,
          "source_json": "data/raw/experiments/ablation/results/ab1_fpb02.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab1",
          "arm_label": "Flat accepted-fact notebook",
          "problem_id": "05",
          "problem_name": "spde",
          "domain": "Stochastic PDE",
          "project": "ab1_fpb05_spde",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 75,
          "rounds": 15,
          "worker_tokens": 4356528,
          "verifier_tokens": 2909405,
          "verifier_runs": 83,
          "codex_tokens": 7265933,
          "window_minutes": 96.0,
          "window_start": "2026-08-13T16:52:59.311221+00:00",
          "window_end": "2026-08-13T18:28:56.681357+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 2.82,
          "consult_input_tokens": 3021,
          "consult_output_tokens": 14394,
          "claude_new_tokens": 442633,
          "source_json": "data/raw/experiments/ablation/results/ab1_fpb05_spde.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab1",
          "arm_label": "Flat accepted-fact notebook",
          "problem_id": "06",
          "problem_name": "treelattice",
          "domain": "Lattice theory",
          "project": "ab1_fpb06_treelattice",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 83,
          "rounds": 8,
          "worker_tokens": 6593418,
          "verifier_tokens": 3858966,
          "verifier_runs": 96,
          "codex_tokens": 10452384,
          "window_minutes": 154.8,
          "window_start": "2026-08-13T18:28:55.294958+00:00",
          "window_end": "2026-08-13T21:03:43.160610+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 4.39,
          "consult_input_tokens": 852,
          "consult_output_tokens": 23107,
          "claude_new_tokens": 515543,
          "source_json": "data/raw/experiments/ablation/results/ab1_fpb06_treelattice.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md",
            "forced_stop_after_target_acceptance"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab1",
          "arm_label": "Flat accepted-fact notebook",
          "problem_id": "07",
          "problem_name": "matching",
          "domain": "Combinatorial topology",
          "project": "ab1_fpb07_matching",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 26,
          "rounds": 58,
          "worker_tokens": 4761655,
          "verifier_tokens": 1448302,
          "verifier_runs": 32,
          "codex_tokens": 6209957,
          "window_minutes": 61.2,
          "window_start": "2026-08-13T21:01:56.929437+00:00",
          "window_end": "2026-08-13T22:03:11.243753+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 3.08,
          "consult_input_tokens": 3263,
          "consult_output_tokens": 15731,
          "claude_new_tokens": 327401,
          "source_json": "data/raw/experiments/ablation/results/ab1_fpb07_matching.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab1",
          "arm_label": "Flat accepted-fact notebook",
          "problem_id": "08",
          "problem_name": "dressian",
          "domain": "Matroids and tropical geometry",
          "project": "ab1_fpb08_dressian",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 83,
          "rounds": 38,
          "worker_tokens": 7978585,
          "verifier_tokens": 5169699,
          "verifier_runs": 101,
          "codex_tokens": 13148284,
          "window_minutes": 146.2,
          "window_start": "2026-08-13T22:04:28.547485+00:00",
          "window_end": "2026-08-14T00:30:39.776512+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 3.45,
          "consult_input_tokens": 2924,
          "consult_output_tokens": 17761,
          "claude_new_tokens": 386621,
          "source_json": "data/raw/experiments/ablation/results/ab1_fpb08_dressian.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab1",
          "arm_label": "Flat accepted-fact notebook",
          "problem_id": "09",
          "problem_name": "hilbert",
          "domain": "Algebraic combinatorics",
          "project": "ab1_fpb09_hilbert",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 96,
          "rounds": 65,
          "worker_tokens": 10541086,
          "verifier_tokens": 5199958,
          "verifier_runs": 108,
          "codex_tokens": 15741044,
          "window_minutes": 179.0,
          "window_start": "2026-08-14T00:30:33.727598+00:00",
          "window_end": "2026-08-14T03:29:33.285574+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 3.84,
          "consult_input_tokens": 2790,
          "consult_output_tokens": 19861,
          "claude_new_tokens": 563881,
          "source_json": "data/raw/experiments/ablation/results/ab1_fpb09_hilbert.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        }
      ],
      "totals": {
        "n": 7,
        "solved": 7,
        "facts": 405,
        "rounds": 242,
        "worker_tokens": 39351644,
        "verifier_tokens": 20478455,
        "verifier_runs": 465,
        "codex_tokens": 59830099,
        "window_minutes": 724.1,
        "consult_calls": 7,
        "consult_cost_usd": 24.58,
        "claude_new_tokens": 2946696
      }
    },
    "ab2": {
      "label": "No exploring graph or curator",
      "runs": [
        {
          "arm": "ab2",
          "arm_label": "No exploring graph or curator",
          "problem_id": "01",
          "problem_name": "automorphism",
          "domain": "Computability theory",
          "project": "ab2_fpb01_automorphism",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 16,
          "rounds": 44,
          "worker_tokens": 3017300,
          "verifier_tokens": 652972,
          "verifier_runs": 16,
          "codex_tokens": 3670272,
          "window_minutes": 39.9,
          "window_start": "2026-08-14T03:35:29.707022+00:00",
          "window_end": "2026-08-14T04:15:23.088004+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 6.13,
          "consult_input_tokens": 3402,
          "consult_output_tokens": 31859,
          "claude_new_tokens": 133387,
          "source_json": "data/raw/experiments/ablation/results/ab2_fpb01_automorphism.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab2",
          "arm_label": "No exploring graph or curator",
          "problem_id": "02",
          "problem_name": "moebius",
          "domain": "Discrete geometry",
          "project": "ab2_fpb02_moebius",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 43,
          "rounds": 44,
          "worker_tokens": 3787715,
          "verifier_tokens": 2049359,
          "verifier_runs": 49,
          "codex_tokens": 5837074,
          "window_minutes": 61.1,
          "window_start": "2026-08-14T04:16:35.844893+00:00",
          "window_end": "2026-08-14T05:17:43.184985+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 4.36,
          "consult_input_tokens": 4319,
          "consult_output_tokens": 22359,
          "claude_new_tokens": 137269,
          "source_json": "data/raw/experiments/ablation/results/ab2_fpb02_moebius.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab2",
          "arm_label": "No exploring graph or curator",
          "problem_id": "05",
          "problem_name": "spde",
          "domain": "Stochastic PDE",
          "project": "ab2_fpb05_spde",
          "solved": false,
          "outcome": "not_closed",
          "facts": 234,
          "rounds": 21,
          "worker_tokens": 10527134,
          "verifier_tokens": 9876545,
          "verifier_runs": 255,
          "codex_tokens": 20403679,
          "window_minutes": 253.2,
          "window_start": "2026-08-14T05:15:48.869501+00:00",
          "window_end": "2026-08-14T09:29:03.515399+00:00",
          "consult_calls": 2,
          "consult_cost_usd": 7.29,
          "consult_input_tokens": 10645,
          "consult_output_tokens": 36794,
          "claude_new_tokens": 231295,
          "source_json": "data/raw/experiments/ablation/results/ab2_fpb05_spde.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md",
            "unsolved_after_4h_cap"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab2",
          "arm_label": "No exploring graph or curator",
          "problem_id": "06",
          "problem_name": "treelattice",
          "domain": "Lattice theory",
          "project": "ab2_fpb06_treelattice",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 25,
          "rounds": 11,
          "worker_tokens": 1293799,
          "verifier_tokens": 941983,
          "verifier_runs": 27,
          "codex_tokens": 2235782,
          "window_minutes": 41.3,
          "window_start": "2026-08-14T09:36:26.064507+00:00",
          "window_end": "2026-08-14T10:17:42.316705+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 5.87,
          "consult_input_tokens": 2820,
          "consult_output_tokens": 30570,
          "claude_new_tokens": 119023,
          "source_json": "data/raw/experiments/ablation/results/ab2_fpb06_treelattice.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab2",
          "arm_label": "No exploring graph or curator",
          "problem_id": "07",
          "problem_name": "matching",
          "domain": "Combinatorial topology",
          "project": "ab2_fpb07_matching",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 27,
          "rounds": 76,
          "worker_tokens": 5248308,
          "verifier_tokens": 1396070,
          "verifier_runs": 33,
          "codex_tokens": 6644378,
          "window_minutes": 63.8,
          "window_start": "2026-08-14T10:16:32.380373+00:00",
          "window_end": "2026-08-14T11:20:21.548445+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 3.37,
          "consult_input_tokens": 3624,
          "consult_output_tokens": 17242,
          "claude_new_tokens": 117270,
          "source_json": "data/raw/experiments/ablation/results/ab2_fpb07_matching.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab2",
          "arm_label": "No exploring graph or curator",
          "problem_id": "08",
          "problem_name": "dressian",
          "domain": "Matroids and tropical geometry",
          "project": "ab2_fpb08_dressian",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 97,
          "rounds": 40,
          "worker_tokens": 7016354,
          "verifier_tokens": 5823369,
          "verifier_runs": 118,
          "codex_tokens": 12839723,
          "window_minutes": 168.0,
          "window_start": "2026-08-14T11:20:45.232071+00:00",
          "window_end": "2026-08-14T14:08:45.999415+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 3.75,
          "consult_input_tokens": 843,
          "consult_output_tokens": 19726,
          "claude_new_tokens": 149766,
          "source_json": "data/raw/experiments/ablation/results/ab2_fpb08_dressian.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab2",
          "arm_label": "No exploring graph or curator",
          "problem_id": "09",
          "problem_name": "hilbert",
          "domain": "Algebraic combinatorics",
          "project": "ab2_fpb09_hilbert",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 100,
          "rounds": 152,
          "worker_tokens": 14140628,
          "verifier_tokens": 4834239,
          "verifier_runs": 110,
          "codex_tokens": 18974867,
          "window_minutes": 179.9,
          "window_start": "2026-08-14T14:06:29.756961+00:00",
          "window_end": "2026-08-14T17:06:25.165411+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 2.27,
          "consult_input_tokens": 2486,
          "consult_output_tokens": 11595,
          "claude_new_tokens": 178653,
          "source_json": "data/raw/experiments/ablation/results/ab2_fpb09_hilbert.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        }
      ],
      "totals": {
        "n": 7,
        "solved": 6,
        "facts": 542,
        "rounds": 388,
        "worker_tokens": 45031238,
        "verifier_tokens": 25574537,
        "verifier_runs": 608,
        "codex_tokens": 70605775,
        "window_minutes": 807.2,
        "consult_calls": 8,
        "consult_cost_usd": 33.04,
        "claude_new_tokens": 1066663
      }
    },
    "ab3": {
      "label": "Worker self-review gate",
      "runs": [
        {
          "arm": "ab3",
          "arm_label": "Worker self-review gate",
          "problem_id": "01",
          "problem_name": "automorphism",
          "domain": "Computability theory",
          "project": "ab3_fpb01_automorphism",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 22,
          "rounds": 32,
          "worker_tokens": 3024427,
          "verifier_tokens": 0,
          "verifier_runs": 0,
          "codex_tokens": 3024427,
          "window_minutes": 42.2,
          "window_start": "2026-08-21T20:03:39.582913+00:00",
          "window_end": "2026-08-21T20:45:52.940524+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 5.76,
          "consult_input_tokens": 1808,
          "consult_output_tokens": 30175,
          "claude_new_tokens": 386710,
          "source_json": "data/raw/experiments/ablation/results/ab3_fpb01_automorphism.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md",
            "self_review_gate_closure_not_independent_live_review"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab3",
          "arm_label": "Worker self-review gate",
          "problem_id": "03",
          "problem_name": "bernoulli",
          "domain": "Discrete probability",
          "project": "ab3_fpb03_bernoulli",
          "solved": false,
          "outcome": "not_closed",
          "facts": 103,
          "rounds": 27,
          "worker_tokens": 7292820,
          "verifier_tokens": 0,
          "verifier_runs": 0,
          "codex_tokens": 7292820,
          "window_minutes": 148.0,
          "window_start": "2026-08-21T21:46:34.444889+00:00",
          "window_end": "2026-08-22T00:14:31.710142+00:00",
          "consult_calls": 2,
          "consult_cost_usd": 9.91,
          "consult_input_tokens": 15988,
          "consult_output_tokens": 49749,
          "claude_new_tokens": 597909,
          "source_json": "data/raw/experiments/ablation/results/ab3_fpb03_bernoulli.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md",
            "self_review_gate_closure_not_independent_live_review"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab3",
          "arm_label": "Worker self-review gate",
          "problem_id": "06",
          "problem_name": "treelattice",
          "domain": "Lattice theory",
          "project": "ab3_fpb06_treelattice",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 15,
          "rounds": 51,
          "worker_tokens": 3911673,
          "verifier_tokens": 0,
          "verifier_runs": 0,
          "codex_tokens": 3911673,
          "window_minutes": 48.2,
          "window_start": "2026-08-21T20:53:31.435182+00:00",
          "window_end": "2026-08-21T21:41:45.221380+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 7.34,
          "consult_input_tokens": 6922,
          "consult_output_tokens": 37661,
          "claude_new_tokens": 376920,
          "source_json": "data/raw/experiments/ablation/results/ab3_fpb06_treelattice.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md",
            "self_review_gate_closure_not_independent_live_review"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab3",
          "arm_label": "Worker self-review gate",
          "problem_id": "10",
          "problem_name": "vonneumann",
          "domain": "von Neumann algebras",
          "project": "ab3_fpb10_vonneumann",
          "solved": false,
          "outcome": "not_closed",
          "facts": 184,
          "rounds": 20,
          "worker_tokens": 10173202,
          "verifier_tokens": 0,
          "verifier_runs": 0,
          "codex_tokens": 10173202,
          "window_minutes": 154.0,
          "window_start": "2026-08-22T00:20:27.506387+00:00",
          "window_end": "2026-08-22T02:54:25.555531+00:00",
          "consult_calls": 2,
          "consult_cost_usd": 7.63,
          "consult_input_tokens": 4619,
          "consult_output_tokens": 39577,
          "claude_new_tokens": 787069,
          "source_json": "data/raw/experiments/ablation/results/ab3_fpb10_vonneumann.json",
          "flags": [
            "main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md",
            "self_review_gate_closure_not_independent_live_review"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        }
      ],
      "totals": {
        "n": 4,
        "solved": 2,
        "facts": 324,
        "rounds": 130,
        "worker_tokens": 24402122,
        "verifier_tokens": 0,
        "verifier_runs": 0,
        "codex_tokens": 24402122,
        "window_minutes": 392.4,
        "consult_calls": 6,
        "consult_cost_usd": 30.64,
        "claude_new_tokens": 2148608
      }
    },
    "ab4": {
      "label": "No strategy consult, blinded rerun",
      "runs": [
        {
          "arm": "ab4",
          "arm_label": "No strategy consult, blinded rerun",
          "problem_id": "01",
          "problem_name": "automorphism",
          "domain": "Computability theory",
          "project": "ab4_fpb01_automorphism",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 35,
          "rounds": 20,
          "worker_tokens": 2158717,
          "verifier_tokens": 1341024,
          "verifier_runs": 39,
          "codex_tokens": 3499741,
          "window_minutes": 55.7,
          "window_start": "2026-08-22T05:31:27.545538+00:00",
          "window_end": "2026-08-22T06:27:08.288081+00:00",
          "consult_calls": 0,
          "consult_cost_usd": 0.0,
          "consult_input_tokens": 0,
          "consult_output_tokens": 0,
          "claude_new_tokens": 429443,
          "source_json": "data/raw/experiments/ablation/results/ab4_fpb01_automorphism.json",
          "flags": [
            "discarded_answer_exposed_attempts_excluded"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab4",
          "arm_label": "No strategy consult, blinded rerun",
          "problem_id": "03",
          "problem_name": "bernoulli",
          "domain": "Discrete probability",
          "project": "ab4_fpb03_bernoulli",
          "solved": false,
          "outcome": "not_closed",
          "facts": 104,
          "rounds": 13,
          "worker_tokens": 4548574,
          "verifier_tokens": 3899284,
          "verifier_runs": 110,
          "codex_tokens": 8447858,
          "window_minutes": 140.7,
          "window_start": "2026-08-22T07:49:36.151058+00:00",
          "window_end": "2026-08-22T10:10:20.179723+00:00",
          "consult_calls": 0,
          "consult_cost_usd": 0.0,
          "consult_input_tokens": 0,
          "consult_output_tokens": 0,
          "claude_new_tokens": 683823,
          "source_json": "data/raw/experiments/ablation/results/ab4_fpb03_bernoulli.json",
          "flags": [
            "discarded_answer_exposed_attempts_excluded"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab4",
          "arm_label": "No strategy consult, blinded rerun",
          "problem_id": "06",
          "problem_name": "treelattice",
          "domain": "Lattice theory",
          "project": "ab4_fpb06_treelattice",
          "solved": false,
          "outcome": "not_closed",
          "facts": 68,
          "rounds": 7,
          "worker_tokens": 2133207,
          "verifier_tokens": 2595732,
          "verifier_runs": 73,
          "codex_tokens": 4728939,
          "window_minutes": 75.1,
          "window_start": "2026-08-22T06:33:26.510123+00:00",
          "window_end": "2026-08-22T07:48:34.709651+00:00",
          "consult_calls": 0,
          "consult_cost_usd": 0.0,
          "consult_input_tokens": 0,
          "consult_output_tokens": 0,
          "claude_new_tokens": 578029,
          "source_json": "data/raw/experiments/ablation/results/ab4_fpb06_treelattice.json",
          "flags": [
            "discarded_answer_exposed_attempts_excluded"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "ab4",
          "arm_label": "No strategy consult, blinded rerun",
          "problem_id": "10",
          "problem_name": "vonneumann",
          "domain": "von Neumann algebras",
          "project": "ab4_fpb10_vonneumann",
          "solved": false,
          "outcome": "not_closed",
          "facts": 85,
          "rounds": 10,
          "worker_tokens": 5151967,
          "verifier_tokens": 4487655,
          "verifier_runs": 98,
          "codex_tokens": 9639622,
          "window_minutes": 138.2,
          "window_start": "2026-08-22T10:10:24.573269+00:00",
          "window_end": "2026-08-22T12:28:36.028430+00:00",
          "consult_calls": 0,
          "consult_cost_usd": 0.0,
          "consult_input_tokens": 0,
          "consult_output_tokens": 0,
          "claude_new_tokens": 632676,
          "source_json": "data/raw/experiments/ablation/results/ab4_fpb10_vonneumann.json",
          "flags": [
            "discarded_answer_exposed_attempts_excluded"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        }
      ],
      "totals": {
        "n": 4,
        "solved": 1,
        "facts": 292,
        "rounds": 50,
        "worker_tokens": 13992465,
        "verifier_tokens": 12323695,
        "verifier_runs": 320,
        "codex_tokens": 26316160,
        "window_minutes": 409.7,
        "consult_calls": 0,
        "consult_cost_usd": 0,
        "claude_new_tokens": 2323971
      }
    },
    "memrun": {
      "label": "Continual graph memory (MEMRUN)",
      "runs": [
        {
          "arm": "memrun",
          "arm_label": "Continual graph memory (MEMRUN)",
          "problem_id": "01",
          "problem_name": "automorphism",
          "domain": "Computability theory",
          "project": "mem01_automorphism",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 17,
          "rounds": 6,
          "worker_tokens": 856886,
          "verifier_tokens": 650274,
          "verifier_runs": 17,
          "codex_tokens": 1507160,
          "window_minutes": 30.9,
          "window_start": "2026-09-01T09:03:04.245484+00:00",
          "window_end": "2026-09-01T09:33:57.089217+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 8.02,
          "consult_input_tokens": 2768,
          "consult_output_tokens": 41947,
          "claude_new_tokens": 222464,
          "source_json": "data/raw/experiments/memrun/results/mem01_automorphism.json",
          "flags": [
            "joint_system_change_and_single_problem_order",
            "fresh_blinded_main_agents_reported",
            "no_prior_batch_problem_to_recall"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "memrun",
          "arm_label": "Continual graph memory (MEMRUN)",
          "problem_id": "02",
          "problem_name": "moebius",
          "domain": "Discrete geometry",
          "project": "mem02_moebius",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 24,
          "rounds": 7,
          "worker_tokens": 1428580,
          "verifier_tokens": 1138993,
          "verifier_runs": 28,
          "codex_tokens": 2567573,
          "window_minutes": 46.8,
          "window_start": "2026-09-01T09:49:27.802470+00:00",
          "window_end": "2026-09-01T10:36:15.818214+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 10.52,
          "consult_input_tokens": 2114,
          "consult_output_tokens": 55332,
          "claude_new_tokens": 493878,
          "source_json": "data/raw/experiments/memrun/results/mem02_moebius.json",
          "flags": [
            "joint_system_change_and_single_problem_order",
            "fresh_blinded_main_agents_reported",
            "worker_recall_unavailable_main_and_curator_memory_not_ruled_out"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "memrun",
          "arm_label": "Continual graph memory (MEMRUN)",
          "problem_id": "03",
          "problem_name": "bernoulli",
          "domain": "Discrete probability",
          "project": "mem03_bernoulli",
          "solved": false,
          "outcome": "not_closed",
          "facts": 73,
          "rounds": 9,
          "worker_tokens": 1245683,
          "verifier_tokens": 2309666,
          "verifier_runs": 75,
          "codex_tokens": 3555349,
          "window_minutes": 173.7,
          "window_start": "2026-09-01T10:34:16+00:00",
          "window_end": "2026-09-01T13:28:00+00:00",
          "consult_calls": 2,
          "consult_cost_usd": 19.07,
          "consult_input_tokens": 5534,
          "consult_output_tokens": 100000,
          "claude_new_tokens": 928152,
          "source_json": "data/raw/experiments/memrun/results/mem03_bernoulli.json",
          "flags": [
            "joint_system_change_and_single_problem_order",
            "fresh_blinded_main_agents_reported",
            "uses_73_fact_seal_snapshot",
            "post_stop_workers_continued_about_8h_to_499_or_500_facts_not_measured",
            "post_stop_facts_available_to_later_recall"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "memrun",
          "arm_label": "Continual graph memory (MEMRUN)",
          "problem_id": "04",
          "problem_name": "dilation",
          "domain": "Metric geometry",
          "project": "mem04_dilation",
          "solved": false,
          "outcome": "not_closed",
          "facts": 93,
          "rounds": 14,
          "worker_tokens": 6106397,
          "verifier_tokens": 9844559,
          "verifier_runs": 258,
          "codex_tokens": 15950956,
          "window_minutes": 173.3,
          "window_start": "2026-09-01T13:28:39+00:00",
          "window_end": "2026-09-01T16:22:00+00:00",
          "consult_calls": 2,
          "consult_cost_usd": 32.33,
          "consult_input_tokens": 12940,
          "consult_output_tokens": 168910,
          "claude_new_tokens": 788601,
          "source_json": "data/raw/experiments/memrun/results/mem04_dilation.json",
          "flags": [
            "joint_system_change_and_single_problem_order",
            "fresh_blinded_main_agents_reported",
            "verifier_tokens_contaminated_by_mem03_concurrent_post_stop_judging",
            "recalled_mem03_graph_exceeded_seal_snapshot"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "memrun",
          "arm_label": "Continual graph memory (MEMRUN)",
          "problem_id": "05",
          "problem_name": "spde",
          "domain": "Stochastic PDE",
          "project": "mem05_spde",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 107,
          "rounds": 152,
          "worker_tokens": 17178613,
          "verifier_tokens": 4374165,
          "verifier_runs": 115,
          "codex_tokens": 21552778,
          "window_minutes": 144.9,
          "window_start": "2026-09-01T21:24:40.054337+00:00",
          "window_end": "2026-09-01T23:49:34.897813+00:00",
          "consult_calls": 2,
          "consult_cost_usd": 19.24,
          "consult_input_tokens": 10896,
          "consult_output_tokens": 100004,
          "claude_new_tokens": 712453,
          "source_json": "data/raw/experiments/memrun/results/mem05_spde.json",
          "flags": [
            "joint_system_change_and_single_problem_order",
            "fresh_blinded_main_agents_reported",
            "later_recall_could_access_mem03_post_stop_graph"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "memrun",
          "arm_label": "Continual graph memory (MEMRUN)",
          "problem_id": "06",
          "problem_name": "treelattice",
          "domain": "Lattice theory",
          "project": "mem06_treelattice",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 29,
          "rounds": 39,
          "worker_tokens": 3660354,
          "verifier_tokens": 1023561,
          "verifier_runs": 30,
          "codex_tokens": 4683915,
          "window_minutes": 55.5,
          "window_start": "2026-09-02T00:32:42.082680+00:00",
          "window_end": "2026-09-02T01:28:11.918426+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 10.53,
          "consult_input_tokens": 3662,
          "consult_output_tokens": 55079,
          "claude_new_tokens": 349170,
          "source_json": "data/raw/experiments/memrun/results/mem06_treelattice.json",
          "flags": [
            "joint_system_change_and_single_problem_order",
            "fresh_blinded_main_agents_reported",
            "later_recall_could_access_mem03_post_stop_graph"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "memrun",
          "arm_label": "Continual graph memory (MEMRUN)",
          "problem_id": "07",
          "problem_name": "matching",
          "domain": "Combinatorial topology",
          "project": "mem07_matching",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 22,
          "rounds": 20,
          "worker_tokens": 2369928,
          "verifier_tokens": 1297424,
          "verifier_runs": 30,
          "codex_tokens": 3667352,
          "window_minutes": 48.4,
          "window_start": "2026-09-02T01:39:48.593879+00:00",
          "window_end": "2026-09-02T02:28:10.963180+00:00",
          "consult_calls": 1,
          "consult_cost_usd": 7.75,
          "consult_input_tokens": 4423,
          "consult_output_tokens": 40252,
          "claude_new_tokens": 365187,
          "source_json": "data/raw/experiments/memrun/results/mem07_matching.json",
          "flags": [
            "joint_system_change_and_single_problem_order",
            "fresh_blinded_main_agents_reported",
            "later_recall_could_access_mem03_post_stop_graph"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "memrun",
          "arm_label": "Continual graph memory (MEMRUN)",
          "problem_id": "08",
          "problem_name": "dressian",
          "domain": "Matroids and tropical geometry",
          "project": "mem08_dressian",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 69,
          "rounds": 18,
          "worker_tokens": 4245481,
          "verifier_tokens": 3378984,
          "verifier_runs": 76,
          "codex_tokens": 7624465,
          "window_minutes": 91.0,
          "window_start": "2026-09-02T02:40:27.422710+00:00",
          "window_end": "2026-09-02T04:11:25.803300+00:00",
          "consult_calls": 2,
          "consult_cost_usd": 21.73,
          "consult_input_tokens": 8537,
          "consult_output_tokens": 113560,
          "claude_new_tokens": 593248,
          "source_json": "data/raw/experiments/memrun/results/mem08_dressian.json",
          "flags": [
            "joint_system_change_and_single_problem_order",
            "fresh_blinded_main_agents_reported",
            "later_recall_could_access_mem03_post_stop_graph"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "memrun",
          "arm_label": "Continual graph memory (MEMRUN)",
          "problem_id": "09",
          "problem_name": "hilbert",
          "domain": "Algebraic combinatorics",
          "project": "mem09_hilbert",
          "solved": true,
          "outcome": "reported_closed",
          "facts": 44,
          "rounds": 11,
          "worker_tokens": 3629615,
          "verifier_tokens": 2168880,
          "verifier_runs": 51,
          "codex_tokens": 5798495,
          "window_minutes": 80.6,
          "window_start": "2026-09-02T04:25:54.370309+00:00",
          "window_end": "2026-09-02T05:46:32.490557+00:00",
          "consult_calls": 2,
          "consult_cost_usd": 29.84,
          "consult_input_tokens": 5306,
          "consult_output_tokens": 156982,
          "claude_new_tokens": 543000,
          "source_json": "data/raw/experiments/memrun/results/mem09_hilbert.json",
          "flags": [
            "joint_system_change_and_single_problem_order",
            "fresh_blinded_main_agents_reported",
            "later_recall_could_access_mem03_post_stop_graph"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        },
        {
          "arm": "memrun",
          "arm_label": "Continual graph memory (MEMRUN)",
          "problem_id": "10",
          "problem_name": "vonneumann",
          "domain": "von Neumann algebras",
          "project": "mem10_vonneumann",
          "solved": false,
          "outcome": "not_closed",
          "facts": 75,
          "rounds": 10,
          "worker_tokens": 4505264,
          "verifier_tokens": 3145853,
          "verifier_runs": 81,
          "codex_tokens": 7651117,
          "window_minutes": 142.2,
          "window_start": "2026-09-02T06:06:17.424602+00:00",
          "window_end": "2026-09-02T08:28:30.328388+00:00",
          "consult_calls": 2,
          "consult_cost_usd": 12.16,
          "consult_input_tokens": 2141,
          "consult_output_tokens": 63975,
          "claude_new_tokens": 722391,
          "source_json": "data/raw/experiments/memrun/results/mem10_vonneumann.json",
          "flags": [
            "joint_system_change_and_single_problem_order",
            "fresh_blinded_main_agents_reported",
            "later_recall_could_access_mem03_post_stop_graph"
          ],
          "missing_worker_token_lines": 0,
          "missing_verifier_token_lines": 0
        }
      ],
      "totals": {
        "n": 10,
        "solved": 7,
        "facts": 553,
        "rounds": 286,
        "worker_tokens": 45226801,
        "verifier_tokens": 29332359,
        "verifier_runs": 761,
        "codex_tokens": 74559160,
        "window_minutes": 987.3,
        "consult_calls": 16,
        "consult_cost_usd": 171.19,
        "claude_new_tokens": 5718544
      }
    }
  },
  "comparisons": {
    "solved_subset_original_vs_memrun": {
      "problem_ids": [
        "01",
        "02",
        "05",
        "06",
        "07",
        "08",
        "09"
      ],
      "original": {
        "n": 7,
        "solved": 7,
        "facts": 365,
        "rounds": 292,
        "worker_tokens": 35443276,
        "verifier_tokens": 23234245,
        "verifier_runs": 556,
        "codex_tokens": 58677521,
        "window_minutes": 652.5,
        "consult_calls": 8,
        "consult_cost_usd": 60.56,
        "claude_new_tokens": 1335562
      },
      "memrun": {
        "n": 7,
        "solved": 7,
        "facts": 312,
        "rounds": 253,
        "worker_tokens": 33369457,
        "verifier_tokens": 14032281,
        "verifier_runs": 347,
        "codex_tokens": 47401738,
        "window_minutes": 498.1,
        "consult_calls": 10,
        "consult_cost_usd": 107.63,
        "claude_new_tokens": 3279400
      },
      "percent_changes": {
        "facts": -14.520547945205475,
        "rounds": -13.35616438356164,
        "worker_tokens": -5.851092884303355,
        "verifier_tokens": -39.605177616057674,
        "verifier_runs": -37.589928057553955,
        "codex_tokens": -19.216529273620807,
        "window_minutes": -23.662835249042146,
        "consult_calls": 25.0,
        "consult_cost_usd": 77.72457067371201,
        "claude_new_tokens": 145.5445722474883
      },
      "interpretation": "Descriptive within-problem historical comparison only; no randomized control, multiple system changes, different stopping policy, possible model/service/load differences, and post-stop contamination.",
      "per_problem": [
        {
          "problem_id": "01",
          "original_window_minutes": 39.8,
          "memrun_window_minutes": 30.9,
          "window_change_pct": -22.36180904522613,
          "original_codex_tokens": 2880454,
          "memrun_codex_tokens": 1507160,
          "codex_change_pct": -47.67630380488631
        },
        {
          "problem_id": "02",
          "original_window_minutes": 60.1,
          "memrun_window_minutes": 46.8,
          "window_change_pct": -22.129783693843596,
          "original_codex_tokens": 5687369,
          "memrun_codex_tokens": 2567573,
          "codex_change_pct": -54.85481951320549
        },
        {
          "problem_id": "05",
          "original_window_minutes": 172.7,
          "memrun_window_minutes": 144.9,
          "window_change_pct": -16.097278517660673,
          "original_codex_tokens": 18297007,
          "memrun_codex_tokens": 21552778,
          "codex_change_pct": 17.79400860479532
        },
        {
          "problem_id": "06",
          "original_window_minutes": 43.4,
          "memrun_window_minutes": 55.5,
          "window_change_pct": 27.880184331797242,
          "original_codex_tokens": 4131989,
          "memrun_codex_tokens": 4683915,
          "codex_change_pct": 13.357392771374755
        },
        {
          "problem_id": "07",
          "original_window_minutes": 69.7,
          "memrun_window_minutes": 48.4,
          "window_change_pct": -30.55954088952655,
          "original_codex_tokens": 6158027,
          "memrun_codex_tokens": 3667352,
          "codex_change_pct": -40.445990249799166
        },
        {
          "problem_id": "08",
          "original_window_minutes": 147.8,
          "memrun_window_minutes": 91.0,
          "window_change_pct": -38.43031123139377,
          "original_codex_tokens": 12465300,
          "memrun_codex_tokens": 7624465,
          "codex_change_pct": -38.834484529052645
        },
        {
          "problem_id": "09",
          "original_window_minutes": 119.0,
          "memrun_window_minutes": 80.6,
          "window_change_pct": -32.268907563025216,
          "original_codex_tokens": 9057375,
          "memrun_codex_tokens": 5798495,
          "codex_change_pct": -35.980402710498346
        }
      ]
    }
  },
  "posthoc_self_review": {
    "rows": [
      {
        "problem_id": "01",
        "project": "ab3_fpb01_automorphism",
        "graph_size": 22,
        "reviewed": 22,
        "accepted": 21,
        "rejected": 1,
        "rejection_fraction": 0.045454545454545456,
        "named_targets": 4,
        "named_targets_accepted": 4,
        "sampling": "census",
        "rejections": [
          {
            "fact_id": "179c3b1daf91f661",
            "is_named_target": false,
            "verdict": "wrong",
            "seconds": 96.7,
            "statement_head": "Let \\(M\\) be any countable first-order structure with domain \\(\\mathbb N\\), and let \\(S_\\infty\\) be the group of all permutations of \\(\\mathbb N\\) with the pointwise-convergence topology. Then \\(\\oper",
            "repair_hints": "Replace the last sentence with a domain-aware argument. If A is countably infinite, choose an isomorphism f:A->B onto a copy B with domain N. Conjugation g |-> f g f^{-1} identifies AUT(A) with AUT(B), so countability transfers, and the inverse image under f of a finite base for B is a finite base for A. If A is finite, AUT(A) is finite and the tuple enumerating its domain is a finite base. Alternatively, add the explicit hypothesis that A itself has domain N, in which case taking B=A is valid."
          }
        ],
        "source_json": "data/raw/experiments/ablation/results/ab3_fpb01_automorphism_posthoc.json"
      },
      {
        "problem_id": "03",
        "project": "ab3_fpb03_bernoulli",
        "graph_size": 103,
        "reviewed": 22,
        "accepted": 21,
        "rejected": 1,
        "rejection_fraction": 0.045454545454545456,
        "named_targets": 10,
        "named_targets_accepted": 10,
        "sampling": "named targets plus 12 deterministic ID-stride-selected other facts",
        "rejections": [
          {
            "fact_id": "b3af54f824e5017f",
            "is_named_target": false,
            "verdict": "wrong",
            "seconds": 262.8,
            "statement_head": "Let 1/4<=p<=1/3, let w_1,...,w_8 be positive real numbers with sum_i w_i=1, and suppose w_i<p for every i. Suppose exactly three two-element coordinate subsets have weight at least p. If v_1,...,v_8 a",
            "repair_hints": "Replace the erroneous star-case sentence with the correct contradiction: if \\(A\\cap C=\\varnothing\\), then \\(\\{c\\}\\cup A\\) and \\(C\\) are disjoint losing triples, and their complementary pair is \\(U\\setminus(A\\cup C)\\). This pair excludes \\(c\\), so it is losing because every winning edge in the three-star contains \\(c\\), contradicting the previously proved complementary-pair lemma."
          }
        ],
        "source_json": "data/raw/experiments/ablation/results/ab3_fpb03_bernoulli_posthoc.json"
      },
      {
        "problem_id": "06",
        "project": "ab3_fpb06_treelattice",
        "graph_size": 15,
        "reviewed": 15,
        "accepted": 15,
        "rejected": 0,
        "rejection_fraction": 0.0,
        "named_targets": 4,
        "named_targets_accepted": 4,
        "sampling": "census",
        "rejections": [],
        "source_json": "data/raw/experiments/ablation/results/ab3_fpb06_treelattice_posthoc.json"
      },
      {
        "problem_id": "10",
        "project": "ab3_fpb10_vonneumann",
        "graph_size": 184,
        "reviewed": 21,
        "accepted": 16,
        "rejected": 5,
        "rejection_fraction": 0.23809523809523808,
        "named_targets": 9,
        "named_targets_accepted": 8,
        "sampling": "named targets plus 12 deterministic ID-stride-selected other facts",
        "rejections": [
          {
            "fact_id": "337678f5777a0098",
            "is_named_target": true,
            "verdict": "wrong",
            "seconds": 407.1,
            "statement_head": "Let \\(n\\geq4\\), let \\(\\overline\\Gamma=C_n\\) be the cycle on \\(V=\\{0,1,\\ldots,n-1\\}\\), with edges \\(\\{i,i+1\\}\\) for indices modulo \\(n\\), and let \\(\\Gamma\\) be its complement graph. Let \\(G\\) be the gr",
            "repair_hints": "Replace the argument leading to (4) with a rigorous graph-product normal-form or dependence-poset lemma that tracks cascading cancellations across every copy of g^{-1}. It must prove directly that D_L(g^{-a}y) is disjoint from S for every a >= 2 whenever y has no additive left prefix g, rather than assuming earlier copies stay intact. Then rederive (5), (8)-(10), and only afterward invoke fact 714249df0ce987af. If that stronger descent claim is false, choose a different conjugating word or establish a different uniform counting estimate sufficient for the q/2 norm bound."
          },
          {
            "fact_id": "001de18dfc3f334f",
            "is_named_target": false,
            "verdict": "wrong",
            "seconds": 112.3,
            "statement_head": "Let Γ=(V,E) be a finite loopless simplicial graph, let (M_v,τ_v) be finite tracial von Neumann algebras, and let (M,τ)=∗_Γ(M_v,τ_v) be their reduced graph product. Let r,s∈V be distinct nonadjacent ve",
            "repair_hints": "Add hypotheses that M_v and M_t contain specified trace-zero unitaries (or, for the path consequence, assume every relevant vertex algebra contains one), and then apply the proved nonadjacent-vertex Haar-unitary argument to v and t. Alternatively, weaken the conclusion to diffuseness of M_link(v), which follows from the given u_r and u_s alone."
          },
          {
            "fact_id": "775cfe649186300f",
            "is_named_target": false,
            "verdict": "wrong",
            "seconds": 262.6,
            "statement_head": "Let Γ=(V,E) be a finite loopless simplicial graph with |V|≥3 and connected complement graph. For each s∈V let (M_s,τ_s) be a finite-dimensional tracial von Neumann algebra containing a unitary u_s wit",
            "repair_hints": "Invoke the state-extension theorem for operator systems to choose a state Ψ̃ on B(L²(M)) extending Ψ. Since K(L²(M)) and the contractions A_{i,m} lie in S(M), explicitly note that Ψ̃ still annihilates every compact operator and satisfies Ψ̃(A_{i,m})=γ_m. Then apply fact cbf13ae94c5d1e8f to Ψ̃."
          },
          {
            "fact_id": "d260b81b0621cd11",
            "is_named_target": false,
            "verdict": "wrong",
            "seconds": 160.0,
            "statement_head": "Let \\(\\Gamma=(V,E)\\) be a finite loopless simplicial graph and let \\((M_s,\\tau_s)\\) be finite-dimensional tracial von Neumann algebras. Put \\[ (M,\\tau)=*_\\Gamma(M_s,\\tau_s),\\qquad H=L^2(M,\\tau). \\] Fi",
            "repair_hints": "Add the hypothesis |V|>=3 to the candidate statement (or prove separately that the annihilation conclusion of fact 58e9f132eb95548d remains valid for every omitted small-vertex case), then invoke that fact after explicitly matching all of its hypotheses. The preceding projection formula and ideal-membership argument need no substantive repair."
          },
          {
            "fact_id": "ec86561438b78250",
            "is_named_target": false,
            "verdict": "wrong",
            "seconds": 142.3,
            "statement_head": "Assume the hypotheses and notation of fact 8a3c1bc1f2d69641, and additionally suppose that M_v contains a unitary a with τ_v(a)=0. Let Ψ be an M-central state on S(M). Then for every integer m≥1, \\[ Ψ",
            "repair_hints": "Rewrite the statement to enumerate the imported graph-product hypotheses explicitly: specify the finite loopless graph, the finite-dimensional tracial vertex algebras, the reduced graph product on H, the fixed vertex v and S=link(v), and define the left-v-descent projection and the diagonal taper T_{v,m} (including its weight function). Also define S(M) and M-centrality or cite their definitions within a fully stated setup. The proof itself can otherwise be retained."
          }
        ],
        "source_json": "data/raw/experiments/ablation/results/ab3_fpb10_vonneumann_posthoc.json"
      }
    ],
    "totals": {
      "accepted_during_self_review": 324,
      "self_rejections": 0,
      "independently_rejudged": 80,
      "rejudged_accepted": 73,
      "rejudged_rejected": 7,
      "observed_rejection_fraction": 0.0875,
      "named_targets": 27,
      "named_targets_accepted": 26
    },
    "interpretation": "Targeted and partly deterministic sample, not random. Rejections concern submitted statement-proof pairs and include missing hypotheses/proof gaps/one self-contained-statement violation. Not an unbiased graph-wide false-statement rate.",
    "reported_dependency_exposure": [
      {
        "problem_id": "01",
        "rejected_seeds": 1,
        "reachable_union_including_seeds": 2,
        "graph_size": 22
      },
      {
        "problem_id": "03",
        "rejected_seeds": 1,
        "reachable_union_including_seeds": 10,
        "graph_size": 103
      },
      {
        "problem_id": "10",
        "rejected_seeds": 5,
        "reachable_union_including_seeds": 58,
        "graph_size": 184
      }
    ],
    "dependency_exposure_status": "Reported in ABLATION3_SUMMARY.md; source DAGs absent so cannot recompute; descendants potentially depend on rejected proof records, not established false theorems."
  },
  "notes_reported": {
    "source": "provenance/supplied-results.tex",
    "imo": [
      {
        "problem_id": "easy_022",
        "solved": true,
        "distinct_worker_authored_target_statements": 4,
        "facts": 18,
        "reported_minutes": null,
        "consult_cost_usd": 3.24
      },
      {
        "problem_id": "medium_008",
        "solved": true,
        "distinct_worker_authored_target_statements": 4,
        "facts": 20,
        "reported_minutes": 45,
        "consult_cost_usd": 3.38
      },
      {
        "problem_id": "medium_011",
        "solved": true,
        "distinct_worker_authored_target_statements": 3,
        "facts": 16,
        "reported_minutes": 30,
        "consult_cost_usd": 2.28
      },
      {
        "problem_id": "hard_027",
        "solved": true,
        "distinct_worker_authored_target_statements": 2,
        "facts": 14,
        "reported_minutes": 25,
        "consult_cost_usd": 4.18
      },
      {
        "problem_id": "hard_030",
        "solved": true,
        "distinct_worker_authored_target_statements": 1,
        "facts": 13,
        "reported_minutes": 20,
        "consult_cost_usd": 4.3
      },
      {
        "problem_id": "hard_003",
        "solved": true,
        "distinct_worker_authored_target_statements": 2,
        "facts": 20,
        "reported_minutes": 45,
        "consult_cost_usd": 8.09
      },
      {
        "problem_id": "hard_006",
        "solved": true,
        "distinct_worker_authored_target_statements": ">=2",
        "facts": 22,
        "reported_minutes": null,
        "consult_cost_usd": 7.06
      },
      {
        "problem_id": "hard_009",
        "solved": true,
        "distinct_worker_authored_target_statements": 2,
        "facts": 16,
        "reported_minutes": 40,
        "consult_cost_usd": 10.15
      },
      {
        "problem_id": "hard_012",
        "solved": true,
        "distinct_worker_authored_target_statements": 2,
        "facts": 20,
        "reported_minutes": 35,
        "consult_cost_usd": 7.78
      },
      {
        "problem_id": "hard_015",
        "solved": true,
        "distinct_worker_authored_target_statements": 5,
        "facts": 24,
        "reported_minutes": 30,
        "consult_cost_usd": 7.28
      }
    ],
    "imo_totals": {
      "solved": 10,
      "n": 10,
      "facts": 183,
      "consult_cost_usd": 57.74,
      "timing_missing_count": 2
    },
    "original_unsolved_mixed_scope_rows": [
      {
        "problem_id": "03",
        "solved": false,
        "facts_cumulative_two_sessions": 768,
        "rounds_resume_only": 78,
        "worker_tokens_resume_only_rounded_millions": 26.93,
        "verifier_tokens": null,
        "consult_calls": 3,
        "consult_cost_usd": 31.76,
        "reported_minutes_resume_only": 642
      },
      {
        "problem_id": "04",
        "solved": false,
        "facts_cumulative_two_sessions": 765,
        "rounds_resume_only": 65,
        "worker_tokens_resume_only_rounded_millions": 38.63,
        "verifier_tokens": null,
        "consult_calls": 3,
        "consult_cost_usd": 10.61,
        "reported_minutes_resume_only": 796
      },
      {
        "problem_id": "10",
        "solved": false,
        "facts_cumulative_two_sessions": 772,
        "rounds_resume_only": 169,
        "worker_tokens_resume_only_rounded_millions": 33.27,
        "verifier_tokens": null,
        "consult_calls": 3,
        "consult_cost_usd": 11.43,
        "reported_minutes_resume_only": 607
      }
    ],
    "memrun_rounded_total": {
      "facts": 553,
      "rounds": 286,
      "worker_tokens_millions": 45.2,
      "consult_cost_usd": 171.19,
      "window_minutes": 987
    },
    "memory_channels": [
      {
        "problem_id": "01",
        "memory_recall_calls": 5,
        "fact_neighbors_calls": 20,
        "lessons": 1,
        "curator_auc": null,
        "n_closed": null,
        "n_dead": null
      },
      {
        "problem_id": "02",
        "memory_recall_calls": 5,
        "fact_neighbors_calls": 26,
        "lessons": 2,
        "curator_auc": null,
        "n_closed": 11,
        "n_dead": 0
      },
      {
        "problem_id": "03",
        "memory_recall_calls": 16,
        "fact_neighbors_calls": 109,
        "lessons": 0,
        "curator_auc": 1.0,
        "n_closed": 11,
        "n_dead": 2
      },
      {
        "problem_id": "04",
        "memory_recall_calls": 23,
        "fact_neighbors_calls": 73,
        "lessons": 0,
        "curator_auc": 1.0,
        "n_closed": 14,
        "n_dead": 1
      },
      {
        "problem_id": "05",
        "memory_recall_calls": 155,
        "fact_neighbors_calls": 343,
        "lessons": 3,
        "curator_auc": 0.92,
        "n_closed": 30,
        "n_dead": 1
      },
      {
        "problem_id": "06",
        "memory_recall_calls": 39,
        "fact_neighbors_calls": 99,
        "lessons": 1,
        "curator_auc": 1.0,
        "n_closed": 16,
        "n_dead": 3
      },
      {
        "problem_id": "07",
        "memory_recall_calls": 41,
        "fact_neighbors_calls": 57,
        "lessons": 1,
        "curator_auc": 0.93,
        "n_closed": 11,
        "n_dead": 2
      },
      {
        "problem_id": "08",
        "memory_recall_calls": 6,
        "fact_neighbors_calls": 53,
        "lessons": 1,
        "curator_auc": 1.0,
        "n_closed": 49,
        "n_dead": 2
      },
      {
        "problem_id": "09",
        "memory_recall_calls": 13,
        "fact_neighbors_calls": 32,
        "lessons": 3,
        "curator_auc": 0.17,
        "n_closed": 23,
        "n_dead": 1
      },
      {
        "problem_id": "10",
        "memory_recall_calls": 12,
        "fact_neighbors_calls": 22,
        "lessons": 2,
        "curator_auc": null,
        "n_closed": 19,
        "n_dead": 0
      }
    ],
    "memory_channel_totals": {
      "memory_recall_calls": 315,
      "fact_neighbors_calls": 834,
      "lessons": 14
    },
    "retrieval_pilot": {
      "source": "provenance/supplied-method.tex",
      "queries": 2727,
      "bm25_recall_at_5": 0.33,
      "overlay_recall": 0.62,
      "overlay_mean_returned_statements_approx": 13,
      "latency_ms_approx": 6,
      "reproducibility": "No raw queries, corpus snapshot, benchmark script, detailed ranking definitions or latency traces found; reported pilot only. Retrieval set sizes differ."
    },
    "curator_historical_baseline": {
      "source": "scripts/curator-calibration.py docstring",
      "projects": 30,
      "n_closed": 187,
      "n_dead_or_blocked": 129,
      "auc": 0.7,
      "closed_mean_score": 0.639,
      "dead_mean_score": 0.534,
      "raw_annotations_present": false
    }
  },
  "discrepancies": [
    {
      "item": "MEMRUN memory_recall total",
      "notes_reported": 315,
      "sum_of_notes_per_problem_rows": 315,
      "issue": "mem02 is reported as 5 calls in results.tex but as 16 all-disabled calls in memrun/results/NOTES.md; raw call logs absent. Do not silently reconcile."
    },
    {
      "item": "MEMRUN overall window",
      "notes_reported": 987,
      "json_sum": 987.3,
      "issue": "Rounding only."
    },
    {
      "item": "MEMRUN rounded per-row windows",
      "notes_per_row_sum": 988,
      "json_sum": 987.3,
      "issue": "Sum rounded numbers is not the rounded sum; use JSON exact values."
    },
    {
      "item": "Original seven solved worker+verifier tokens",
      "operator_approx_millions": 54,
      "json_sum": 58677521,
      "issue": "Use 58.677521M for matching JSON accounting; older OPERATOR claim of 54M/87x does not match current archived aggregates."
    },
    {
      "item": "Ablation 3 summary total tokens",
      "summary_26_55m": 26550000,
      "worker_only_json_sum": 24402122,
      "worker_plus_claude_new_json_sum": 26550730,
      "issue": "26.55M combines heterogeneous Codex and Claude new-token accounting and omits consult; not worker+verifier. ab4 analogous total 28.64M is 28.640131M after adding Claude new tokens."
    },
    {
      "item": "MEMRUN worker reuse",
      "source": "experiments/memrun/results/REPORT.md",
      "reported_observed_mathematical_reuse": 0,
      "issue": "Qualitative operator audit only; raw worker narratives unavailable."
    }
  ],
  "problem_mapping": {
    "local_label": "FirstProofBench",
    "source_problem_pdf": "inputs/code/Math_Agent_Harness-main/problems/FirstProofBench/FirstProofBench_10Problems.pdf",
    "mapping_hint": "Extract of report printed pp.12–21, starts section 3 Problems, final page section 4 AI Systems Tested and code links batch-2-submissions/improofbench and batch-2-submissions/ucla. Verified against First Proof Second Batch, arXiv:2606.18119, sections 3 and 4.",
    "problems": [
      {
        "id": "01",
        "slug": "automorphism",
        "domain": "Computability theory"
      },
      {
        "id": "02",
        "slug": "moebius",
        "domain": "Discrete geometry"
      },
      {
        "id": "03",
        "slug": "bernoulli",
        "domain": "Discrete probability"
      },
      {
        "id": "04",
        "slug": "dilation",
        "domain": "Metric geometry"
      },
      {
        "id": "05",
        "slug": "spde",
        "domain": "Stochastic PDE"
      },
      {
        "id": "06",
        "slug": "treelattice",
        "domain": "Lattice theory"
      },
      {
        "id": "07",
        "slug": "matching",
        "domain": "Combinatorial topology"
      },
      {
        "id": "08",
        "slug": "dressian",
        "domain": "Matroids and tropical geometry"
      },
      {
        "id": "09",
        "slug": "hilbert",
        "domain": "Algebraic combinatorics"
      },
      {
        "id": "10",
        "slug": "vonneumann",
        "domain": "von Neumann algebras"
      }
    ]
  }
}


==> anc/SupplementaryData1_records/fig4_completion/FIG4_OUTCOME_DEFINITIONS_20261024.md <==
# Fig.4 outcome definitions — 24 October 2026

Original in panel c denotes the final complete-system reference. It has nine full target closures and a pass for the partial Bernoulli answer under the report's grading criterion, for a displayed score of 10/10.

Task 10 in A and B is closed according to the recorded full-target online model-verifier acceptances. The author restored these two cells to the online outcomes. The previous author-specified not-closed overrides are superseded; the original run/verifier records and the earlier decision snapshot are preserved. No new independent post-hoc correctness judgment is asserted by this update.

Displayed totals for Original/A/B/C/D are 10/8/7/6/6 of 10. Panels a and b, all other task cells, and C's review coverage are unchanged. `endpoint_decisions_20261024_ab_restored.json` records the current reference definition, the author's instruction and the restoration basis.


==> anc/SupplementaryData1_records/fig4_completion/README.md <==
# Fig.4 source records

The paper reports all ten tasks jointly for four component studies, beside the final complete-system reference.

There were 831 self-review submissions, 3 gate rejections, 828 admissions and 825 active graph records after 3 revocations. Of 206 independently re-reviewed records, 186 were accepted and 20 rejected. Original/A/B/C/D plotted outcome totals are 10/8/7/6/6 of 10; Original includes the Bernoulli partial pass.

C retains six closures under the available target and dependency reviews. Some dependencies remain unreviewed. This is a model-review endpoint, not an expert or formal correctness claim. The flagged SPDE closure is excluded.

`sealed_results/` contains 18 original online result files and 6 post-hoc audit files. `record_manifest.json` records their original paths and SHA-256 values. Final audit records are separate from the sealed online results. `self_review_gate_records.json` preserves admission-event provenance. The records do not package every worker transcript or proof file.

`AUTHOR_CLARIFICATION_20261023.md` supplies the author's correction to superseded annotations in the preserved raw reports. Timestamps and initial budget fields remain intact.

`FIG4_OUTCOME_DEFINITIONS_20261024.md` and `endpoint_decisions_20261024_ab_restored.json` specify the current reference definition and restore A/B task 10 to the recorded online closures. The earlier decision snapshot is retained for provenance.


==> anc/SupplementaryData1_records/fig4_completion/c_target_review_summary.json <==
{
  "generated_at": 1792733736.103115,
  "scope": "The six newly completed C-arm cells only. No new model review performed.",
  "criterion": "At least one full-target proof identified from the existing CLOSEOUT summary was accepted by the independent reviewer, with no known wrong node in that proof registered predecessor closure. Unreviewed ancestors remain unverified; this is a target-and-sample criterion, not certification of the entire graph.",
  "accepted_problem_ids": [
    2,
    7,
    8,
    9
  ],
  "rows": [
    {
      "problem": 2,
      "name": "Möbius",
      "online_outcome": "self_admitted",
      "problem_review_status": "accepted_under_current_audit_scope",
      "graph_census_performed": true,
      "routes": [
        {
          "target": "5b8f83793339a375",
          "target_verdict": "correct",
          "closure_size": 10,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "b8af85ff4bb21a26",
          "target_verdict": "correct",
          "closure_size": 10,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [],
          "accepted_under_current_audit_scope": true
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json"
    },
    {
      "problem": 4,
      "name": "Dilation",
      "online_outcome": "timeout",
      "problem_review_status": "no_completed_target",
      "graph_census_performed": false,
      "routes": [],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json"
    },
    {
      "problem": 5,
      "name": "SPDE",
      "online_outcome": "self_admitted",
      "problem_review_status": "not_counted_due_flagged_target_or_dependency",
      "graph_census_performed": false,
      "routes": [
        {
          "target": "83e88ce881dcaa77",
          "target_verdict": "wrong",
          "closure_size": 30,
          "wrong_in_registered_closure": [
            "83e88ce881dcaa77",
            "9cda69d81a5c626f"
          ],
          "unreviewed_in_registered_closure": [
            "058a74c7868dceaf",
            "13a35cbc10cf35ea",
            "2ead2c839ccc6a23",
            "340fe5c157502d9d",
            "3541547ce5b76826",
            "3f0fca8d98c16b80",
            "6ab7ecee0f44fde4",
            "6bec13f3c7dd917a",
            "71a257ab21030915",
            "7d68f3d92875e817",
            "85d9adb19ae7fb25",
            "af520e8e24c27d3f",
            "c3ccbaed53f42bc1",
            "c462384f53db1bf2",
            "d1f565fe8a2e74fd",
            "dc552ee2348aebd3",
            "e8725784d8cf4927",
            "f2c3beb467659d76",
            "f48609370cb788ef"
          ],
          "accepted_under_current_audit_scope": false
        },
        {
          "target": "f30abb93c2f1a438",
          "target_verdict": "correct",
          "closure_size": 26,
          "wrong_in_registered_closure": [
            "9cda69d81a5c626f"
          ],
          "unreviewed_in_registered_closure": [
            "058a74c7868dceaf",
            "13a35cbc10cf35ea",
            "2ead2c839ccc6a23",
            "340fe5c157502d9d",
            "3541547ce5b76826",
            "3f0fca8d98c16b80",
            "6bec13f3c7dd917a",
            "7d68f3d92875e817",
            "85d9adb19ae7fb25",
            "af520e8e24c27d3f",
            "c462384f53db1bf2",
            "d1f565fe8a2e74fd",
            "e8725784d8cf4927",
            "f2c3beb467659d76",
            "f48609370cb788ef"
          ],
          "accepted_under_current_audit_scope": false
        },
        {
          "target": "393d15f82c5e7401",
          "target_verdict": "correct",
          "closure_size": 26,
          "wrong_in_registered_closure": [
            "9cda69d81a5c626f"
          ],
          "unreviewed_in_registered_closure": [
            "058a74c7868dceaf",
            "13a35cbc10cf35ea",
            "2ead2c839ccc6a23",
            "340fe5c157502d9d",
            "3541547ce5b76826",
            "3f0fca8d98c16b80",
            "6bec13f3c7dd917a",
            "7d68f3d92875e817",
            "85d9adb19ae7fb25",
            "af520e8e24c27d3f",
            "c462384f53db1bf2",
            "d1f565fe8a2e74fd",
            "e8725784d8cf4927",
            "f2c3beb467659d76",
            "f48609370cb788ef"
          ],
          "accepted_under_current_audit_scope": false
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json"
    },
    {
      "problem": 7,
      "name": "Matching",
      "online_outcome": "self_admitted",
      "problem_review_status": "accepted_under_current_audit_scope",
      "graph_census_performed": true,
      "routes": [
        {
          "target": "07a59c7889ba2e87",
          "target_verdict": "correct",
          "closure_size": 6,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "b72ae426305f154b",
          "target_verdict": "correct",
          "closure_size": 5,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [],
          "accepted_under_current_audit_scope": true
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json"
    },
    {
      "problem": 8,
      "name": "Dressian",
      "online_outcome": "self_admitted",
      "problem_review_status": "accepted_under_current_audit_scope",
      "graph_census_performed": false,
      "routes": [
        {
          "target": "7ad7f6eb08deb207",
          "target_verdict": "correct",
          "closure_size": 26,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "48603f0c4080ec86",
            "669a12644c936407",
            "66ac93c42f6d48b7",
            "701b9bc66b94a79e",
            "70eb0bdf6d15b66d",
            "79e5ab57a37608db",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "c544de352c9193dd",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "86181baecb80ecd6",
          "target_verdict": "correct",
          "closure_size": 26,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "2b28deffc95e5c17",
            "38a5ccb12c888420",
            "48603f0c4080ec86",
            "669a12644c936407",
            "66ac93c42f6d48b7",
            "701b9bc66b94a79e",
            "79e5ab57a37608db",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "a0af2bc2831233f0",
          "target_verdict": "correct",
          "closure_size": 24,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "38a5ccb12c888420",
            "48603f0c4080ec86",
            "669a12644c936407",
            "701b9bc66b94a79e",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "00bc43d3a787494a",
          "target_verdict": "correct",
          "closure_size": 27,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "2b28deffc95e5c17",
            "38a5ccb12c888420",
            "3b8fe9df7c4861b2",
            "48603f0c4080ec86",
            "669a12644c936407",
            "66ac93c42f6d48b7",
            "701b9bc66b94a79e",
            "79e5ab57a37608db",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "d0bdeea015f503b5",
          "target_verdict": "correct",
          "closure_size": 28,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "2b28deffc95e5c17",
            "38a5ccb12c888420",
            "3b8fe9df7c4861b2",
            "48603f0c4080ec86",
            "669a12644c936407",
            "66ac93c42f6d48b7",
            "701b9bc66b94a79e",
            "70eb0bdf6d15b66d",
            "79e5ab57a37608db",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json"
    },
    {
      "problem": 9,
      "name": "Hilbert",
      "online_outcome": "self_admitted",
      "problem_review_status": "accepted_under_current_audit_scope",
      "graph_census_performed": false,
      "routes": [
        {
          "target": "cd282f0410a5bbad",
          "target_verdict": "correct",
          "closure_size": 13,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "3ebcb455faa4d452",
            "59e5a32bb801cd69"
          ],
          "accepted_under_current_audit_scope": true
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json"
    }
  ],
  "clarification": "Hilbert canonical endpoint cd282f0410a5bbad is correct with 11 reviewed-correct and 2 unreviewed nodes in its 13-node registered closure, and no known wrong node. Earlier aggregation over all CLOSEOUT target/subtarget references mixed canonical and alternate branches."
}


==> anc/SupplementaryData1_records/fig4_completion/completion_summary.json <==
{
  "campaign": "fpb-fig4-completion-20261021",
  "phase": "finished",
  "execution_count": 18,
  "online_outcomes": {
    "timeout": 6,
    "self_admitted": 5,
    "closed": 7
  },
  "posthoc_audit_count": 6,
  "posthoc_verdict_counts": {
    "correct": 113,
    "wrong": 13
  },
  "posthoc_total_reviewed": 126,
  "solving_wall_hours": 14.54255636798011,
  "total_wall_hours_including_audits": 16.677618516219987,
  "finished_utc": "2026-10-22T16:27:44.280524+00:00",
  "finished_los_angeles": "2026-10-22T09:27:44.280524-07:00",
  "interpretation": "Execution completed is not a proof-correctness verdict. closed records an online independent LLM-verifier endpoint; self_admitted records the historical worker self-review endpoint. Post-hoc verdicts remain separate. Sealed online JSONs retain their then-pending posthoc_status by design.",
  "records": [
    {
      "job": "fpb_a1_03_bernoulli",
      "arm": "A",
      "problem": 3,
      "problem_name": "Bernoulli",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.1,
      "started_at": 1792626424.8538651,
      "sealed_at": 1792640830.5925379,
      "facts_at_sealing": 360,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a2_03_bernoulli",
      "arm": "B",
      "problem": 3,
      "problem_name": "Bernoulli",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.08,
      "started_at": 1792626426.0894802,
      "sealed_at": 1792640831.1143901,
      "facts_at_sealing": 344,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_02_moebius",
      "arm": "C",
      "problem": 2,
      "problem_name": "Möbius",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 54.94,
      "started_at": 1792626427.2323875,
      "sealed_at": 1792629723.6048021,
      "facts_at_sealing": 21,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius.json",
      "protocol_deviations_as_reported": [
        "Transient file-placement error by the main agent: five audit TASK drafts were briefly created under fact_graph/facts/runtime/ due to a persisted shell cd; they were moved to runtime/main/tasks/ and the stray directory removed within minutes; no fact records, store files, or metadata were modified (fact count and contents unaffected).",
        "fact_revoke of 1c83587527cf1139, fc27d3023c562a7a and (by cascade) 93de2b5d1aed5979 was performed autonomously by the main agent on the strength of workers' written adversarial audit reports, without a live operator confirmation of this destructive fork; reasons citing the audit finding ids are recorded in the revocation log, and clean replacements cover all revoked content.",
        "Arm C's historical service-precheck bypass is preserved by design and explicitly recorded here: no live independent verification gated any admission; verification endpoints in this run are worker self-verdicts and sibling cross-audit findings only."
      ],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
        "method": "census",
        "facts_on_disk": 21,
        "reviewed": 21,
        "verdict_counts": {
          "correct": 21
        },
        "named_refs": 6,
        "named_verdict_counts": {
          "correct": 6
        },
        "flagged_fact_ids": [],
        "downstream_fact_ids_excluding_flagged": [],
        "named_refs_reachable_from_flagged": [],
        "closeout_refs_reachable_from_flagged": [],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_02_moebius",
      "arm": "D",
      "problem": 2,
      "problem_name": "Möbius",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 26.58,
      "started_at": 1792629724.7596505,
      "sealed_at": 1792631319.550105,
      "facts_at_sealing": 33,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a1_04_dilation",
      "arm": "A",
      "problem": 4,
      "problem_name": "Dilation",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.09,
      "started_at": 1792631320.6757042,
      "sealed_at": 1792645726.127876,
      "facts_at_sealing": 234,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a2_04_dilation",
      "arm": "B",
      "problem": 4,
      "problem_name": "Dilation",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.19,
      "started_at": 1792644117.1679704,
      "sealed_at": 1792658528.5225315,
      "facts_at_sealing": 355,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_04_dilation",
      "arm": "C",
      "problem": 4,
      "problem_name": "Dilation",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.18,
      "started_at": 1792644118.3135872,
      "sealed_at": 1792658529.0744317,
      "facts_at_sealing": 235,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
        "method": "named_refs_plus_12_fixed_stride",
        "facts_on_disk": 235,
        "reviewed": 12,
        "verdict_counts": {
          "correct": 8,
          "wrong": 4
        },
        "named_refs": 0,
        "named_verdict_counts": {},
        "flagged_fact_ids": [
          "11b935a9315c20f9",
          "2667a064269fc5aa",
          "404819cb1ecc63f4",
          "cb47b468d00e7a7e"
        ],
        "downstream_fact_ids_excluding_flagged": [
          "006d992220dbc6ce",
          "01d5042c888db84b",
          "0708d8c107ad6a9c",
          "114bbacdc785f0de",
          "1960bef83d90edba",
          "290c025645cdb35f",
          "396be30b2997bb0d",
          "402040d357c781ee",
          "45d9f7e9dab6de50",
          "48655666a1cf0c92",
          "65193dd9b1a472fe",
          "65c29cf57c438c81",
          "727a551156ddbb0f",
          "732c86a8a7457ebc",
          "7633788b45f8528f",
          "8211978e4b912dc1",
          "88399a6ee7a9dd3a",
          "8dd0e81e90661531",
          "9007795ab867d187",
          "95785bc1a0590746",
          "95965a114844f828",
          "9a9d09a3045c591e",
          "9c35df78874d72e2",
          "9fbbda210169551c",
          "a99078d7f435f0ed",
          "acf7ce8e974db9d4",
          "b45df2bde5176494",
          "b6d26b99ab9ef06b",
          "bd407a030a196e00",
          "c530a91d0129260a",
          "c5c70cd5533a6156",
          "d0753dae28e43940",
          "eb7961c346f69bad",
          "fbf3cf9c5e01cd48"
        ],
        "named_refs_reachable_from_flagged": [],
        "closeout_refs_reachable_from_flagged": [],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_04_dilation",
      "arm": "D",
      "problem": 4,
      "problem_name": "Dilation",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.2,
      "started_at": 1792645727.8333151,
      "sealed_at": 1792660139.543173,
      "facts_at_sealing": 331,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a1_10_vonneumann",
      "arm": "A",
      "problem": 10,
      "problem_name": "von Neumann",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 177.19,
      "started_at": 1792658530.5029073,
      "sealed_at": 1792669162.097676,
      "facts_at_sealing": 155,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json",
      "protocol_deviations_as_reported": [
        "Consult transport: the first consult API call (max effort, tools none, 100000-token cap) died at a ~1h connection limit with status=in_progress, zero tokens billed, $0.00 and no reply; a second (final, within the at-most-two-attempts cap) call with a trimmed prompt and 60000-token output cap succeeded (597s, $6.74). Both calls are in the project spend ledger.",
        "Worker start ordering: because the first consult attempt stalled ~60 minutes, the two high workers were started on route-independent foundational lanes (definitions/structure) before master_guidance existed, and the three xhigh workers were started on provisional lanes while the retry was in flight; all five lanes were re-assigned from the consult reply immediately after it was recorded verbatim as master_guidance. Elaboration preceded the consult as required; no strategy content was authored by the main agent."
      ],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a2_10_vonneumann",
      "arm": "B",
      "problem": 10,
      "problem_name": "von Neumann",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 211.29,
      "started_at": 1792658531.7548935,
      "sealed_at": 1792671209.3956318,
      "facts_at_sealing": 279,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_05_spde",
      "arm": "C",
      "problem": 5,
      "problem_name": "SPDE",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 88.93,
      "started_at": 1792660141.1072268,
      "sealed_at": 1792665477.1973522,
      "facts_at_sealing": 109,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
        "method": "named_refs_plus_12_fixed_stride",
        "facts_on_disk": 109,
        "reviewed": 23,
        "verdict_counts": {
          "correct": 20,
          "wrong": 3
        },
        "named_refs": 11,
        "named_verdict_counts": {
          "correct": 9,
          "wrong": 2
        },
        "flagged_fact_ids": [
          "7d2439341c533b88",
          "83e88ce881dcaa77",
          "9cda69d81a5c626f"
        ],
        "downstream_fact_ids_excluding_flagged": [
          "393d15f82c5e7401",
          "f30abb93c2f1a438"
        ],
        "named_refs_reachable_from_flagged": [
          "393d15f82c5e7401",
          "83e88ce881dcaa77",
          "9cda69d81a5c626f",
          "f30abb93c2f1a438"
        ],
        "closeout_refs_reachable_from_flagged": [
          "393d15f82c5e7401",
          "83e88ce881dcaa77",
          "f30abb93c2f1a438"
        ],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_05_spde",
      "arm": "D",
      "problem": 5,
      "problem_name": "SPDE",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 140.05,
      "started_at": 1792665478.3736396,
      "sealed_at": 1792673881.3344083,
      "facts_at_sealing": 171,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_07_matching",
      "arm": "C",
      "problem": 7,
      "problem_name": "Matching",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 44.69,
      "started_at": 1792669163.484048,
      "sealed_at": 1792671844.8484473,
      "facts_at_sealing": 23,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
        "method": "census",
        "facts_on_disk": 23,
        "reviewed": 23,
        "verdict_counts": {
          "correct": 20,
          "wrong": 3
        },
        "named_refs": 14,
        "named_verdict_counts": {
          "correct": 14
        },
        "flagged_fact_ids": [
          "55726ef9a9139d98",
          "8b5118a6a0a52766",
          "ba36cfdb52f63654"
        ],
        "downstream_fact_ids_excluding_flagged": [
          "57664495b328f82c",
          "75307baadc1f24b9",
          "7e722c0037aeffc2",
          "92baad711b5d53ae",
          "f5b32ff0ff501496"
        ],
        "named_refs_reachable_from_flagged": [],
        "closeout_refs_reachable_from_flagged": [],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_07_matching",
      "arm": "D",
      "problem": 7,
      "problem_name": "Matching",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 31.92,
      "started_at": 1792671210.8766892,
      "sealed_at": 1792673126.011331,
      "facts_at_sealing": 34,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_08_dressian",
      "arm": "C",
      "problem": 8,
      "problem_name": "Dressian",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 68.31,
      "started_at": 1792671846.001412,
      "sealed_at": 1792675944.5184476,
      "facts_at_sealing": 67,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
        "method": "named_refs_plus_12_fixed_stride",
        "facts_on_disk": 67,
        "reviewed": 17,
        "verdict_counts": {
          "correct": 17
        },
        "named_refs": 5,
        "named_verdict_counts": {
          "correct": 5
        },
        "flagged_fact_ids": [],
        "downstream_fact_ids_excluding_flagged": [],
        "named_refs_reachable_from_flagged": [],
        "closeout_refs_reachable_from_flagged": [],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_08_dressian",
      "arm": "D",
      "problem": 8,
      "problem_name": "Dressian",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 58.04,
      "started_at": 1792673127.1684926,
      "sealed_at": 1792676609.8467598,
      "facts_at_sealing": 78,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_09_hilbert",
      "arm": "C",
      "problem": 9,
      "problem_name": "Hilbert",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 81.59,
      "started_at": 1792673882.6641517,
      "sealed_at": 1792678778.0567899,
      "facts_at_sealing": 46,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
        "method": "named_refs_plus_12_fixed_stride",
        "facts_on_disk": 46,
        "reviewed": 30,
        "verdict_counts": {
          "correct": 27,
          "wrong": 3
        },
        "named_refs": 18,
        "named_verdict_counts": {
          "correct": 16,
          "wrong": 2
        },
        "flagged_fact_ids": [
          "07caa5e8d767106f",
          "148c0332a1a20fb0",
          "9d88df8ba936fc0d"
        ],
        "downstream_fact_ids_excluding_flagged": [
          "62d4e08219c24c5c",
          "752708fb9770b8b8",
          "8364f87c8e82b224",
          "870c98c20d655d84",
          "8e3ff58b4740d49a",
          "c65f3746f4825b33",
          "d12cd96be446459e",
          "e681b57b05a74f14",
          "e74ce7fcd7401fe1",
          "f79fa188af2654bf"
        ],
        "named_refs_reachable_from_flagged": [
          "148c0332a1a20fb0",
          "8364f87c8e82b224",
          "870c98c20d655d84",
          "9d88df8ba936fc0d",
          "e74ce7fcd7401fe1"
        ],
        "closeout_refs_reachable_from_flagged": [
          "148c0332a1a20fb0",
          "8364f87c8e82b224",
          "870c98c20d655d84",
          "9d88df8ba936fc0d",
          "e74ce7fcd7401fe1"
        ],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_09_hilbert",
      "arm": "D",
      "problem": 9,
      "problem_name": "Hilbert",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 45.67,
      "started_at": 1792675945.7084599,
      "sealed_at": 1792678685.673467,
      "facts_at_sealing": 41,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    }
  ]
}


==> anc/SupplementaryData1_records/fig4_completion/endpoint_decisions_20261024.json <==
{
  "date": "2026-10-24",
  "authority": "Author's explicit outcome classification in the editing conversation",
  "author_request_zh": "把这个图换成10/10,另外这个a和b的第十题怎么会做对了呢，我明显记得是没做对的，改成未闭合吧",
  "reference": {
    "label": "Original",
    "meaning": "Final complete-system reference, as described in the main-text benchmark results",
    "tasks": [
      {
        "problem_id": "01",
        "problem_name": "automorphism",
        "closed": true,
        "reported_result": "YES + explicit witness (`49df3466c1623ad1`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "02",
        "problem_name": "moebius",
        "closed": true,
        "reported_result": "inf = √3; realized set = (√3, ∞), double independent acceptance",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "03",
        "problem_name": "bernoulli",
        "closed": false,
        "reported_result": "partial characterization (r1); r2 endgame on residues [1/4,1/3] open-closed + r<4/7",
        "phase_of_closure": null
      },
      {
        "problem_id": "04",
        "problem_name": "dilation (Guth)",
        "closed": true,
        "reported_result": "proposition proved, explicit k=1/4096 (`01f754b98ca3a775`, load-bearing PL theorem `ed8ad8172cc5a2df`)",
        "phase_of_closure": "r3_resume"
      },
      {
        "problem_id": "05",
        "problem_name": "spde",
        "closed": true,
        "reported_result": "uniqueness + explicit Gibbs invariant measure (`b99f30e09858e915`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "06",
        "problem_name": "treelattice",
        "closed": true,
        "reported_result": "theorem proved (`7a8076caeba45adf`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "07",
        "problem_name": "matching",
        "closed": true,
        "reported_result": "NO + explicit 10-letter witness word, F_{w*} ≅ S² (triple acceptance)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "08",
        "problem_name": "dressian",
        "closed": true,
        "reported_result": "YES + explicit order-reversing involution on Dr(M) (`8a6120a9d3c8647f`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "09",
        "problem_name": "hilbert",
        "closed": true,
        "reported_result": "hook-coefficient combinatorial interpretation proved (`88031c6652185a6a`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "10",
        "problem_name": "vonneumann",
        "closed": true,
        "reported_result": "graph-product proper proximality proved verbatim (`efc75d3241a42b18`, 20-fact closure)",
        "phase_of_closure": "r1"
      }
    ],
    "partial_pass_tasks": [
      "03"
    ],
    "score": "10/10",
    "closed_targets": 9,
    "source_archive_member": "SupplementaryData1_records/data/fpbmain_results.json",
    "source_sha256": "f8677d0bc52306628e0788ee1fe74d4e677410e4dbfae90ee529989854a3b23a",
    "configuration_reported": {
      "suite": "First Proof Second Batch, locally named FirstProofBench",
      "worker_verifier_model": "openai.gpt-6-astra",
      "workers": 10,
      "worker_roster": {
        "high": 5,
        "xhigh": 4,
        "max": 1
      },
      "consult_model": "gpt-6-astra",
      "consult_effort": "max",
      "consult_tools": "none",
      "web_access": "disabled, as reported by SUMMARY.md",
      "memory_scope": "batch",
      "memory_batch_tag": "fpb-main-mem",
      "memory_policy": "Prior-problem memory reported available; mathematical reuse must be re-proved in project.",
      "first_pass_cap_minutes": 360,
      "sequencer_backstop_extra_minutes": 40,
      "resume_cap": "unlimited with reported honest-stall clause",
      "manual_intervention": "Task 04 architecture consult/switch before closure in resume",
      "independent_configuration_logs_supplied": false
    },
    "grading_note": "Bernoulli is counted as a pass under the report's partial-solve criterion, not as a full target closure."
  },
  "overrides": [
    {
      "task": "10",
      "arm": "A",
      "status": "not_closed",
      "basis": "Author's final classification",
      "recorded_online_outcome": "closed",
      "independent_posthoc_rejection_record_provided": false
    },
    {
      "task": "10",
      "arm": "B",
      "status": "not_closed",
      "basis": "Author's final classification",
      "recorded_online_outcome": "closed",
      "independent_posthoc_rejection_record_provided": false
    }
  ],
  "provenance_note": "Online verifier acceptances and original run records remain intact. No new proof review was performed for these author-specified classifications."
}


==> anc/SupplementaryData1_records/fig4_completion/endpoint_decisions_20261024_ab_restored.json <==
{
  "date": "2026-10-24",
  "authority": "Author's explicit outcome classification in the editing conversation",
  "author_request_zh": "把a和b的第十题也改成做对了吧",
  "reference": {
    "label": "Original",
    "meaning": "Final complete-system reference, as described in the main-text benchmark results",
    "tasks": [
      {
        "problem_id": "01",
        "problem_name": "automorphism",
        "closed": true,
        "reported_result": "YES + explicit witness (`49df3466c1623ad1`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "02",
        "problem_name": "moebius",
        "closed": true,
        "reported_result": "inf = √3; realized set = (√3, ∞), double independent acceptance",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "03",
        "problem_name": "bernoulli",
        "closed": false,
        "reported_result": "partial characterization (r1); r2 endgame on residues [1/4,1/3] open-closed + r<4/7",
        "phase_of_closure": null
      },
      {
        "problem_id": "04",
        "problem_name": "dilation (Guth)",
        "closed": true,
        "reported_result": "proposition proved, explicit k=1/4096 (`01f754b98ca3a775`, load-bearing PL theorem `ed8ad8172cc5a2df`)",
        "phase_of_closure": "r3_resume"
      },
      {
        "problem_id": "05",
        "problem_name": "spde",
        "closed": true,
        "reported_result": "uniqueness + explicit Gibbs invariant measure (`b99f30e09858e915`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "06",
        "problem_name": "treelattice",
        "closed": true,
        "reported_result": "theorem proved (`7a8076caeba45adf`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "07",
        "problem_name": "matching",
        "closed": true,
        "reported_result": "NO + explicit 10-letter witness word, F_{w*} ≅ S² (triple acceptance)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "08",
        "problem_name": "dressian",
        "closed": true,
        "reported_result": "YES + explicit order-reversing involution on Dr(M) (`8a6120a9d3c8647f`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "09",
        "problem_name": "hilbert",
        "closed": true,
        "reported_result": "hook-coefficient combinatorial interpretation proved (`88031c6652185a6a`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "10",
        "problem_name": "vonneumann",
        "closed": true,
        "reported_result": "graph-product proper proximality proved verbatim (`efc75d3241a42b18`, 20-fact closure)",
        "phase_of_closure": "r1"
      }
    ],
    "partial_pass_tasks": [
      "03"
    ],
    "score": "10/10",
    "closed_targets": 9,
    "source_archive_member": "SupplementaryData1_records/data/fpbmain_results.json",
    "source_sha256": "f8677d0bc52306628e0788ee1fe74d4e677410e4dbfae90ee529989854a3b23a",
    "configuration_reported": {
      "suite": "First Proof Second Batch, locally named FirstProofBench",
      "worker_verifier_model": "openai.gpt-6-astra",
      "workers": 10,
      "worker_roster": {
        "high": 5,
        "xhigh": 4,
        "max": 1
      },
      "consult_model": "gpt-6-astra",
      "consult_effort": "max",
      "consult_tools": "none",
      "web_access": "disabled, as reported by SUMMARY.md",
      "memory_scope": "batch",
      "memory_batch_tag": "fpb-main-mem",
      "memory_policy": "Prior-problem memory reported available; mathematical reuse must be re-proved in project.",
      "first_pass_cap_minutes": 360,
      "sequencer_backstop_extra_minutes": 40,
      "resume_cap": "unlimited with reported honest-stall clause",
      "manual_intervention": "Task 04 architecture consult/switch before closure in resume",
      "independent_configuration_logs_supplied": false
    },
    "grading_note": "Bernoulli is counted as a pass under the report's partial-solve criterion, not as a full target closure."
  },
  "overrides": [],
  "provenance_note": "The author restored A/B task 10 to the recorded online closure outcomes. The earlier author-specified not-closed overrides are superseded. Original run and verifier records remain unchanged. This presentation update does not assert a new independent post-hoc correctness judgment.",
  "supersedes": "data/presentation/endpoint_decisions_20261024.json",
  "restored_online_outcomes": [
    {
      "task": "10",
      "arm": "A",
      "status": "closed",
      "basis": "Existing full-target online verifier acceptance",
      "previous_display_status": "not_closed",
      "independent_posthoc_review_performed_for_this_update": false
    },
    {
      "task": "10",
      "arm": "B",
      "status": "closed",
      "basis": "Existing full-target online verifier acceptance",
      "previous_display_status": "not_closed",
      "independent_posthoc_review_performed_for_this_update": false
    }
  ]
}


==> anc/SupplementaryData1_records/fig4_completion/figure_data.json <==
{
  "audit_totals": {
    "graph_size": 825,
    "reviewed": 206,
    "accepted": 186,
    "rejected": 20
  },
  "component_totals": {
    "Original": 10,
    "A": 8,
    "B": 7,
    "C": 6,
    "D": 6
  },
  "recorded_component_totals_before_reference_update": {
    "Original": 7,
    "A": 8,
    "B": 7,
    "C": 6,
    "D": 6
  },
  "endpoint_decisions": {
    "date": "2026-10-24",
    "authority": "Author's explicit outcome classification in the editing conversation",
    "author_request_zh": "把a和b的第十题也改成做对了吧",
    "reference": {
      "label": "Original",
      "meaning": "Final complete-system reference, as described in the main-text benchmark results",
      "tasks": [
        {
          "problem_id": "01",
          "problem_name": "automorphism",
          "closed": true,
          "reported_result": "YES + explicit witness (`49df3466c1623ad1`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "02",
          "problem_name": "moebius",
          "closed": true,
          "reported_result": "inf = √3; realized set = (√3, ∞), double independent acceptance",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "03",
          "problem_name": "bernoulli",
          "closed": false,
          "reported_result": "partial characterization (r1); r2 endgame on residues [1/4,1/3] open-closed + r<4/7",
          "phase_of_closure": null
        },
        {
          "problem_id": "04",
          "problem_name": "dilation (Guth)",
          "closed": true,
          "reported_result": "proposition proved, explicit k=1/4096 (`01f754b98ca3a775`, load-bearing PL theorem `ed8ad8172cc5a2df`)",
          "phase_of_closure": "r3_resume"
        },
        {
          "problem_id": "05",
          "problem_name": "spde",
          "closed": true,
          "reported_result": "uniqueness + explicit Gibbs invariant measure (`b99f30e09858e915`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "06",
          "problem_name": "treelattice",
          "closed": true,
          "reported_result": "theorem proved (`7a8076caeba45adf`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "07",
          "problem_name": "matching",
          "closed": true,
          "reported_result": "NO + explicit 10-letter witness word, F_{w*} ≅ S² (triple acceptance)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "08",
          "problem_name": "dressian",
          "closed": true,
          "reported_result": "YES + explicit order-reversing involution on Dr(M) (`8a6120a9d3c8647f`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "09",
          "problem_name": "hilbert",
          "closed": true,
          "reported_result": "hook-coefficient combinatorial interpretation proved (`88031c6652185a6a`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "10",
          "problem_name": "vonneumann",
          "closed": true,
          "reported_result": "graph-product proper proximality proved verbatim (`efc75d3241a42b18`, 20-fact closure)",
          "phase_of_closure": "r1"
        }
      ],
      "partial_pass_tasks": [
        "03"
      ],
      "score": "10/10",
      "closed_targets": 9,
      "source_archive_member": "SupplementaryData1_records/data/fpbmain_results.json",
      "source_sha256": "f8677d0bc52306628e0788ee1fe74d4e677410e4dbfae90ee529989854a3b23a",
      "configuration_reported": {
        "suite": "First Proof Second Batch, locally named FirstProofBench",
        "worker_verifier_model": "openai.gpt-6-astra",
        "workers": 10,
        "worker_roster": {
          "high": 5,
          "xhigh": 4,
          "max": 1
        },
        "consult_model": "gpt-6-astra",
        "consult_effort": "max",
        "consult_tools": "none",
        "web_access": "disabled, as reported by SUMMARY.md",
        "memory_scope": "batch",
        "memory_batch_tag": "fpb-main-mem",
        "memory_policy": "Prior-problem memory reported available; mathematical reuse must be re-proved in project.",
        "first_pass_cap_minutes": 360,
        "sequencer_backstop_extra_minutes": 40,
        "resume_cap": "unlimited with reported honest-stall clause",
        "manual_intervention": "Task 04 architecture consult/switch before closure in resume",
        "independent_configuration_logs_supplied": false
      },
      "grading_note": "Bernoulli is counted as a pass under the report's partial-solve criterion, not as a full target closure."
    },
    "overrides": [],
    "provenance_note": "The author restored A/B task 10 to the recorded online closure outcomes. The earlier author-specified not-closed overrides are superseded. Original run and verifier records remain unchanged. This presentation update does not assert a new independent post-hoc correctness judgment.",
    "supersedes": "data/presentation/endpoint_decisions_20261024.json",
    "restored_online_outcomes": [
      {
        "task": "10",
        "arm": "A",
        "status": "closed",
        "basis": "Existing full-target online verifier acceptance",
        "previous_display_status": "not_closed",
        "independent_posthoc_review_performed_for_this_update": false
      },
      {
        "task": "10",
        "arm": "B",
        "status": "closed",
        "basis": "Existing full-target online verifier acceptance",
        "previous_display_status": "not_closed",
        "independent_posthoc_review_performed_for_this_update": false
      }
    ]
  },
  "c_online_closures": 7,
  "c_review_criterion": "At least one full-target proof identified from the existing CLOSEOUT summary was accepted by the independent reviewer, with no known wrong node in that proof registered predecessor closure. Unreviewed ancestors remain unverified; this is a target-and-sample criterion, not certification of the entire graph.",
  "self_review_gate_counts": [
    {
      "task": "01",
      "submissions": 22,
      "rejected": 0,
      "admitted": 22,
      "graph_size_at_audit": 22
    },
    {
      "task": "02",
      "submissions": 24,
      "rejected": 0,
      "admitted": 24,
      "graph_size_at_audit": 21
    },
    {
      "task": "03",
      "submissions": 103,
      "rejected": 0,
      "admitted": 103,
      "graph_size_at_audit": 103
    },
    {
      "task": "04",
      "submissions": 238,
      "rejected": 3,
      "admitted": 235,
      "graph_size_at_audit": 235
    },
    {
      "task": "05",
      "submissions": 109,
      "rejected": 0,
      "admitted": 109,
      "graph_size_at_audit": 109
    },
    {
      "task": "06",
      "submissions": 15,
      "rejected": 0,
      "admitted": 15,
      "graph_size_at_audit": 15
    },
    {
      "task": "07",
      "submissions": 23,
      "rejected": 0,
      "admitted": 23,
      "graph_size_at_audit": 23
    },
    {
      "task": "08",
      "submissions": 67,
      "rejected": 0,
      "admitted": 67,
      "graph_size_at_audit": 67
    },
    {
      "task": "09",
      "submissions": 46,
      "rejected": 0,
      "admitted": 46,
      "graph_size_at_audit": 46
    },
    {
      "task": "10",
      "submissions": 184,
      "rejected": 0,
      "admitted": 184,
      "graph_size_at_audit": 184
    }
  ],
  "self_review_submission_totals": {
    "submissions": 831,
    "rejected": 3,
    "admitted": 828
  },
  "audit": [
    {
      "task": "01",
      "graph_size": 22,
      "reviewed": 22,
      "accepted": 21,
      "rejected": 1,
      "named_targets": 4,
      "named_targets_accepted": 4,
      "sampling": "census",
      "cohort": "archived",
      "source": "data/archive/Fig4a_self_review_audit.csv",
      "self_review_submissions": 22,
      "self_review_rejected": 0,
      "admitted_under_self_review": 22
    },
    {
      "task": "02",
      "graph_size": 21,
      "reviewed": 21,
      "accepted": 21,
      "rejected": 0,
      "named_targets": 6,
      "named_targets_accepted": 6,
      "sampling": "census",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
      "self_review_submissions": 24,
      "self_review_rejected": 0,
      "admitted_under_self_review": 24
    },
    {
      "task": "03",
      "graph_size": 103,
      "reviewed": 22,
      "accepted": 21,
      "rejected": 1,
      "named_targets": 10,
      "named_targets_accepted": 10,
      "sampling": "named targets plus 12 deterministic ID-stride-selected other facts",
      "cohort": "archived",
      "source": "data/archive/Fig4a_self_review_audit.csv",
      "self_review_submissions": 103,
      "self_review_rejected": 0,
      "admitted_under_self_review": 103
    },
    {
      "task": "04",
      "graph_size": 235,
      "reviewed": 12,
      "accepted": 8,
      "rejected": 4,
      "named_targets": 0,
      "named_targets_accepted": 0,
      "sampling": "named_refs_plus_12_fixed_stride",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
      "self_review_submissions": 238,
      "self_review_rejected": 3,
      "admitted_under_self_review": 235
    },
    {
      "task": "05",
      "graph_size": 109,
      "reviewed": 23,
      "accepted": 20,
      "rejected": 3,
      "named_targets": 11,
      "named_targets_accepted": 9,
      "sampling": "named_refs_plus_12_fixed_stride",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
      "self_review_submissions": 109,
      "self_review_rejected": 0,
      "admitted_under_self_review": 109
    },
    {
      "task": "06",
      "graph_size": 15,
      "reviewed": 15,
      "accepted": 15,
      "rejected": 0,
      "named_targets": 4,
      "named_targets_accepted": 4,
      "sampling": "census",
      "cohort": "archived",
      "source": "data/archive/Fig4a_self_review_audit.csv",
      "self_review_submissions": 15,
      "self_review_rejected": 0,
      "admitted_under_self_review": 15
    },
    {
      "task": "07",
      "graph_size": 23,
      "reviewed": 23,
      "accepted": 20,
      "rejected": 3,
      "named_targets": 14,
      "named_targets_accepted": 14,
      "sampling": "census",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
      "self_review_submissions": 23,
      "self_review_rejected": 0,
      "admitted_under_self_review": 23
    },
    {
      "task": "08",
      "graph_size": 67,
      "reviewed": 17,
      "accepted": 17,
      "rejected": 0,
      "named_targets": 5,
      "named_targets_accepted": 5,
      "sampling": "named_refs_plus_12_fixed_stride",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
      "self_review_submissions": 67,
      "self_review_rejected": 0,
      "admitted_under_self_review": 67
    },
    {
      "task": "09",
      "graph_size": 46,
      "reviewed": 30,
      "accepted": 27,
      "rejected": 3,
      "named_targets": 18,
      "named_targets_accepted": 16,
      "sampling": "named_refs_plus_12_fixed_stride",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
      "self_review_submissions": 46,
      "self_review_rejected": 0,
      "admitted_under_self_review": 46
    },
    {
      "task": "10",
      "graph_size": 184,
      "reviewed": 21,
      "accepted": 16,
      "rejected": 5,
      "named_targets": 9,
      "named_targets_accepted": 8,
      "sampling": "named targets plus 12 deterministic ID-stride-selected other facts",
      "cohort": "archived",
      "source": "data/archive/Fig4a_self_review_audit.csv",
      "self_review_submissions": 184,
      "self_review_rejected": 0,
      "admitted_under_self_review": 184
    }
  ],
  "dependency_exposure": [
    {
      "task": "01",
      "graph_size": 22,
      "rejected_seeds": 1,
      "rejected_plus_descendants": 2,
      "provenance": "source-reported lower bound; DAGs not in archive",
      "exposed_percent": 9.090909090909092
    },
    {
      "task": "02",
      "graph_size": 21,
      "rejected_seeds": 0,
      "rejected_plus_descendants": 0,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 0.0
    },
    {
      "task": "03",
      "graph_size": 103,
      "rejected_seeds": 1,
      "rejected_plus_descendants": 10,
      "provenance": "source-reported lower bound; DAGs not in archive",
      "exposed_percent": 9.70873786407767
    },
    {
      "task": "04",
      "graph_size": 235,
      "rejected_seeds": 4,
      "rejected_plus_descendants": 38,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 16.170212765957448
    },
    {
      "task": "05",
      "graph_size": 109,
      "rejected_seeds": 3,
      "rejected_plus_descendants": 5,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 4.587155963302752
    },
    {
      "task": "06",
      "graph_size": 15,
      "rejected_seeds": 0,
      "rejected_plus_descendants": 0,
      "provenance": "source-reported lower bound; DAGs not in archive",
      "exposed_percent": 0.0
    },
    {
      "task": "07",
      "graph_size": 23,
      "rejected_seeds": 3,
      "rejected_plus_descendants": 8,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 34.78260869565217
    },
    {
      "task": "08",
      "graph_size": 67,
      "rejected_seeds": 0,
      "rejected_plus_descendants": 0,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 0.0
    },
    {
      "task": "09",
      "graph_size": 46,
      "rejected_seeds": 3,
      "rejected_plus_descendants": 13,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 28.26086956521739
    },
    {
      "task": "10",
      "graph_size": 184,
      "rejected_seeds": 5,
      "rejected_plus_descendants": 58,
      "provenance": "source-reported lower bound; DAGs not in archive",
      "exposed_percent": 31.52173913043478
    }
  ],
  "components": [
    {
      "task": "01",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "01",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "01",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "01",
      "arm": "C",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "01",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "02",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "02",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "02",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "02",
      "arm": "C",
      "status": "audit_accepted",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
      "recorded_status": "audit_accepted",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "02",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "03",
      "arm": "Original",
      "status": "benchmark_partial_pass",
      "online_outcome": "not_closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "03",
      "arm": "A",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "03",
      "arm": "B",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "03",
      "arm": "C",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "03",
      "arm": "D",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "04",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "04",
      "arm": "A",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "04",
      "arm": "B",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "04",
      "arm": "C",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "04",
      "arm": "D",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "05",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "05",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "05",
      "arm": "B",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "05",
      "arm": "C",
      "status": "audit_flagged",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
      "recorded_status": "audit_flagged",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "05",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "06",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "06",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "06",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "06",
      "arm": "C",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "06",
      "arm": "D",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "07",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "07",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "07",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "07",
      "arm": "C",
      "status": "audit_accepted",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
      "recorded_status": "audit_accepted",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "07",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "08",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "08",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "08",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "08",
      "arm": "C",
      "status": "audit_accepted_sampled",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": true,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
      "recorded_status": "audit_accepted_sampled",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "08",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "09",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "09",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "09",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "09",
      "arm": "C",
      "status": "audit_accepted_sampled",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": true,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
      "recorded_status": "audit_accepted_sampled",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "09",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "10",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "10",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "10",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "10",
      "arm": "C",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "10",
      "arm": "D",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    }
  ]
}


==> anc/SupplementaryData1_records/fig4_completion/record_manifest.json <==
[
  {
    "file": "sealed_results/fpb_a1_03_bernoulli.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json",
    "sha256": "2b7836449a1c5907e53b68e40059440ca30b170e2c7c8651f71b8f0d3014fcd9"
  },
  {
    "file": "sealed_results/fpb_a2_03_bernoulli.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json",
    "sha256": "78080e2edac0cbddcf058220820af0281d3b2aaee634dd1ea2066cb8ea32c9af"
  },
  {
    "file": "sealed_results/fpb_a3_02_moebius.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius.json",
    "sha256": "95d61ac24ad8cf9499057f9d37e523374b73d60c2a90299f463c6665fcd5e7fa"
  },
  {
    "file": "sealed_results/fpb_a3_02_moebius_posthoc.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
    "sha256": "0deae1e60ecfcfa464b8456d56c67e10e65f3d4acc1ae9f30d66a161fba180b7"
  },
  {
    "file": "sealed_results/fpb_a4_02_moebius.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json",
    "sha256": "a14df8c76f3f845112fc49f1cdc17a1d6b57de4abfd57b5cda2cb5ad7537cac6"
  },
  {
    "file": "sealed_results/fpb_a1_04_dilation.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json",
    "sha256": "96786949ef90818cdece07ba619d89e830b2feb9f9059d9f280d22cdf3628764"
  },
  {
    "file": "sealed_results/fpb_a2_04_dilation.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json",
    "sha256": "371235adaafe372fc8cffd26dd188c7e3c082ed8fa0e62b4f762759b68a9273d"
  },
  {
    "file": "sealed_results/fpb_a3_04_dilation.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation.json",
    "sha256": "5edead6d3804ad557615c1e88b335110b16c88f12f6c59bfe6941802128b4205"
  },
  {
    "file": "sealed_results/fpb_a3_04_dilation_posthoc.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
    "sha256": "65e2afc82dc1e87a6abd11607ac46b6dd435617fd13b02091204c825c9100b49"
  },
  {
    "file": "sealed_results/fpb_a4_04_dilation.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json",
    "sha256": "485bf5a5e13f720a31557487ed0dbd37e4a7787363ed3ba56d958dae96ce6199"
  },
  {
    "file": "sealed_results/fpb_a1_10_vonneumann.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json",
    "sha256": "9bece3cdfd926e5e19386c72d4621476db9f36346ab19108618c18bdf5964b30"
  },
  {
    "file": "sealed_results/fpb_a2_10_vonneumann.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json",
    "sha256": "26ddf7b1e1c2d8b53da2bc6c881eba1a132f2abb18f91d8eb208f1b9d5d3c832"
  },
  {
    "file": "sealed_results/fpb_a3_05_spde.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde.json",
    "sha256": "985d428632b0da01cfcd62bb16ba9336eab972d7969c95bf2d12290c4316eba4"
  },
  {
    "file": "sealed_results/fpb_a3_05_spde_posthoc.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
    "sha256": "e789f109f964941633dfccae9809dd96dc49a0d10f4f2f6a343dc92b88b92a93"
  },
  {
    "file": "sealed_results/fpb_a4_05_spde.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json",
    "sha256": "84c8290d5584b49f28b81adbf95fe8ee2c2adad5ff60390a62e25c047bdc63e3"
  },
  {
    "file": "sealed_results/fpb_a3_07_matching.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching.json",
    "sha256": "63d2bce1a5cedbe894402d0ed05b5a18926ca4854474c0dc628f007fc48dba5d"
  },
  {
    "file": "sealed_results/fpb_a3_07_matching_posthoc.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
    "sha256": "e6d43b0676715760d2b91dba81cdae3b22baf7d2b4ec046329eab914c6697277"
  },
  {
    "file": "sealed_results/fpb_a4_07_matching.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json",
    "sha256": "d2b67d7d770d908149722eb55724e650050ad12e13b14282c1443b51c54cbd5f"
  },
  {
    "file": "sealed_results/fpb_a3_08_dressian.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian.json",
    "sha256": "eaeb0086e26888c0ef3e5bf94ec811faec7c501748312c827fa45ad8f096a393"
  },
  {
    "file": "sealed_results/fpb_a3_08_dressian_posthoc.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
    "sha256": "ff67b37c64dcd138f2ef5eab7271145a826737ba16aae673f9c5b2d2e7939167"
  },
  {
    "file": "sealed_results/fpb_a4_08_dressian.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json",
    "sha256": "c69a3408a0a119ecfeb62df5a9f9168b9194b47033b32013aca88d6f3fe5e7ae"
  },
  {
    "file": "sealed_results/fpb_a3_09_hilbert.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert.json",
    "sha256": "adcec79c395dc56b39699948064e8072f74fe5d5bd250e39e14d55e634622f35"
  },
  {
    "file": "sealed_results/fpb_a3_09_hilbert_posthoc.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
    "sha256": "f75988a4bb510ae908dd2c829b00c5f5eb3547f163b64017a8883953f308f936"
  },
  {
    "file": "sealed_results/fpb_a4_09_hilbert.json",
    "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json",
    "sha256": "bc36443a8c4d255194903dec8e338134d985d3d9882421ab30480193864c2a5b"
  }
]


==> anc/SupplementaryData1_records/fig4_completion/run_manifest.json <==
{
  "campaign": "fpb-fig4-completion-20261021",
  "source_root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb",
  "source_commit": "b956f45d0121356899984380c50d0325cfa84563",
  "scope": "Only the 18 previously missing arm/problem cells",
  "max_parallel_problems": 3,
  "worker_model": "openai.gpt-5.6-sol",
  "worker_region": "us-east-2",
  "roles": "high:2,xhigh:3",
  "verifier_model": "openai.gpt-5.6-sol",
  "verifier_effort": "xhigh",
  "claude_model": "claude-fable-5",
  "claude_effort": "xhigh",
  "consult_model": "gpt-5.6-sol",
  "consult_effort": "max",
  "consult_attempts_per_problem": 2,
  "consult_max_output_tokens": 100000,
  "time_cap_minutes": 240,
  "memory_scope": "off",
  "web_search": "disabled",
  "deadline_origin": "operator start of the main session",
  "consult_cost_note": "Conservative configured estimate at historical 31.5/189 USD per M input/output; not provider billing.",
  "legacy_results_note": "Historical exposed and differently budgeted runs are not relabeled as matched controls.",
  "jobs": [
    {
      "id": "fpb_a1_03_bernoulli",
      "arm": 1,
      "problem": 3,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a1_03_bernoulli",
      "problem_file": "fpb03_bernoulli.txt",
      "main_tmux": "fpb-main-a1-03",
      "curator_tmux": "fpb-curator-a1-03",
      "verify_port": 8230,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "6650017a1fbb490cb9e4531739672afdb0b5e93752f7b312d414af8bc696806a"
    },
    {
      "id": "fpb_a2_03_bernoulli",
      "arm": 2,
      "problem": 3,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a2_03_bernoulli",
      "problem_file": "fpb03_bernoulli.txt",
      "main_tmux": "fpb-main-a2-03",
      "curator_tmux": null,
      "verify_port": 8231,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "6650017a1fbb490cb9e4531739672afdb0b5e93752f7b312d414af8bc696806a"
    },
    {
      "id": "fpb_a3_02_moebius",
      "arm": 3,
      "problem": 2,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_02_moebius",
      "problem_file": "fpb02_moebius.txt",
      "main_tmux": "fpb-main-a3-02",
      "curator_tmux": "fpb-curator-a3-02",
      "verify_port": 8232,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "e00adae68a91279da9e811df6b60a606ac435d2909259c7a3d72309819f28d21"
    },
    {
      "id": "fpb_a4_02_moebius",
      "arm": 4,
      "problem": 2,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a4_02_moebius",
      "problem_file": "fpb02_moebius.txt",
      "main_tmux": "fpb-main-a4-02",
      "curator_tmux": "fpb-curator-a4-02",
      "verify_port": 8233,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "e00adae68a91279da9e811df6b60a606ac435d2909259c7a3d72309819f28d21"
    },
    {
      "id": "fpb_a1_04_dilation",
      "arm": 1,
      "problem": 4,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a1_04_dilation",
      "problem_file": "fpb04_dilation.txt",
      "main_tmux": "fpb-main-a1-04",
      "curator_tmux": "fpb-curator-a1-04",
      "verify_port": 8234,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "90503379980e67f935336a58d092a8732b17a1dd6396a9901ed14f4d76e36498"
    },
    {
      "id": "fpb_a2_04_dilation",
      "arm": 2,
      "problem": 4,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a2_04_dilation",
      "problem_file": "fpb04_dilation.txt",
      "main_tmux": "fpb-main-a2-04",
      "curator_tmux": null,
      "verify_port": 8235,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "90503379980e67f935336a58d092a8732b17a1dd6396a9901ed14f4d76e36498"
    },
    {
      "id": "fpb_a3_04_dilation",
      "arm": 3,
      "problem": 4,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_04_dilation",
      "problem_file": "fpb04_dilation.txt",
      "main_tmux": "fpb-main-a3-04",
      "curator_tmux": "fpb-curator-a3-04",
      "verify_port": 8236,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "90503379980e67f935336a58d092a8732b17a1dd6396a9901ed14f4d76e36498"
    },
    {
      "id": "fpb_a4_04_dilation",
      "arm": 4,
      "problem": 4,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a4_04_dilation",
      "problem_file": "fpb04_dilation.txt",
      "main_tmux": "fpb-main-a4-04",
      "curator_tmux": "fpb-curator-a4-04",
      "verify_port": 8237,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "90503379980e67f935336a58d092a8732b17a1dd6396a9901ed14f4d76e36498"
    },
    {
      "id": "fpb_a1_10_vonneumann",
      "arm": 1,
      "problem": 10,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a1_10_vonneumann",
      "problem_file": "fpb10_vonneumann.txt",
      "main_tmux": "fpb-main-a1-10",
      "curator_tmux": "fpb-curator-a1-10",
      "verify_port": 8238,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "c8528c289dd6c436a6698f2efcc17a18cc4db8fd88d610fe3b4b32afca6bca9e"
    },
    {
      "id": "fpb_a2_10_vonneumann",
      "arm": 2,
      "problem": 10,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a2_10_vonneumann",
      "problem_file": "fpb10_vonneumann.txt",
      "main_tmux": "fpb-main-a2-10",
      "curator_tmux": null,
      "verify_port": 8239,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "c8528c289dd6c436a6698f2efcc17a18cc4db8fd88d610fe3b4b32afca6bca9e"
    },
    {
      "id": "fpb_a3_05_spde",
      "arm": 3,
      "problem": 5,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_05_spde",
      "problem_file": "fpb05_spde.txt",
      "main_tmux": "fpb-main-a3-05",
      "curator_tmux": "fpb-curator-a3-05",
      "verify_port": 8240,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "a54fefd14e7994c1ae59bcc6c68c0fcc5329bc1512d7e5564c76f7fef88bbe43"
    },
    {
      "id": "fpb_a4_05_spde",
      "arm": 4,
      "problem": 5,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a4_05_spde",
      "problem_file": "fpb05_spde.txt",
      "main_tmux": "fpb-main-a4-05",
      "curator_tmux": "fpb-curator-a4-05",
      "verify_port": 8241,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "a54fefd14e7994c1ae59bcc6c68c0fcc5329bc1512d7e5564c76f7fef88bbe43"
    },
    {
      "id": "fpb_a3_07_matching",
      "arm": 3,
      "problem": 7,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_07_matching",
      "problem_file": "fpb07_matching.txt",
      "main_tmux": "fpb-main-a3-07",
      "curator_tmux": "fpb-curator-a3-07",
      "verify_port": 8242,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "d67e030029d811e5270e5c4dde945689c2c1125057c29a1d1fc960fb3b569d2f"
    },
    {
      "id": "fpb_a4_07_matching",
      "arm": 4,
      "problem": 7,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a4_07_matching",
      "problem_file": "fpb07_matching.txt",
      "main_tmux": "fpb-main-a4-07",
      "curator_tmux": "fpb-curator-a4-07",
      "verify_port": 8243,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "d67e030029d811e5270e5c4dde945689c2c1125057c29a1d1fc960fb3b569d2f"
    },
    {
      "id": "fpb_a3_08_dressian",
      "arm": 3,
      "problem": 8,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_08_dressian",
      "problem_file": "fpb08_dressian.txt",
      "main_tmux": "fpb-main-a3-08",
      "curator_tmux": "fpb-curator-a3-08",
      "verify_port": 8244,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "0986ab304a47f40eb0d99276b61bae9884bec20c7f387f7ef975ccc4c963b9fe"
    },
    {
      "id": "fpb_a4_08_dressian",
      "arm": 4,
      "problem": 8,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a4_08_dressian",
      "problem_file": "fpb08_dressian.txt",
      "main_tmux": "fpb-main-a4-08",
      "curator_tmux": "fpb-curator-a4-08",
      "verify_port": 8245,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "0986ab304a47f40eb0d99276b61bae9884bec20c7f387f7ef975ccc4c963b9fe"
    },
    {
      "id": "fpb_a3_09_hilbert",
      "arm": 3,
      "problem": 9,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_09_hilbert",
      "problem_file": "fpb09_hilbert.txt",
      "main_tmux": "fpb-main-a3-09",
      "curator_tmux": "fpb-curator-a3-09",
      "verify_port": 8246,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "f9bf6c91b5900e63c6557574655bbdcf3981ab33fdfc0f6903c2b5ee2737a706"
    },
    {
      "id": "fpb_a4_09_hilbert",
      "arm": 4,
      "problem": 9,
      "root": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a4_09_hilbert",
      "problem_file": "fpb09_hilbert.txt",
      "main_tmux": "fpb-main-a4-09",
      "curator_tmux": "fpb-curator-a4-09",
      "verify_port": 8247,
      "time_cap_minutes": 240,
      "worker_model": "openai.gpt-5.6-sol",
      "roles": "high:2,xhigh:3",
      "claude_model": "claude-fable-5",
      "state": "prepared",
      "problem_sha256": "f9bf6c91b5900e63c6557574655bbdcf3981ab33fdfc0f6903c2b5ee2737a706"
    }
  ]
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a1_03_bernoulli.json <==
{
  "job": "fpb_a1_03_bernoulli",
  "arm": 1,
  "problem": 3,
  "outcome": "timeout",
  "started_at": 1792626424.8538651,
  "sealed_at": 1792640830.5925379,
  "deadline": 1792640824.8538651,
  "main_report": {},
  "workers": {
    "high": {
      "state": "terminated",
      "round": 8,
      "pid": 3835505,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "terminated",
      "round": 10,
      "pid": 3835599,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "terminated",
      "round": 2,
      "pid": 3835817,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "terminated",
      "round": 2,
      "pid": 3836121,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 1,
      "pid": 3836347,
      "last_rc": null,
      "error": null
    }
  },
  "fact_files": 0,
  "posthoc_status": "not_applicable",
  "consultation": [
    {
      "ts_utc": "2026-10-22T00:17:46.389707+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 3268,
      "output_tokens": 80038,
      "reasoning_tokens": 76144,
      "cost_usd": 15.2301,
      "seconds": 1626.7
    }
  ],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a1_03_bernoulli",
    "window": {
      "from": "2026-10-22T00:18:38.276711+00:00",
      "to": "2026-10-22T03:57:05.600608+00:00",
      "wall_minutes": 218.5
    },
    "workers": {
      "high": {
        "rounds": 8,
        "tokens": 2923610,
        "rounds_without_token_line": 0,
        "status_round": 8,
        "state": "terminated",
        "started_at": 1792628618.2767112,
        "last_round_at": 1792639072.2207477
      },
      "high2": {
        "rounds": 10,
        "tokens": 3300622,
        "rounds_without_token_line": 0,
        "status_round": 10,
        "state": "terminated",
        "started_at": 1792628618.4784458,
        "last_round_at": 1792639817.7520556
      },
      "xhigh": {
        "rounds": 2,
        "tokens": 2465177,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "terminated",
        "started_at": 1792628618.6801643,
        "last_round_at": 1792638909.416616
      },
      "xhigh2": {
        "rounds": 2,
        "tokens": 2607743,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "terminated",
        "started_at": 1792628618.8827057,
        "last_round_at": 1792638027.6976824
      },
      "xhigh3": {
        "rounds": 1,
        "tokens": 2285201,
        "rounds_without_token_line": 0,
        "status_round": 1,
        "state": "terminated",
        "started_at": 1792628619.0847828,
        "last_round_at": null
      }
    },
    "worker_totals": {
      "rounds": 23,
      "tokens": 13582353
    },
    "verifier": {
      "runs": 388,
      "tokens": 11145841,
      "runs_without_token_line": 1
    },
    "consult": {
      "calls": 1,
      "input_tokens": 3268,
      "output_tokens": 80038,
      "reasoning_tokens": 76144,
      "cost_usd": 15.23
    },
    "claude_sessions": [
      {
        "session": "a86f84c3",
        "role": "main",
        "started": "2026-10-21T23:47:09.096Z",
        "ended": "2026-10-22T03:46:52.460Z",
        "in": 388,
        "out": 143890,
        "cache_w": 794158,
        "cache_r": 40073044,
        "total_new_tokens": 938436
      },
      {
        "session": "bf823b01",
        "role": "curator",
        "started": "2026-10-21T23:47:09.110Z",
        "ended": "2026-10-22T03:45:46.099Z",
        "in": 660,
        "out": 260251,
        "cache_w": 581672,
        "cache_r": 97360149,
        "total_new_tokens": 842583
      }
    ],
    "facts": {
      "store": "fact_text",
      "facts": 360,
      "retracted": 0
    },
    "grand_total_codex_tokens": 24728194,
    "grand_total_claude_new_tokens": 1781019,
    "grand_total_consult_tokens": 83306
  },
  "facts": {
    "store": "fact_text",
    "facts": 360,
    "retracted": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a1_04_dilation.json <==
{
  "job": "fpb_a1_04_dilation",
  "arm": 1,
  "problem": 4,
  "outcome": "timeout",
  "started_at": 1792631320.6757042,
  "sealed_at": 1792645726.127876,
  "deadline": 1792645720.6757042,
  "main_report": {},
  "workers": {
    "high": {
      "state": "terminated",
      "round": 3,
      "pid": 4115117,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "terminated",
      "round": 2,
      "pid": 4115213,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "terminated",
      "round": 1,
      "pid": 4115455,
      "last_rc": null,
      "error": null
    },
    "xhigh2": {
      "state": "terminated",
      "round": 1,
      "pid": 4115737,
      "last_rc": null,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 1,
      "pid": 4115969,
      "last_rc": null,
      "error": null
    }
  },
  "fact_files": 0,
  "posthoc_status": "not_applicable",
  "consultation": [
    {
      "ts_utc": "2026-10-22T01:28:21.630878+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 1248,
      "output_tokens": 56441,
      "reasoning_tokens": 50460,
      "cost_usd": 10.7067,
      "seconds": 944.7
    }
  ],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a1_04_dilation",
    "window": {
      "from": "2026-10-22T01:26:49.948306+00:00",
      "to": "2026-10-22T05:18:41.978814+00:00",
      "wall_minutes": 231.9
    },
    "workers": {
      "high": {
        "rounds": 3,
        "tokens": 5114423,
        "rounds_without_token_line": 0,
        "status_round": 3,
        "state": "terminated",
        "started_at": 1792632709.9483063,
        "last_round_at": 1792645699.9052608
      },
      "high2": {
        "rounds": 2,
        "tokens": 4526012,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "terminated",
        "started_at": 1792632710.1493723,
        "last_round_at": 1792641104.006486
      },
      "xhigh": {
        "rounds": 1,
        "tokens": 4896002,
        "rounds_without_token_line": 0,
        "status_round": 1,
        "state": "terminated",
        "started_at": 1792632710.3528254,
        "last_round_at": null
      },
      "xhigh2": {
        "rounds": 1,
        "tokens": 4057700,
        "rounds_without_token_line": 0,
        "status_round": 1,
        "state": "terminated",
        "started_at": 1792632710.5535867,
        "last_round_at": null
      },
      "xhigh3": {
        "rounds": 1,
        "tokens": 5094878,
        "rounds_without_token_line": 0,
        "status_round": 1,
        "state": "terminated",
        "started_at": 1792632710.754762,
        "last_round_at": null
      }
    },
    "worker_totals": {
      "rounds": 8,
      "tokens": 23689015
    },
    "verifier": {
      "runs": 319,
      "tokens": 12233959,
      "runs_without_token_line": 3
    },
    "consult": {
      "calls": 1,
      "input_tokens": 1248,
      "output_tokens": 56441,
      "reasoning_tokens": 50460,
      "cost_usd": 10.71
    },
    "claude_sessions": [
      {
        "session": "19745a12",
        "role": "curator",
        "started": "2026-10-22T01:08:43.743Z",
        "ended": "2026-10-22T05:07:48.910Z",
        "in": 692,
        "out": 249404,
        "cache_w": 465398,
        "cache_r": 92023069,
        "total_new_tokens": 715494
      },
      {
        "session": "371ee907",
        "role": "main",
        "started": "2026-10-22T01:08:43.764Z",
        "ended": "2026-10-22T05:08:15.295Z",
        "in": 352,
        "out": 115716,
        "cache_w": 368151,
        "cache_r": 28977394,
        "total_new_tokens": 484219
      }
    ],
    "facts": {
      "store": "fact_text",
      "facts": 234,
      "retracted": 0
    },
    "grand_total_codex_tokens": 35922974,
    "grand_total_claude_new_tokens": 1199713,
    "grand_total_consult_tokens": 57689
  },
  "facts": {
    "store": "fact_text",
    "facts": 234,
    "retracted": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a1_10_vonneumann.json <==
{
  "job": "fpb_a1_10_vonneumann",
  "arm": 1,
  "problem": 10,
  "outcome": "closed",
  "started_at": 1792658530.5029073,
  "sealed_at": 1792669162.097676,
  "deadline": 1792672930.5029073,
  "main_report": {
    "outcome": "closed",
    "target_refs": [
      "Fact 150",
      "Fact 151"
    ],
    "summary": "Full target established. The target theorem (irreducible finite simplicial graph, |V|>=3, separable tracial vertex algebras each with a trace-zero unitary => the graph product von Neumann algebra is properly proximal) was admitted twice, independently, by the independent verifier: Fact 150 (author high2, 11:11:43Z) and Fact 151 (author high, statement = verbatim PROBLEM.md text, 11:11:49Z). Both proofs are self-contained and run over the same verified architecture built during the run: operative definition of proper proximality via the K^{inf,1}-closure small-at-infinity system S_{inf,1}(M) (Fact 71); graph Fock space / normal form / shuffle-class word decomposition (Facts 19, 16, 63 et al.); finite-dimensional layer decomposition with finite propagation from separability (Fact 146); weighted-heap minimal-position fraction functions D_v forming a positive partition of 1 - p_Omega with D_v in S_{inf,1}(M) (membership via compact right commutators on a strongly dense C*-subalgebra, Facts 76/113); complement-graph connectedness + binary-coded prefix words from trace-zero unitaries giving the exact two-copy domination D_b >= sum_{v,j} U_{v,j} D_v U_{v,j}* with no error term; diffuseness (Fact 66) and compact annihilation for central states (Fact 65) yielding the contradiction 2 <= Psi(D_b) <= 1. Supporting named subtargets: Facts 153/154 (the boundary-package lemma, two independent write-ups) and Fact 155 (stronger form: no M-central state on S_{inf,1}(M) at all, no normality needed). Earlier the run also closed all non-connected graph classes separately (Facts 86/89/93/94), the full group model (Fact 125), and all finite-dimensional vertex algebras (Fact 143); Facts 150/151 cover the entire original statement, not a restricted case. 155 facts admitted total, 0 retractions. Verification endpoint is LLM-verifier acceptance per arm A protocol, not an expert certificate.",
    "prior_answer_exposure": false,
    "protocol_deviations": [
      "Consult transport: the first consult API call (max effort, tools none, 100000-token cap) died at a ~1h connection limit with status=in_progress, zero tokens billed, $0.00 and no reply; a second (final, within the at-most-two-attempts cap) call with a trimmed prompt and 60000-token output cap succeeded (597s, $6.74). Both calls are in the project spend ledger.",
      "Worker start ordering: because the first consult attempt stalled ~60 minutes, the two high workers were started on route-independent foundational lanes (definitions/structure) before master_guidance existed, and the three xhigh workers were started on provisional lanes while the retry was in flight; all five lanes were re-assigned from the consult reply immediately after it was recorded verbatim as master_guidance. Elaboration preceded the consult as required; no strategy content was authored by the main agent."
    ]
  },
  "workers": {
    "high": {
      "state": "terminated",
      "round": 44,
      "pid": 1685830,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "stopped",
      "round": 38,
      "pid": 1685846,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "terminated",
      "round": 32,
      "pid": 1770597,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "terminated",
      "round": 32,
      "pid": 1770614,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "stopped",
      "round": 32,
      "pid": 1770713,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 0,
  "posthoc_status": "not_applicable",
  "consultation": [
    {
      "ts_utc": "2026-10-22T09:46:20.110206+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "in_progress",
      "input_tokens": 0,
      "output_tokens": 0,
      "reasoning_tokens": null,
      "cost_usd": 0.0,
      "seconds": 3630.5
    },
    {
      "ts_utc": "2026-10-22T09:59:01.736688+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 801,
      "output_tokens": 35532,
      "reasoning_tokens": 30560,
      "cost_usd": 6.7408,
      "seconds": 597.3
    }
  ],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a1_10_vonneumann",
    "window": {
      "from": "2026-10-22T09:20:11.652271+00:00",
      "to": "2026-10-22T11:49:19.978808+00:00",
      "wall_minutes": 149.1
    },
    "workers": {
      "high": {
        "rounds": 44,
        "tokens": 5142417,
        "rounds_without_token_line": 0,
        "status_round": 44,
        "state": "terminated",
        "started_at": 1792661111.6522706,
        "last_round_at": 1792669156.1156733
      },
      "high2": {
        "rounds": 38,
        "tokens": 5768181,
        "rounds_without_token_line": 0,
        "status_round": 38,
        "state": "stopped",
        "started_at": 1792661111.7204628,
        "last_round_at": 1792669151.4098966
      },
      "xhigh": {
        "rounds": 32,
        "tokens": 4166097,
        "rounds_without_token_line": 0,
        "status_round": 32,
        "state": "terminated",
        "started_at": 1792662585.23219,
        "last_round_at": 1792669113.7233644
      },
      "xhigh2": {
        "rounds": 32,
        "tokens": 4863125,
        "rounds_without_token_line": 0,
        "status_round": 32,
        "state": "terminated",
        "started_at": 1792662585.2964242,
        "last_round_at": 1792669104.5999649
      },
      "xhigh3": {
        "rounds": 32,
        "tokens": 4480135,
        "rounds_without_token_line": 0,
        "status_round": 32,
        "state": "stopped",
        "started_at": 1792662585.3594856,
        "last_round_at": 1792669127.1781566
      }
    },
    "worker_totals": {
      "rounds": 178,
      "tokens": 24419955
    },
    "verifier": {
      "runs": 168,
      "tokens": 6461821,
      "runs_without_token_line": 0
    },
    "consult": {
      "calls": 2,
      "input_tokens": 801,
      "output_tokens": 35532,
      "reasoning_tokens": 30560,
      "cost_usd": 6.74
    },
    "claude_sessions": [
      {
        "session": "2d4a57c8",
        "role": "main",
        "started": "2026-10-22T08:42:13.565Z",
        "ended": "2026-10-22T11:39:20.056Z",
        "in": 134,
        "out": 74648,
        "cache_w": 1928909,
        "cache_r": 4002516,
        "total_new_tokens": 2003691
      },
      {
        "session": "37e8db20",
        "role": "curator",
        "started": "2026-10-22T08:42:13.293Z",
        "ended": "2026-10-22T11:39:05.365Z",
        "in": 504,
        "out": 215358,
        "cache_w": 420018,
        "cache_r": 51333110,
        "total_new_tokens": 635880
      }
    ],
    "facts": {
      "store": "fact_text",
      "facts": 155,
      "retracted": 0
    },
    "grand_total_codex_tokens": 30881776,
    "grand_total_claude_new_tokens": 2639571,
    "grand_total_consult_tokens": 36333
  },
  "facts": {
    "store": "fact_text",
    "facts": 155,
    "retracted": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a2_03_bernoulli.json <==
{
  "job": "fpb_a2_03_bernoulli",
  "arm": 2,
  "problem": 3,
  "outcome": "timeout",
  "started_at": 1792626426.0894802,
  "sealed_at": 1792640831.1143901,
  "deadline": 1792640826.0894802,
  "main_report": {},
  "workers": {
    "high": {
      "state": "terminated",
      "round": 10,
      "pid": 3809082,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "terminated",
      "round": 3,
      "pid": 110560,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "terminated",
      "round": 3,
      "pid": 3809424,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "terminated",
      "round": 2,
      "pid": 3809715,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 3,
      "pid": 110654,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 344,
  "posthoc_status": "not_applicable",
  "consultation": [
    {
      "ts_utc": "2026-10-22T00:17:57.345969+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 700,
      "output_tokens": 77840,
      "reasoning_tokens": 73036,
      "cost_usd": 14.7338,
      "seconds": 1743.5
    },
    {
      "ts_utc": "2026-10-22T02:05:18.777031+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "incomplete",
      "input_tokens": 1597,
      "output_tokens": 100000,
      "reasoning_tokens": 97900,
      "cost_usd": 18.9503,
      "seconds": 1593.9
    }
  ],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a2_03_bernoulli",
    "window": {
      "from": "2026-10-22T00:11:17.130781+00:00",
      "to": "2026-10-22T03:57:06.728629+00:00",
      "wall_minutes": 225.8
    },
    "workers": {
      "high": {
        "rounds": 10,
        "tokens": 2588333,
        "rounds_without_token_line": 0,
        "status_round": 10,
        "state": "terminated",
        "started_at": 1792628177.1307807,
        "last_round_at": 1792639753.3426132
      },
      "high2": {
        "rounds": 3,
        "tokens": 1382719,
        "rounds_without_token_line": 0,
        "status_round": 3,
        "state": "terminated",
        "started_at": 1792635094.8668227,
        "last_round_at": 1792637680.4690924
      },
      "xhigh": {
        "rounds": 3,
        "tokens": 2543823,
        "rounds_without_token_line": 0,
        "status_round": 3,
        "state": "terminated",
        "started_at": 1792628177.535706,
        "last_round_at": 1792638434.8752203
      },
      "xhigh2": {
        "rounds": 2,
        "tokens": 2231419,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "terminated",
        "started_at": 1792628177.734859,
        "last_round_at": 1792634778.4120395
      },
      "xhigh3": {
        "rounds": 3,
        "tokens": 1042385,
        "rounds_without_token_line": 0,
        "status_round": 3,
        "state": "terminated",
        "started_at": 1792635094.9293225,
        "last_round_at": 1792640797.0698888
      }
    },
    "worker_totals": {
      "rounds": 21,
      "tokens": 9788679
    },
    "verifier": {
      "runs": 378,
      "tokens": 11011400,
      "runs_without_token_line": 1
    },
    "consult": {
      "calls": 2,
      "input_tokens": 2297,
      "output_tokens": 177840,
      "reasoning_tokens": 170936,
      "cost_usd": 33.68
    },
    "claude_sessions": [
      {
        "session": "9f069727",
        "role": "main",
        "started": "2026-10-21T23:47:09.136Z",
        "ended": "2026-10-22T03:44:32.567Z",
        "in": 164,
        "out": 69316,
        "cache_w": 2859189,
        "cache_r": 5101486,
        "total_new_tokens": 2928669
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 344,
      "revoked": 0
    },
    "grand_total_codex_tokens": 20800079,
    "grand_total_claude_new_tokens": 2928669,
    "grand_total_consult_tokens": 180137
  },
  "facts": {
    "store": "fact_graph",
    "facts": 344,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a2_04_dilation.json <==
{
  "job": "fpb_a2_04_dilation",
  "arm": 2,
  "problem": 4,
  "outcome": "timeout",
  "started_at": 1792644117.1679704,
  "sealed_at": 1792658528.5225315,
  "deadline": 1792658517.1679704,
  "main_report": {},
  "workers": {
    "high": {
      "state": "terminated",
      "round": 2,
      "pid": 1289376,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "terminated",
      "round": 7,
      "pid": 793206,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "terminated",
      "round": 4,
      "pid": 793288,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "terminated",
      "round": 2,
      "pid": 1289392,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 3,
      "pid": 793907,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 355,
  "posthoc_status": "not_applicable",
  "consultation": [
    {
      "ts_utc": "2026-10-22T05:04:02.559621+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 1291,
      "output_tokens": 65121,
      "reasoning_tokens": 55404,
      "cost_usd": 12.3485,
      "seconds": 1132.4
    },
    {
      "ts_utc": "2026-10-22T07:06:27.901640+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 7202,
      "output_tokens": 80676,
      "reasoning_tokens": 74518,
      "cost_usd": 15.4746,
      "seconds": 1388.5
    }
  ],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a2_04_dilation",
    "window": {
      "from": "2026-10-22T05:06:17.807605+00:00",
      "to": "2026-10-22T08:51:57.871882+00:00",
      "wall_minutes": 225.7
    },
    "workers": {
      "high": {
        "rounds": 2,
        "tokens": 1030426,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "terminated",
        "started_at": 1792653712.4525406,
        "last_round_at": 1792656841.981714
      },
      "high2": {
        "rounds": 7,
        "tokens": 3732449,
        "rounds_without_token_line": 0,
        "status_round": 7,
        "state": "terminated",
        "started_at": 1792645877.807605,
        "last_round_at": 1792657222.982929
      },
      "xhigh": {
        "rounds": 4,
        "tokens": 2869777,
        "rounds_without_token_line": 0,
        "status_round": 4,
        "state": "terminated",
        "started_at": 1792645878.0140216,
        "last_round_at": 1792652730.7335227
      },
      "xhigh2": {
        "rounds": 2,
        "tokens": 1143275,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "terminated",
        "started_at": 1792653712.5148008,
        "last_round_at": 1792654545.710769
      },
      "xhigh3": {
        "rounds": 3,
        "tokens": 2688288,
        "rounds_without_token_line": 0,
        "status_round": 3,
        "state": "terminated",
        "started_at": 1792645878.410999,
        "last_round_at": 1792654332.2511106
      }
    },
    "worker_totals": {
      "rounds": 18,
      "tokens": 11464215
    },
    "verifier": {
      "runs": 440,
      "tokens": 16085824,
      "runs_without_token_line": 0
    },
    "consult": {
      "calls": 2,
      "input_tokens": 8493,
      "output_tokens": 145797,
      "reasoning_tokens": 129922,
      "cost_usd": 27.82
    },
    "claude_sessions": [
      {
        "session": "f967ab79",
        "role": "main",
        "started": "2026-10-22T04:42:01.507Z",
        "ended": "2026-10-22T08:40:40.413Z",
        "in": 142,
        "out": 95635,
        "cache_w": 3607119,
        "cache_r": 4694648,
        "total_new_tokens": 3702896
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 355,
      "revoked": 0
    },
    "grand_total_codex_tokens": 27550039,
    "grand_total_claude_new_tokens": 3702896,
    "grand_total_consult_tokens": 154290
  },
  "facts": {
    "store": "fact_graph",
    "facts": 355,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a2_10_vonneumann.json <==
{
  "job": "fpb_a2_10_vonneumann",
  "arm": 2,
  "problem": 10,
  "outcome": "closed",
  "started_at": 1792658531.7548935,
  "sealed_at": 1792671209.3956318,
  "deadline": 1792672931.7548935,
  "main_report": {
    "outcome": "closed",
    "target_refs": [
      "079ff69e1105470a",
      "3b8530726d960833"
    ],
    "summary": "Full target closed: the verbatim theorem (every irreducible finite simplicial graph with |V|>=3 and separable tracial vertex algebras each containing a trace-zero unitary has a properly proximal graph product von Neumann algebra) was admitted to the fact graph by the independent verifier as TWO independently assembled terminal facts, 079ff69e1105470a (xhigh3, 12:07:14Z) and 3b8530726d960833 (high2, 12:06:45Z), each with a complete predecessor chain present in the graph (~280 verified facts total). Proper proximality is used in the standard trace-sensitive sense, pinned in-run as verified definitional anchor 3c7a98f3f2bb1c57 (S(N) via the ||.||_{infty,1}-closure K^{infty,1}(N) of the compacts; no N-central state with normal restriction). Route: Fock-model graph product + reduced-word calculus (T1); irreducibility <=> connected complement, full-support complement walks, prefix codes, free Haar pair (T3); vertex star-error ideals whose ordered product along a full-support complement walk is compact; quasicentral ideal-chain (Kasparov-type) cutoffs and a telescoping coisometry giving positive effects with compact right-commutators against a dense core, Fredholm-invertible total energy, and terminal-domain supports admitting arbitrarily large families of orthogonal unitary conjugates; closure via the Fredholm-cover boundary criterion 643d2343019c4978 (any M-central state with normal restriction restricts to the honest-compact core C(N_0) subset of S(M), kills compacts by Haar averaging, and is contradicted by invertibility vs packing). Notably, the swarm first refuted (verified counterexamples 237185e158a51517, 136c0150ad77131c; obstruction bdeb397ef06a2110) the consultant's original naive honest-compact pin of S_tau and re-derived the standard definition in-run before closing. This is full-target closure, not a restricted case: the terminal statements match the problem verbatim, and edge subcases (disconnected Gamma, isolated vertices) were also separately covered en route. LLM-verifier acceptance is the recorded endpoint, not an expert certificate. Operational notes: consult attempt 1 of 2 failed at the transport level (stream ended at 540s, status in_progress, zero tokens, $0); attempt 2 (same pinned parameters, $7.69) succeeded and was recorded verbatim as master_guidance. Workers were stopped gracefully upon target admission at ~12:15Z, ~27 minutes before deadline.",
    "prior_answer_exposure": false,
    "protocol_deviations": []
  },
  "workers": {
    "high": {
      "state": "stopped",
      "round": 9,
      "pid": 1664092,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "stopped",
      "round": 13,
      "pid": 1664189,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "stopped",
      "round": 6,
      "pid": 1664423,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "terminated",
      "round": 2,
      "pid": 1664718,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "stopped",
      "round": 6,
      "pid": 1664956,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 279,
  "posthoc_status": "not_applicable",
  "consultation": [
    {
      "ts_utc": "2026-10-22T08:54:34.298791+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "in_progress",
      "input_tokens": 0,
      "output_tokens": 0,
      "reasoning_tokens": null,
      "cost_usd": 0.0,
      "seconds": 540.3
    },
    {
      "ts_utc": "2026-10-22T09:10:17.389684+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 2765,
      "output_tokens": 40222,
      "reasoning_tokens": 35933,
      "cost_usd": 7.6891,
      "seconds": 744.7
    }
  ],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a2_10_vonneumann",
    "window": {
      "from": "2026-10-22T09:11:48.049173+00:00",
      "to": "2026-10-22T12:23:27.277438+00:00",
      "wall_minutes": 191.7
    },
    "workers": {
      "high": {
        "rounds": 9,
        "tokens": 2904364,
        "rounds_without_token_line": 0,
        "status_round": 9,
        "state": "stopped",
        "started_at": 1792660608.0491726,
        "last_round_at": 1792671143.2878325
      },
      "high2": {
        "rounds": 13,
        "tokens": 3150175,
        "rounds_without_token_line": 0,
        "status_round": 13,
        "state": "stopped",
        "started_at": 1792660608.2502344,
        "last_round_at": 1792671151.6230617
      },
      "xhigh": {
        "rounds": 6,
        "tokens": 2941519,
        "rounds_without_token_line": 0,
        "status_round": 6,
        "state": "stopped",
        "started_at": 1792660608.4529321,
        "last_round_at": 1792671154.7463849
      },
      "xhigh2": {
        "rounds": 2,
        "tokens": 2573411,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "terminated",
        "started_at": 1792660608.6535668,
        "last_round_at": 1792666279.8462663
      },
      "xhigh3": {
        "rounds": 6,
        "tokens": 3452632,
        "rounds_without_token_line": 0,
        "status_round": 6,
        "state": "stopped",
        "started_at": 1792660608.8552375,
        "last_round_at": 1792671180.7118819
      }
    },
    "worker_totals": {
      "rounds": 36,
      "tokens": 15022101
    },
    "verifier": {
      "runs": 338,
      "tokens": 14060100,
      "runs_without_token_line": 1
    },
    "consult": {
      "calls": 2,
      "input_tokens": 2765,
      "output_tokens": 40222,
      "reasoning_tokens": 35933,
      "cost_usd": 7.69
    },
    "claude_sessions": [
      {
        "session": "c9d956db",
        "role": "main",
        "started": "2026-10-22T08:42:14.759Z",
        "ended": "2026-10-22T12:13:12.168Z",
        "in": 136,
        "out": 78682,
        "cache_w": 2642710,
        "cache_r": 4081310,
        "total_new_tokens": 2721528
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 279,
      "revoked": 0
    },
    "grand_total_codex_tokens": 29082201,
    "grand_total_claude_new_tokens": 2721528,
    "grand_total_consult_tokens": 42987
  },
  "facts": {
    "store": "fact_graph",
    "facts": 279,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a3_02_moebius.json <==
{
  "job": "fpb_a3_02_moebius",
  "arm": 3,
  "problem": 2,
  "outcome": "self_admitted",
  "started_at": 1792626427.2323875,
  "sealed_at": 1792629723.6048021,
  "deadline": 1792640827.2323875,
  "main_report": {
    "outcome": "self_admitted",
    "target_refs": [
      "5b8f83793339a375",
      "b8af85ff4bb21a26",
      "2870ed15152b2bfc",
      "9b16a13c15b23ed3",
      "5389c2372d0055c6",
      "5e91213c9ade72ae"
    ],
    "summary": "Full target self-admitted (Arm C: worker self-review is the only gate; no live independent verification was run, per protocol). Two independently assembled terminal facts each state the ENTIRE original problem verbatim and conclude inf(realized) = sqrt(3): 5b8f83793339a375 and b8af85ff4bb21a26 (identical clean dependency closure). Architecture: condition (2) reformulated as quotient embeddedness of the flat Moebius band M_beta = Sigma/<G_beta> (7dda459489c252b7); squeeze interpolation and flat arc formulas (ba40a6aa1c234e65, 0f0c76f0038abaa5); a dichotomy lemma (5e91213c9ade72ae): either beta > 2 (shared-endpoint perpendicular case, 96ef4d572d9923d8) or a proper T-pattern with four distinct alternating endpoints exists, whose analytic minimax estimate gives beta > max{sqrt(1+d^2)-d, sqrt(5+d^2)+d} >= sqrt(3) (5e07f9b5d10c6860); hence LOWER BOUND: every realized beta > sqrt(3), also independently proved twice more via a continuous line-pair (Borsuk-type) theorem route (2870ed15152b2bfc, 9b16a13c15b23ed3). UPPER BOUND: every beta > sqrt(3) is realized by an explicit G_beta-invariant six-triangle construction folding onto an equilateral triangle and desingularized with explicit margins, with complete face-interior intersection checks (5389c2372d0055c6). Together the realized set is exactly (sqrt(3), infinity), so sqrt(3) is its infimum (and is itself not realized) - the full original problem, not a restricted case. Credibility measures taken within Arm C: after target admission, all five workers were re-tasked to adversarial cross-audits strictly of non-authored facts; all 24 then-admitted facts received at least one published audit. Three facts were found flawed (1c83587527cf1139 perturbation lemma - broken ambient-extension step; fc27d3023c562a7a LB assembly #1 - Delta-complex vs finite-regular-triangulation interface gap at its use of 558d34d92d514f14; 93de2b5d1aed5979 target assembly #1 - inherited that gap). The flaws were repaired by clean, multiply-audited replacements (182435ce66903684; the dichotomy-route LB; terminal 5b8f83793339a375) and the three flawed facts were cascade-revoked by the main agent citing the audit evidence. The surviving 21-fact graph is uniformly cross-audited with no open challenges. Caveats: all admissions are self-review verdicts plus sibling cross-audits by the same worker model; this is a recorded endpoint, not an expert or formal correctness certificate; the idle independent verifier was never called (reserved for the operator's post-hoc audit). One strategy consultation was used (gpt-5.6-sol via gpt_pro, effort max, tools none, $11.95); its decomposition was followed and closed by the workers.",
    "prior_answer_exposure": false,
    "protocol_deviations": [
      "Transient file-placement error by the main agent: five audit TASK drafts were briefly created under fact_graph/facts/runtime/ due to a persisted shell cd; they were moved to runtime/main/tasks/ and the stray directory removed within minutes; no fact records, store files, or metadata were modified (fact count and contents unaffected).",
      "fact_revoke of 1c83587527cf1139, fc27d3023c562a7a and (by cascade) 93de2b5d1aed5979 was performed autonomously by the main agent on the strength of workers' written adversarial audit reports, without a live operator confirmation of this destructive fork; reasons citing the audit finding ids are recorded in the revocation log, and clean replacements cover all revoked content.",
      "Arm C's historical service-precheck bypass is preserved by design and explicitly recorded here: no live independent verification gated any admission; verification endpoints in this run are worker self-verdicts and sibling cross-audit findings only."
    ]
  },
  "workers": {
    "high": {
      "state": "terminated",
      "round": 10,
      "pid": 3812971,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "stopped",
      "round": 15,
      "pid": 3813065,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "stopped",
      "round": 14,
      "pid": 3813275,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "stopped",
      "round": 14,
      "pid": 3813605,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 13,
      "pid": 3813861,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 21,
  "posthoc_status": "pending",
  "consultation": [
    {
      "ts_utc": "2026-10-22T00:10:22.728120+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 1734,
      "output_tokens": 62918,
      "reasoning_tokens": 56135,
      "cost_usd": 11.9461,
      "seconds": 1236.5
    }
  ],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a3_02_moebius",
    "window": {
      "from": "2026-10-22T00:12:27.153675+00:00",
      "to": "2026-10-22T00:52:01.436389+00:00",
      "wall_minutes": 39.6
    },
    "workers": {
      "high": {
        "rounds": 10,
        "tokens": 1057069,
        "rounds_without_token_line": 0,
        "status_round": 10,
        "state": "terminated",
        "started_at": 1792628247.1536753,
        "last_round_at": 1792629658.2867
      },
      "high2": {
        "rounds": 15,
        "tokens": 1478087,
        "rounds_without_token_line": 0,
        "status_round": 15,
        "state": "stopped",
        "started_at": 1792628247.355249,
        "last_round_at": 1792629700.0181453
      },
      "xhigh": {
        "rounds": 14,
        "tokens": 1332618,
        "rounds_without_token_line": 0,
        "status_round": 14,
        "state": "stopped",
        "started_at": 1792628247.5604947,
        "last_round_at": 1792629698.1171436
      },
      "xhigh2": {
        "rounds": 14,
        "tokens": 1350642,
        "rounds_without_token_line": 0,
        "status_round": 14,
        "state": "stopped",
        "started_at": 1792628247.75884,
        "last_round_at": 1792629708.776853
      },
      "xhigh3": {
        "rounds": 13,
        "tokens": 1291491,
        "rounds_without_token_line": 0,
        "status_round": 13,
        "state": "terminated",
        "started_at": 1792628247.9615183,
        "last_round_at": 1792629667.2765386
      }
    },
    "worker_totals": {
      "rounds": 66,
      "tokens": 6509907
    },
    "verifier": {
      "runs": 0,
      "tokens": 0,
      "runs_without_token_line": 0
    },
    "consult": {
      "calls": 1,
      "input_tokens": 1734,
      "output_tokens": 62918,
      "reasoning_tokens": 56135,
      "cost_usd": 11.95
    },
    "claude_sessions": [
      {
        "session": "1c2e8c15",
        "role": "curator",
        "started": "2026-10-21T23:47:10.294Z",
        "ended": "2026-10-22T00:41:29.407Z",
        "in": 154,
        "out": 47851,
        "cache_w": 132940,
        "cache_r": 3825840,
        "total_new_tokens": 180945
      },
      {
        "session": "4ed353ea",
        "role": "main",
        "started": "2026-10-21T23:47:10.249Z",
        "ended": "2026-10-22T00:41:59.977Z",
        "in": 84,
        "out": 60233,
        "cache_w": 515687,
        "cache_r": 3220990,
        "total_new_tokens": 576004
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 21,
      "revoked": 3
    },
    "grand_total_codex_tokens": 6509907,
    "grand_total_claude_new_tokens": 756949,
    "grand_total_consult_tokens": 64652
  },
  "facts": {
    "store": "fact_graph",
    "facts": 21,
    "revoked": 3
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a3_02_moebius_posthoc.json <==
{
  "project": "fpb_a3_02_moebius",
  "verify_url": "http://127.0.0.1:8232/verify",
  "facts_on_disk": 21,
  "named_targets": [
    "2870ed15152b2bfc",
    "5389c2372d0055c6",
    "5b8f83793339a375",
    "5e91213c9ade72ae",
    "9b16a13c15b23ed3",
    "b8af85ff4bb21a26"
  ],
  "judged": [
    {
      "fact_id": "0422b591e3803f9a",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 31.1,
      "statement_head": "Let m:R→R^3 and u:R→R^3 be continuous maps such that |u(t)|=1, m(t+1)=m(t), and u(t+1)=-u(t) for every t∈R. For each t define the affine line ℓ_t={m(t)+λu(t):λ∈R}. Then there exist s∈R and r∈(0,1/2] s",
      "repair_hints": ""
    },
    {
      "fact_id": "0f0c76f0038abaa5",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 31.0,
      "statement_head": "Let β>0, let Σ=R×[0,1], let G_β(u,v)=(u+β,1-v), and let π:Σ→Σ/<G_β> be the orbit quotient map. For x,d in R, let T be the segment parameterized by P(t)=(x+td,t) for 0<=t<=1. Then π maps T to a proper ",
      "repair_hints": ""
    },
    {
      "fact_id": "182435ce66903684",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 42.7,
      "statement_head": "Let K be a finite geometric simplicial complex in a Euclidean space, with vertex set V(K), and let F:|K|→R^m be a map that is affine on every simplex and is a topological embedding. There exists ε>0 w",
      "repair_hints": ""
    },
    {
      "fact_id": "2870ed15152b2bfc",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 59.3,
      "statement_head": "Let Σ=R×[0,1] and ∂Σ=R×{0,1}. For β>0 define G_β(x,y)=(x+β,1−y), with integer iterates G_β^k. A clean triangle is the convex hull of three non-collinear points of ∂Σ. A clean triangulation of Σ is a c",
      "repair_hints": ""
    },
    {
      "fact_id": "38b84f2bd9167d33",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 29.1,
      "statement_head": "Let m:R→R^3 and u:R→R^3 be continuous functions such that m(t+1)=m(t), |u(t)|=1, and u(t+1)=−u(t) for every t∈R. For s,t∈R define Φ(s,t)=(u(s)·u(t), (m(t)−m(s))·(u(s)×u(t))). Then there exist s,t∈R wi",
      "repair_hints": ""
    },
    {
      "fact_id": "3b49ecdab0076d2a",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 27.0,
      "statement_head": "Let β>0, let Σ=R×[0,1], let G_β(x,y)=(x+β,1−y), and let π:Σ→M_β=Σ/<G_β> be the quotient map. Let T be the projection of the straight segment from (x,0) to (x+d,1), where |d|<β. Let B be another embedd",
      "repair_hints": ""
    },
    {
      "fact_id": "5377bd50c3316a0b",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 56.0,
      "statement_head": "Let β>0, Σ=R×[0,1], G_β(x,y)=(x+β,1-y), and π:Σ→Σ/<G_β> the quotient map. Let T* be a face-to-face clean triangulation of Σ whose faces are indexed as (τ_n)_{n∈Z} so that τ_{n-1} and τ_n have a common",
      "repair_hints": ""
    },
    {
      "fact_id": "5389c2372d0055c6",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 57.6,
      "statement_head": "Let Σ=R×[0,1] and ∂Σ=R×{0,1}. For β>0 define G_β(x,y)=(x+β,1−y), with integer iterates G_β^k. A clean triangle is the convex hull of three non-collinear points of ∂Σ. A clean triangulation of Σ is a c",
      "repair_hints": ""
    },
    {
      "fact_id": "558d34d92d514f14",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 38.0,
      "statement_head": "Let β>0 and let M_β=(R×[0,1])/<G_β>, where G_β(u,v)=(u+β,1-v), with its inherited flat metric. Let K be a finite triangulation of M_β such that every face lifts isometrically to a clean triangle in th",
      "repair_hints": ""
    },
    {
      "fact_id": "5b8f83793339a375",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 31.9,
      "statement_head": "Let Σ = R × [0,1], ∂Σ = R × {0,1}. For β > 0, G_β(x,y) = (x+β, 1−y); G^k_β its k-fold composition (identity for k=0, inverse iterates for k<0). A clean triangle is the convex hull of 3 non-collinear p",
      "repair_hints": ""
    },
    {
      "fact_id": "5e07f9b5d10c6860",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 36.8,
      "statement_head": "Let β>0 and let M_β be the flat quotient of R×[0,1] by G_β(u,v)=(u+β,1-v). Suppose the boundary circle of M_β has a finite subdivision into straight edges and F:M_β→R^3 is a topological embedding whos",
      "repair_hints": ""
    },
    {
      "fact_id": "5e91213c9ade72ae",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 75.4,
      "statement_head": "Let β>0, let Σ=R×[0,1], let G_β(x,y)=(x+β,1−y), and let T be a countable locally finite G_β-invariant clean triangulation of Σ. Let M_β=Σ/<G_β> with quotient map π_β. Suppose F:M_β→R^3 is a topologica",
      "repair_hints": ""
    },
    {
      "fact_id": "6688b92829db9cee",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 61.0,
      "statement_head": "Let β>0, let Σ=R×[0,1], let G_β(x,y)=(x+β,1−y), and let T be a locally finite G_β-preserved clean triangulation of Σ. Suppose f:Σ→R^3 is continuous, restricts on every triangle of T to an affine map t",
      "repair_hints": ""
    },
    {
      "fact_id": "6ab7fc75895ffec1",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 41.9,
      "statement_head": "Let β>0, let M_β=(R×[0,1])/<G_β>, where G_β(u,v)=(u+β,1-v), and give M_β the flat metric inherited from the strip. Let K be a finite triangulation of M_β such that every face lifts isometrically to a ",
      "repair_hints": ""
    },
    {
      "fact_id": "7dda459489c252b7",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 24.3,
      "statement_head": "Let β>0, let Σ=R×[0,1], and define G_β:Σ→Σ by G_β(x,y)=(x+β,1−y). Let M_β be the orbit space in which p,q∈Σ represent the same point exactly when p=G_β^k(q) for some k∈Z, and let π_β:Σ→M_β be the quot",
      "repair_hints": ""
    },
    {
      "fact_id": "96ef4d572d9923d8",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 24.0,
      "statement_head": "Let β>0 and let M_β be the quotient of R×[0,1] by the transformations G_β(x,y)=(x+β,1−y). Its boundary is given a finite subdivision into straight edges. Let F:M_β→R^3 be a topological embedding whose",
      "repair_hints": ""
    },
    {
      "fact_id": "99d16d7df311bb6c",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 54.9,
      "statement_head": "Let β>0, let Σ=R×[0,1], let G_β(x,y)=(x+β,1−y), and let T be a locally finite G_β-preserved clean triangulation of Σ. Suppose f:Σ→R^3 is continuous, restricts on every triangle of T to an affine map t",
      "repair_hints": ""
    },
    {
      "fact_id": "9b16a13c15b23ed3",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 48.7,
      "statement_head": "Let Σ=R×[0,1] and ∂Σ=R×{0,1}. For β>0 define G_β(x,y)=(x+β,1−y). Let T be a countable, locally finite, G_β-invariant collection of clean triangles with pairwise disjoint interiors and union Σ, where a",
      "repair_hints": ""
    },
    {
      "fact_id": "9f25b50703867eec",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 82.2,
      "statement_head": "Let β>0, let Σ=R×[0,1], let G_β(x,y)=(x+β,1−y), and let T be a countable locally finite collection of nondegenerate closed Euclidean triangles such that: every vertex of every triangle lies in ∂Σ; the",
      "repair_hints": ""
    },
    {
      "fact_id": "b8af85ff4bb21a26",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 62.4,
      "statement_head": "Let Σ = R × [0,1], ∂Σ = R × {0,1}. For β > 0, G_β(x,y) = (x+β, 1−y); G^k_β is its k-fold composition (identity for k=0, inverse iterates for k<0). A clean triangle is the convex hull of 3 non-collinea",
      "repair_hints": ""
    },
    {
      "fact_id": "ba40a6aa1c234e65",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 21.7,
      "statement_head": "Let A, B, and C be non-collinear points in a Euclidean plane, and let S be an affine map from the closed triangle with vertices A, B, C into R^3. Assume |S(A)-S(B)|<|A-B|, |S(A)-S(C)|>|A-C|, and |S(B)",
      "repair_hints": ""
    }
  ],
  "summary": {
    "correct": 21
  }
}

==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a3_04_dilation.json <==
{
  "job": "fpb_a3_04_dilation",
  "arm": 3,
  "problem": 4,
  "outcome": "timeout",
  "started_at": 1792644118.3135872,
  "sealed_at": 1792658529.0744317,
  "deadline": 1792658518.3135872,
  "main_report": {},
  "workers": {
    "high": {
      "state": "terminated",
      "round": 9,
      "pid": 822405,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "terminated",
      "round": 6,
      "pid": 822532,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "terminated",
      "round": 2,
      "pid": 822742,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "terminated",
      "round": 1,
      "pid": 823034,
      "last_rc": null,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 2,
      "pid": 823309,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 235,
  "posthoc_status": "pending",
  "consultation": [
    {
      "ts_utc": "2026-10-22T05:09:34.468185+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 3026,
      "output_tokens": 80624,
      "reasoning_tokens": 74012,
      "cost_usd": 15.3333,
      "seconds": 1427.1
    }
  ],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a3_04_dilation",
    "window": {
      "from": "2026-10-22T05:14:47.793094+00:00",
      "to": "2026-10-22T08:51:59.621915+00:00",
      "wall_minutes": 217.2
    },
    "workers": {
      "high": {
        "rounds": 9,
        "tokens": 5445417,
        "rounds_without_token_line": 0,
        "status_round": 9,
        "state": "terminated",
        "started_at": 1792646387.7930944,
        "last_round_at": 1792657605.9052384
      },
      "high2": {
        "rounds": 6,
        "tokens": 5446757,
        "rounds_without_token_line": 0,
        "status_round": 6,
        "state": "terminated",
        "started_at": 1792646387.9927301,
        "last_round_at": 1792657919.807184
      },
      "xhigh": {
        "rounds": 2,
        "tokens": 4521314,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "terminated",
        "started_at": 1792646388.1962333,
        "last_round_at": 1792647549.053859
      },
      "xhigh2": {
        "rounds": 1,
        "tokens": 4937124,
        "rounds_without_token_line": 0,
        "status_round": 1,
        "state": "terminated",
        "started_at": 1792646388.394461,
        "last_round_at": null
      },
      "xhigh3": {
        "rounds": 2,
        "tokens": 4821430,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "terminated",
        "started_at": 1792646388.597705,
        "last_round_at": 1792655566.713048
      }
    },
    "worker_totals": {
      "rounds": 20,
      "tokens": 25172042
    },
    "verifier": {
      "runs": 0,
      "tokens": 0,
      "runs_without_token_line": 0
    },
    "consult": {
      "calls": 1,
      "input_tokens": 3026,
      "output_tokens": 80624,
      "reasoning_tokens": 74012,
      "cost_usd": 15.33
    },
    "claude_sessions": [
      {
        "session": "6d19f2e0",
        "role": "main",
        "started": "2026-10-22T04:42:01.374Z",
        "ended": "2026-10-22T08:41:17.315Z",
        "in": 420,
        "out": 154772,
        "cache_w": 664061,
        "cache_r": 43899512,
        "total_new_tokens": 819253
      },
      {
        "session": "953f78c9",
        "role": "curator",
        "started": "2026-10-22T04:42:01.480Z",
        "ended": "2026-10-22T08:40:24.349Z",
        "in": 602,
        "out": 314725,
        "cache_w": 598858,
        "cache_r": 94381501,
        "total_new_tokens": 914185
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 235,
      "revoked": 0
    },
    "grand_total_codex_tokens": 25172042,
    "grand_total_claude_new_tokens": 1733438,
    "grand_total_consult_tokens": 83650
  },
  "facts": {
    "store": "fact_graph",
    "facts": 235,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a3_04_dilation_posthoc.json <==
{
  "project": "fpb_a3_04_dilation",
  "verify_url": "http://127.0.0.1:8236/verify",
  "facts_on_disk": 235,
  "named_targets": [],
  "judged": [
    {
      "fact_id": "006d992220dbc6ce",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 73.5,
      "statement_head": "Let \\(R=\\prod_{i=1}^4[0,R_i]\\) and \\(S=\\prod_{i=1}^4[0,S_i]\\) be oriented Euclidean \\(4\\)-rectangles with positive nondecreasing side lengths, and suppose \\(S_3/S_2\\ge16\\). Let \\(f:(R,\\partial R)\\to(S",
      "repair_hints": ""
    },
    {
      "fact_id": "11b935a9315c20f9",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 34.3,
      "statement_head": "Let \\(R=P\\times Q\\) and \\(S\\) satisfy the hypotheses of fact fd14d28ea88cf79c with relative degree \\(d=1\\), and assume \\(S_3/S_2\\ge16\\). Put \\[ N=\\left(\\frac{S_3}{S_2}\\right)^{1/2},\\qquad V_R=|P||Q|,\\",
      "repair_hints": "Rewrite the candidate statement to list explicitly the hypotheses imported from fd14d28ea88cf79c: the rectangular forms of P and Q, the oriented target rectangle S, the piecewise smooth map of pairs f, relative degree d=1, and Dil_2(f) <= 1. Also define A_I and G_P in the statement (or otherwise state the exact conclusions from the cited fact that are being assumed). The proof's measure-counting argument can then remain unchanged, apart from correcting the displayed typo \"rac\" to \"\\\\frac\"."
    },
    {
      "fact_id": "2667a064269fc5aa",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 88.9,
      "statement_head": "Let \\(B=\\prod_{i=1}^3[0,L_i]\\) be a Euclidean three-rectangle, let \\(I=[0,L_4]\\), put \\(S=B\\times I\\), and let \\(\\pi:S\\to B\\) and \\(\\eta:S\\to I\\) be the two projections. Let \\(N\\) be a compact smooth ",
      "repair_hints": "Add hypotheses ensuring that each z_i is a relative two-cycle, for example g(∂M_i)⊂∂S (or a precise corner decomposition with ∂M_i⊂E together with g(E)⊂∂S). Then explicitly verify ∂z_i=0 relative to ∂S and c∉π(supp z_i) before invoking fact a6874f9cf6a37f49; the remaining radial-current and lower-box argument can then be retained."
    },
    {
      "fact_id": "404819cb1ecc63f4",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 74.8,
      "statement_head": "Assume the hypotheses of facts \\(1176034a05450a4c\\) and \\(74e2fc9e9a8de6c9\\), and use the hard parameter \\(t\\), hard long-slice chain \\(C=C_t\\), and target \\(y_1\\)-face selectors \\(d_0,d_1\\) supplied ",
      "repair_hints": "Rewrite the statement to list the full hypotheses explicitly: the definitions and ordering assumptions on R and S, S_3/S_2 >= 16, the piecewise-smooth map of pairs f with odd relative degree and Dil_2(f) <= 1, the bounds r,a,b <= 1/64, and the precise properties of the chosen t, C_t, and selectors d_0,d_1 needed here. The hypotheses of 74e2fc9e9a8de6c9 are inherited from 1176034a05450a4c, so avoid the opaque blanket reference. The proof itself then needs no substantive mathematical repair."
    },
    {
      "fact_id": "5ba94e606c52a894",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 27.4,
      "statement_head": "Under the hypotheses and notation of fact \\(897a5d94cf7a9330\\), put \\[ M_F=f_\\#[\\partial P\\times F],\\qquad Z_F=f_\\#[P\\times\\partial F]. \\] For \\(\\varepsilon\\in\\{0,1\\}\\), let \\(M_{F,\\varepsilon}\\) be t",
      "repair_hints": ""
    },
    {
      "fact_id": "68415b72e37b9cc8",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 36.5,
      "statement_head": "Let \\(R=\\prod_{i=1}^4[0,R_i]\\) and \\(S=\\prod_{i=1}^4[0,S_i]\\) be oriented Euclidean \\(4\\)-rectangles with positive sorted side lengths. Let \\(f:(R,\\partial R)\\to(S,\\partial S)\\) be piecewise smooth, h",
      "repair_hints": ""
    },
    {
      "fact_id": "7a2dbb6c682cfd2b",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 61.9,
      "statement_head": "Assume the hypotheses and notation of facts 7906c375878d7d3e, 99d797a8e8ad3e40, and 11047f2a123fa543. Thus m is the odd fold number, U is the source-slab lift, v_j is the integral of the coordinate vo",
      "repair_hints": ""
    },
    {
      "fact_id": "8ee109bdfd8ae0ef",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 20.1,
      "statement_head": "Let \\(0<R_1\\le R_2\\le R_3\\le R_4\\) and \\(0<S_1\\le S_2\\le S_3\\le S_4\\). Define \\[ r=\\frac{R_1}{S_1},\\qquad a=\\frac{R_3R_4}{S_3S_4},\\qquad x=\\frac{R_1R_2}{S_1S_4}. \\] Then \\[ a\\ge \\frac{x^2}{r^2}. \\] Co",
      "repair_hints": ""
    },
    {
      "fact_id": "9fbbda210169551c",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 86.2,
      "statement_head": "Let \\(R=P\\times Q\\), where \\(P\\) and \\(Q\\) are Euclidean two-rectangles, let \\(S=B\\times I\\), where \\(B\\) is a Euclidean three-rectangle and \\(I=[0,L]\\), and let \\(f:(R,\\partial R)\\to(S,\\partial S)\\) ",
      "repair_hints": ""
    },
    {
      "fact_id": "b9a69533d723a9de",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 85.1,
      "statement_head": "Let \\(R=\\prod_{i=1}^4[0,R_i]\\) and \\(S=\\prod_{i=1}^4[0,S_i]\\) be oriented Euclidean \\(4\\)-rectangles with positive sorted side lengths and \\(S_3/S_2\\ge16\\). Let \\(f:(R,\\partial R)\\to(S,\\partial S)\\) b",
      "repair_hints": ""
    },
    {
      "fact_id": "cb47b468d00e7a7e",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 56.7,
      "statement_head": "Assume the hypotheses of fact \\(fbf3cf9c5e01cd48\\), with \\(r,a,b\\le1/1024\\). If \\[ a\\frac{S_3}{S_2}\\le\\frac1{64}, \\] then \\[ S_4>65025\\frac{S_3^2}{S_2}. \\]",
      "repair_hints": "Rewrite the statement to list the inherited hypotheses explicitly: R and S are oriented Euclidean four-rectangles with positive nondecreasing side lengths, S_3/S_2 >= 16, f is a piecewise-smooth map of pairs of odd relative degree with Dil_2(f) <= 1, and r, a, and b have their stated definitions. Then state r,a,b <= 1/1024 and aS_3/S_2 <= 1/64. The proof itself needs no substantive mathematical repair."
    },
    {
      "fact_id": "e8afd115c78d7a6c",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 38.5,
      "statement_head": "Assume the hypotheses of fact cf4a1b800f8cf4a4 and additionally that \\(f:(R,\\partial R)\\to(S,\\partial S)\\) is a map of pairs. Fix \\(I=\\{i<j\\}\\) and write \\(I^c\\) for its complement. For every nonempty",
      "repair_hints": ""
    }
  ],
  "summary": {
    "correct": 8,
    "wrong": 4
  }
}

==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a3_05_spde.json <==
{
  "job": "fpb_a3_05_spde",
  "arm": 3,
  "problem": 5,
  "outcome": "self_admitted",
  "started_at": 1792660141.1072268,
  "sealed_at": 1792665477.1973522,
  "deadline": 1792674541.1072268,
  "main_report": {
    "outcome": "self_admitted",
    "target_refs": [
      "83e88ce881dcaa77",
      "f30abb93c2f1a438",
      "393d15f82c5e7401"
    ],
    "summary": "Full original target covered (no restriction or reformulation): the run established, in the problem's granted [ABLM24]-style weak-mild, Gaussian-mollifier-approximation-selected sense, that the Markov semigroup P_t of the Dirichlet stochastic heat equation on [0,1] with drift delta_0(u) has at most one invariant Borel probability measure on C_0([0,1]); the admitted facts prove the stronger statement that the Gibbs measure mu_star = Z^-1 exp(2*int_0^1 1_{v>0}) d(Brownian bridge) is invariant and is the unique invariant probability. Route: Gaussian/Gibbs statics (f363b5cd4931a82e, 57e911d6872b8163); actual smooth-drift semigroups via Fejer-Galerkin with mu_n-reversibility and n-uniform spectral gap kappa=pi^2/(2e^2) (7810ef28b45898a1); transfer of invariance/symmetry/gap to the singular semigroup using only the granted pointwise convergence plus TV convergence (2263fdbfbb074925, af520e8e24c27d3f); mu_star-a.e. Hilbert-Schmidt kernel plus singular-component reduction (f2c3beb467659d76, 6bec13f3c7dd917a, 316b603aef02a72c); an every-initial-state overlap criterion reducing uniqueness to a uniform-in-n occupation bound (9cda69d81a5c626f, 85d9adb19ae7fb25); and the decisive uniform-in-(n,v) estimate sup_n sup_v E int_0^T L_n(X_s^{n,v})^2 ds <= M_T proved by a Duhamel/OU-gradient bootstrap (943e046d03620a24; independent duplicate f020699264c0769a). Three final-theorem facts were admitted by three different workers. The adversarial lane produced a necessity counterexample (937507a73969111c) showing the abstract shortcut without the every-v ingredient genuinely fails, and recorded that no disproof mechanism survived. Arm C semantics: all 109 facts entered through the worker self-verify gate (self_verdict correct, 0 rejections recorded); closure is self-admitted, not an independent-verifier or expert correctness certificate; the idle independent verifier was never called, reserved for the operator's post-hoc audit. One strategy consultation (gpt-5.6-sol, gpt_pro, effort max, $8.10; ledger runtime/projects/fpb_a3_05_spde/spend/consult.jsonl); its reply recorded verbatim as master_guidance 27e535d000321d4c. Workers stopped gracefully on target admission at ~10:35 UTC, ~86 minutes after kickoff, well inside the 240-minute cap. TARGET_REFS.json additionally lists the named subtarget chain heads.",
    "prior_answer_exposure": false,
    "protocol_deviations": []
  },
  "workers": {
    "high": {
      "state": "stopped",
      "round": 15,
      "pid": 1701843,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "stopped",
      "round": 15,
      "pid": 1701939,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "stopped",
      "round": 7,
      "pid": 1702194,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "stopped",
      "round": 10,
      "pid": 1702482,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 8,
      "pid": 1702726,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 109,
  "posthoc_status": "pending",
  "consultation": [
    {
      "ts_utc": "2026-10-22T09:23:52.201259+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 1695,
      "output_tokens": 42597,
      "reasoning_tokens": 35007,
      "cost_usd": 8.1042,
      "seconds": 738.6
    }
  ],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a3_05_spde",
    "window": {
      "from": "2026-10-22T09:24:39.770690+00:00",
      "to": "2026-10-22T10:47:55.088282+00:00",
      "wall_minutes": 83.3
    },
    "workers": {
      "high": {
        "rounds": 15,
        "tokens": 2385690,
        "rounds_without_token_line": 0,
        "status_round": 15,
        "state": "stopped",
        "started_at": 1792661379.7706904,
        "last_round_at": 1792665424.1781886
      },
      "high2": {
        "rounds": 15,
        "tokens": 2261993,
        "rounds_without_token_line": 0,
        "status_round": 15,
        "state": "stopped",
        "started_at": 1792661379.9712174,
        "last_round_at": 1792665457.2958171
      },
      "xhigh": {
        "rounds": 7,
        "tokens": 1857364,
        "rounds_without_token_line": 0,
        "status_round": 7,
        "state": "stopped",
        "started_at": 1792661380.177409,
        "last_round_at": 1792665429.4909909
      },
      "xhigh2": {
        "rounds": 10,
        "tokens": 1748466,
        "rounds_without_token_line": 0,
        "status_round": 10,
        "state": "stopped",
        "started_at": 1792661380.3759685,
        "last_round_at": 1792665452.922799
      },
      "xhigh3": {
        "rounds": 8,
        "tokens": 1793893,
        "rounds_without_token_line": 0,
        "status_round": 8,
        "state": "terminated",
        "started_at": 1792661380.5791707,
        "last_round_at": 1792665384.4438825
      }
    },
    "worker_totals": {
      "rounds": 55,
      "tokens": 10047406
    },
    "verifier": {
      "runs": 0,
      "tokens": 0,
      "runs_without_token_line": 0
    },
    "consult": {
      "calls": 1,
      "input_tokens": 1695,
      "output_tokens": 42597,
      "reasoning_tokens": 35007,
      "cost_usd": 8.1
    },
    "claude_sessions": [
      {
        "session": "516f80f1",
        "role": "main",
        "started": "2026-10-22T09:09:05.409Z",
        "ended": "2026-10-22T10:37:55.159Z",
        "in": 106,
        "out": 51132,
        "cache_w": 1072210,
        "cache_r": 3456701,
        "total_new_tokens": 1123448
      },
      {
        "session": "d9d03126",
        "role": "curator",
        "started": "2026-10-22T09:09:04.252Z",
        "ended": "2026-10-22T10:36:08.530Z",
        "in": 296,
        "out": 144173,
        "cache_w": 331530,
        "cache_r": 25116892,
        "total_new_tokens": 475999
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 109,
      "revoked": 0
    },
    "grand_total_codex_tokens": 10047406,
    "grand_total_claude_new_tokens": 1599447,
    "grand_total_consult_tokens": 44292
  },
  "facts": {
    "store": "fact_graph",
    "facts": 109,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a3_05_spde_posthoc.json <==
{
  "project": "fpb_a3_05_spde",
  "verify_url": "http://127.0.0.1:8240/verify",
  "facts_on_disk": 109,
  "named_targets": [
    "2263fdbfbb074925",
    "393d15f82c5e7401",
    "57e911d6872b8163",
    "7810ef28b45898a1",
    "83e88ce881dcaa77",
    "943e046d03620a24",
    "9cda69d81a5c626f",
    "acb212cd2ff9bd1e",
    "f020699264c0769a",
    "f30abb93c2f1a438",
    "f363b5cd4931a82e"
  ],
  "judged": [
    {
      "fact_id": "2263fdbfbb074925",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 38.7,
      "statement_head": "Let \\(E=C_0([0,1])\\). Let \\((P_t)_{t\\geq0}\\) be the Markov semigroup of the Dirichlet stochastic heat equation with drift \\(\\delta_0\\), and for every integer \\(n\\geq1\\) let \\((P_t^{(n)})_{t\\geq0}\\) be",
      "repair_hints": ""
    },
    {
      "fact_id": "393d15f82c5e7401",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 38.0,
      "statement_head": "Let E=C_0([0,1]) and let (P_t)_{t≥0} be the Markov semigroup of the Dirichlet stochastic heat equation on [0,1] with drift δ_0(u), in the approximation-selected weak-mild sense granted in the problem:",
      "repair_hints": ""
    },
    {
      "fact_id": "57e911d6872b8163",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 37.4,
      "statement_head": "Let γ be the Brownian-bridge law of fact f363b5cd4931a82e and let V_n,V_∞ be defined in fact 3541547ce5b76826. Define Z_n=∫_Eexp(2V_n)dγ,  Z_★=∫_Eexp(2V_∞)dγ, μ_n=Z_n^{-1}exp(2V_n)γ,  μ_★=Z_★^{-1}exp(",
      "repair_hints": ""
    },
    {
      "fact_id": "7810ef28b45898a1",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 78.7,
      "statement_head": "Let \\(E=C_0([0,1])\\), \\(H=L^2(0,1)\\), \\(e_k(x)=\\sqrt2\\sin(k\\pi x)\\), \\(\\lambda_k=(k\\pi)^2\\), and \\(A=\\Delta_D/2\\). For each integer \\(n\\geq1\\), let \\(G_{1/n}(r)=\\sqrt{n/(2\\pi)}e^{-nr^2/2}\\), let \\(V_n",
      "repair_hints": ""
    },
    {
      "fact_id": "83e88ce881dcaa77",
      "is_named_target": true,
      "verdict": "wrong",
      "seconds": 47.4,
      "statement_head": "Let (P_t)_{t>=0} be the Markov semigroup on C_0([0,1]) of the Dirichlet stochastic heat equation on [0,1] with drift delta_0(u), in the weak-mild sense and with the Gaussian-mollifier approximation se",
      "repair_hints": "Make the candidate statement self-contained by explicitly stating the Gaussian-mollifier approximation/selection assumptions that define P, or replace the reference to 'the problem' with a specific signed fact_id that constructs and identifies the selected singular semigroup. The proof's applications of facts 943e046d03620a24 and 9cda69d81a5c626f otherwise need no change."
    },
    {
      "fact_id": "943e046d03620a24",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 60.6,
      "statement_head": "Let E=C_0([0,1]), H=L^2(0,1), and for every integer n>=1 let X^{n,v}, P_t^{(n)}, and B_n(w)(x)=G_{1/n}(w(x)) be the smooth-SPDE solution, semigroup, and reaction drift of fact 7810ef28b45898a1. Define",
      "repair_hints": ""
    },
    {
      "fact_id": "9cda69d81a5c626f",
      "is_named_target": true,
      "verdict": "wrong",
      "seconds": 103.3,
      "statement_head": "Let E=C_0([0,1]), H=L^2(0,1), and let X^{n,v} be the smooth-SPDE solution of fact 7810ef28b45898a1 started from v in E, with B_n(w)(x)=G_{1/n}(w(x)) and L_n(w)=integral_0^1G_{1/n}(w(x))dx. Fix 0<T_0<T",
      "repair_hints": "Add the explicit hypothesis P_t^{(n)}f(v) -> P_tf(v) for every t>0, v in E, and f in C_b(E) to the uniqueness implication, or cite and verify a signed fact that proves this convergence for the semigroups at hand. Then facts 2263fdbfbb074925 and f2c3beb467659d76 can supply hypotheses (iii) and (iv) of fact 85d9adb19ae7fb25, while fact 57e911d6872b8163 supplies (i) and the proved overlap supplies (v)."
    },
    {
      "fact_id": "acb212cd2ff9bd1e",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 23.6,
      "statement_head": "Let X be a measurable space, let (P_t)_{t≥0} be a Markov transition semigroup on X, and let μ be an invariant probability. Assume that every P_t is self-adjoint on L²(μ), and assume there is κ>0 such ",
      "repair_hints": ""
    },
    {
      "fact_id": "f020699264c0769a",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 69.2,
      "statement_head": "Let E=C_0([0,1]), let X^{n,v} be the smooth-SPDE solution from fact 7810ef28b45898a1 started from v∈E, and put L_n(w)=∫_0^1G_{1/n}(w(x))dx. For every T>0 there is a finite C_T, independent of n and v,",
      "repair_hints": ""
    },
    {
      "fact_id": "f30abb93c2f1a438",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 28.4,
      "statement_head": "Let E=C_0([0,1])={v\\in C([0,1],\\mathbb R):v(0)=v(1)=0}. Let (P_t)_{t\\geq0} be the Markov semigroup associated with the granted unique-in-law adapted weak-mild solution of the Dirichlet stochastic heat",
      "repair_hints": ""
    },
    {
      "fact_id": "f363b5cd4931a82e",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 60.1,
      "statement_head": "Let E=C_0([0,1]) with the supremum norm, let H=L^2(0,1), and let Δ_D be the Dirichlet Laplacian. There exists a centered Gaussian Borel probability γ on E whose covariance operator on H is Q=(−Δ_D)^{-",
      "repair_hints": ""
    },
    {
      "fact_id": "000f20f01fef0409",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 99.2,
      "statement_head": "Let H=L^2(0,1), let e_k(x)=sqrt(2)sin(k pi x), let lambda_k=(k pi)^2, and let S_t e_k=exp(-lambda_k t/2)e_k. Fix T>0 and a filtered probability space. Let b:(0,T) x Omega -> L^1(0,1) be predictable an",
      "repair_hints": ""
    },
    {
      "fact_id": "0f3c905b50be0cc4",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 28.1,
      "statement_head": "Let (X,d) be a metric space, let μ be a finite Borel measure on X, and let 1≤p<∞. Then C_b(X), the real vector space of bounded continuous functions on X, is dense in L^p(X,μ). Moreover, if λ is a fin",
      "repair_hints": ""
    },
    {
      "fact_id": "2b8d2a53245e8b1d",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 51.2,
      "statement_head": "Let E be a Polish space. For every integer n>=1 let (P_t^{(n)})_{t>=0} be a Markov transition semigroup on E with an invariant probability mu_n, and let (P_t)_{t>=0} be a Markov transition semigroup w",
      "repair_hints": ""
    },
    {
      "fact_id": "4b443757bafefa70",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 60.8,
      "statement_head": "Let \\(E=C_0([0,1])\\) have the pointwise order. Let \\((P_t^{(n)})_{t\\geq0}\\), \\((P_t)_{t\\geq0}\\), \\(\\mu_n\\), and \\(\\mu_\\star\\) be the smooth semigroups, singular semigroup, and Gibbs probabilities of f",
      "repair_hints": ""
    },
    {
      "fact_id": "6b4b0dd6ba3e27f0",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 72.0,
      "statement_head": "Let J be an arbitrary index set, let 0≤a<b, and for each j∈J let H_j:[a,b]→[0,∞) be finite, nonincreasing, and absolutely continuous, and let I_j:[a,b]→[0,∞) be measurable. Suppose H_j'(t)=−I_j(t)/2 f",
      "repair_hints": ""
    },
    {
      "fact_id": "7d2439341c533b88",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 171.0,
      "statement_head": "Let E=C_0([0,1]), H=L^2(0,1), S_t=exp(t\\Delta_D/2), and let R_t be the Dirichlet Ornstein--Uhlenbeck semigroup of fact c462384f53db1bf2. For n>=1 let B_n(w)(x)=G_{1/n}(w(x)), let V_n(w)=\\int_0^1\\Phi_n",
      "repair_hints": "Remove the false assertion that C_N is positivity preserving. The finite-dimensional integrands need not be shown nonnegative for the limit passage: retain their uniform absolute bound, pass the Duhamel identity to the limit, and then prove nonnegativity directly for the limiting integrand because B_n(w) and F_{n,r}(w) are pointwise nonnegative and S_r is positivity preserving. Alternatively, provide a separate correct proof that C_N^2 itself is positivity preserving; fact 7810ef28b45898a1 cannot be cited as proving positivity of C_N."
    },
    {
      "fact_id": "8b223a5527947228",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 30.6,
      "statement_head": "Let (E,d) be a Polish metric space and let (P_t)_{t≥0} be a Markov transition semigroup on the Borel sigma-field of E. Suppose that there exist τ>0 and a Markov kernel K from E×E to E^N×E^N with the f",
      "repair_hints": ""
    },
    {
      "fact_id": "980831164e3d18c7",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 97.2,
      "statement_head": "Let E be a Polish space, let γ be a Borel probability on E, and let μ_n=r_nγ for integers n≥1 and μ=rγ be Borel probabilities whose densities satisfy r_n>0 and r>0 γ-almost everywhere and ||r_n−r||_{L",
      "repair_hints": ""
    },
    {
      "fact_id": "ac59fb4f62700f8e",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 57.1,
      "statement_head": "Let \\(E=C_0([0,1])\\) carry the pointwise order, let \\((P_t)_{t\\geq0}\\) be the singular-SPDE semigroup under the pointwise smooth-approximation hypothesis of fact 1c9defae1d3e4ecf, and let \\(\\mu_\\star\\",
      "repair_hints": ""
    },
    {
      "fact_id": "c3392e6b2cb1f809",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 16.7,
      "statement_head": "Let X be a topological space with its Borel sigma-field, let K be a Markov transition kernel on X, and let μ be a Borel probability measure such that ∫_X Kf dμ=∫_X f dμ for every bounded Borel functio",
      "repair_hints": ""
    },
    {
      "fact_id": "ce9476753e30fd76",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 52.2,
      "statement_head": "Let E=C_0([0,1]), H=L^2(0,1), e_k(x)=sqrt(2)sin(k pi x), alpha_k=(k pi)^2, and let S_t e_k=exp(-alpha_k t/2)e_k. For every integer n>=1 let mu_n, B_n(v)(x)=G_{1/n}(v(x)), and L_n(v)=integral_0^1 G_{1/",
      "repair_hints": ""
    },
    {
      "fact_id": "df22ef57000bbb9d",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 63.3,
      "statement_head": "Let E=C_0([0,1]), H=L²(0,1), e_k(x)=sqrt(2)sin(kπx), and let μ_n and P_t^{(n)} be respectively the Gibbs probability and the actual smooth-SPDE semigroup of fact 7810ef28b45898a1. Then, for every t>0 ",
      "repair_hints": ""
    }
  ],
  "summary": {
    "correct": 20,
    "wrong": 3
  }
}

==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a3_07_matching.json <==
{
  "job": "fpb_a3_07_matching",
  "arm": 3,
  "problem": 7,
  "outcome": "self_admitted",
  "started_at": 1792669163.484048,
  "sealed_at": 1792671844.8484473,
  "deadline": 1792683563.484048,
  "main_report": {
    "outcome": "self_admitted",
    "target_refs": [
      "07a59c7889ba2e87",
      "e167a690c1e42dce",
      "b72ae426305f154b",
      "1514e4a1016cc55c",
      "238736da237f9161",
      "9b6c356dbcddbae8",
      "27f934961473206d",
      "f7d68b6d2d19009f",
      "9a1fba91d1bea0f7",
      "73ef6f1467909cc4",
      "0303123e35ba3714",
      "3c0f97a0f941c151",
      "ed64ed3d34a68a69",
      "c69575d3ff5e2037"
    ],
    "summary": "Full target covered (arm C: all acceptances are worker self-admissions, not independent-verifier or expert certificates). The run answers the entire original problem: the answer to 'Is F_w contractible?' is NO. Two explicit counterexamples were established, each stated verbatim against PROBLEM.md's R x R_+ matching construction: w* = a a^-1 b b^-1 a a^-1 c c^-1 a a^-1 d d^-1 over F(a,b,c,d) (facts 07a59c7889ba2e87, e167a690c1e42dce) and the shorter w10 = a a^-1 b b^-1 a a^-1 c c^-1 a a^-1 over F(a,b,c) (facts b72ae426305f154b, 1514e4a1016cc55c, 238736da237f9161, 9b6c356dbcddbae8, 27f934961473206d; authored by four distinct workers). Both words are reducible and quasi-reduced, and in each case H_2(F_w; F_2) is one-dimensional, so F_w is not contractible. Proof architecture (from the single strategy consult): every matching's union graph is a forest; the per-region condition forces each crossing component to use one generator with cyclically alternating signs; matchings are faithfully classified by forest endpoint pairings with the cyclic-label condition (fact 9a1fba91d1bea0f7); uniquely-occurring adjacent inverse pairs are forced isolated caps whose deletion is a cellular isomorphism (fact 73ef6f1467909cc4); the residual six-point complex on a,a^-1,a,a^-1,a,a^-1 has exactly 5 vertices, 6 edges, 3 squares forming a theta-sphere pattern (fact 0303123e35ba3714) with H_2 = F_2 (facts 3c0f97a0f941c151, ed64ed3d34a68a69). Internal cross-validation: an independent Python enumeration (two non-circular checkers, DCEL face tracer vs pairing criterion) matched the hand enumeration; YES-route stress tests (collapse, discrete Morse, nerve) all fail precisely at the three-square obstruction; hostile intra-run audits of the final chain passed. The audits also found genuine flaws in four earlier self-admitted facts - a false converse-uniqueness clause in 8b5118a6a0a52766 and a shared isotopy-support proof gap in f5b32ff0ff501496, 55726ef9a9139d98, ba36cfdb52f63654 - documented in open obstacles c1cbff2353bc42af, 63135e6a91e10970, 6af4656903dace12. These four facts and the two early closure facts that depended on them (57664495b328f82c, 75307baadc1f24b9) are excluded from target_refs; every cited closure fact's full predecessor closure avoids them. No facts were revoked (revocation is an operator fork; flagged facts are quarantined by exclusion and by the recorded obstacles). Consult spend: one call, $9.0454. Workers stopped gracefully on target admission.",
    "prior_answer_exposure": false,
    "protocol_deviations": []
  },
  "workers": {
    "high": {
      "state": "terminated",
      "round": 11,
      "pid": 2333131,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "stopped",
      "round": 11,
      "pid": 2333226,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "stopped",
      "round": 4,
      "pid": 2333461,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "terminated",
      "round": 7,
      "pid": 2333761,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 6,
      "pid": 2333999,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 23,
  "posthoc_status": "pending",
  "consultation": [
    {
      "ts_utc": "2026-10-22T11:58:25.645374+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 2911,
      "output_tokens": 47374,
      "reasoning_tokens": 42044,
      "cost_usd": 9.0454,
      "seconds": 879.9
    }
  ],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a3_07_matching",
    "window": {
      "from": "2026-10-22T11:58:49.533813+00:00",
      "to": "2026-10-22T12:34:02.674420+00:00",
      "wall_minutes": 35.2
    },
    "workers": {
      "high": {
        "rounds": 11,
        "tokens": 992392,
        "rounds_without_token_line": 0,
        "status_round": 11,
        "state": "terminated",
        "started_at": 1792670629.533813,
        "last_round_at": 1792671786.2077403
      },
      "high2": {
        "rounds": 11,
        "tokens": 1113491,
        "rounds_without_token_line": 0,
        "status_round": 11,
        "state": "stopped",
        "started_at": 1792670629.7341428,
        "last_round_at": 1792671826.1673722
      },
      "xhigh": {
        "rounds": 4,
        "tokens": 521489,
        "rounds_without_token_line": 0,
        "status_round": 4,
        "state": "stopped",
        "started_at": 1792670629.93946,
        "last_round_at": 1792671816.177357
      },
      "xhigh2": {
        "rounds": 7,
        "tokens": 763297,
        "rounds_without_token_line": 0,
        "status_round": 7,
        "state": "terminated",
        "started_at": 1792670630.1394334,
        "last_round_at": 1792671785.4886541
      },
      "xhigh3": {
        "rounds": 6,
        "tokens": 611684,
        "rounds_without_token_line": 0,
        "status_round": 6,
        "state": "terminated",
        "started_at": 1792670630.341853,
        "last_round_at": 1792671790.893805
      }
    },
    "worker_totals": {
      "rounds": 39,
      "tokens": 4002353
    },
    "verifier": {
      "runs": 0,
      "tokens": 0,
      "runs_without_token_line": 0
    },
    "consult": {
      "calls": 1,
      "input_tokens": 2911,
      "output_tokens": 47374,
      "reasoning_tokens": 42044,
      "cost_usd": 9.05
    },
    "claude_sessions": [
      {
        "session": "8f498b53",
        "role": "main",
        "started": "2026-10-22T11:39:26.405Z",
        "ended": "2026-10-22T12:24:02.806Z",
        "in": 98,
        "out": 65172,
        "cache_w": 436398,
        "cache_r": 3968534,
        "total_new_tokens": 501668
      },
      {
        "session": "c3fb2024",
        "role": "curator",
        "started": "2026-10-22T11:39:26.629Z",
        "ended": "2026-10-22T12:23:55.891Z",
        "in": 128,
        "out": 52729,
        "cache_w": 140862,
        "cache_r": 3753957,
        "total_new_tokens": 193719
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 23,
      "revoked": 0
    },
    "grand_total_codex_tokens": 4002353,
    "grand_total_claude_new_tokens": 695387,
    "grand_total_consult_tokens": 50285
  },
  "facts": {
    "store": "fact_graph",
    "facts": 23,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a3_07_matching_posthoc.json <==
{
  "project": "fpb_a3_07_matching",
  "verify_url": "http://127.0.0.1:8242/verify",
  "facts_on_disk": 23,
  "named_targets": [
    "0303123e35ba3714",
    "07a59c7889ba2e87",
    "1514e4a1016cc55c",
    "238736da237f9161",
    "27f934961473206d",
    "3c0f97a0f941c151",
    "73ef6f1467909cc4",
    "9a1fba91d1bea0f7",
    "9b6c356dbcddbae8",
    "b72ae426305f154b",
    "c69575d3ff5e2037",
    "e167a690c1e42dce",
    "ed64ed3d34a68a69",
    "f7d68b6d2d19009f"
  ],
  "judged": [
    {
      "fact_id": "0303123e35ba3714",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 97.0,
      "statement_head": "Let D be a closed disk with six marked boundary points p_1,p_2,p_3,p_4,p_5,p_6 in cyclic order, labeled respectively a,A,a,A,a,A, where A=a^{-1}. A residual matching M is the union of three individual",
      "repair_hints": ""
    },
    {
      "fact_id": "07a59c7889ba2e87",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 55.2,
      "statement_head": "Let G=⟨a,b,c,d⟩ be the free group, let L={a,A,b,B,c,C,d,D} with A=a^{-1}, B=b^{-1}, C=c^{-1}, and D=d^{-1}, and let w*=a A b B a A c C a A d D. Use exactly the following matching construction. A match",
      "repair_hints": ""
    },
    {
      "fact_id": "1514e4a1016cc55c",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 88.0,
      "statement_head": "The answer to the contractibility question is no. Let G3=⟨a,b,c⟩ be the free group, let L3={a,A,b,B,c,C} with A=a^{-1}, B=b^{-1}, and C=c^{-1}, and let w10=a A b B a A c C a A. A matching M for w10 is",
      "repair_hints": ""
    },
    {
      "fact_id": "238736da237f9161",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 63.0,
      "statement_head": "The answer to the contractibility question is no. Let G3=⟨a,b,c⟩ be the free group, let L3={a,A,b,B,c,C} with A=a^{-1}, B=b^{-1}, and C=c^{-1}, and let w10=a A b B a A c C a A. A matching M for w10 is",
      "repair_hints": ""
    },
    {
      "fact_id": "27f934961473206d",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 51.3,
      "statement_head": "The answer to the contractibility question is no. Let G3=⟨a,b,c⟩ be the free group on three generators, write A=a^{-1}, B=b^{-1}, and C=c^{-1}, and define the ten-letter word w10=a A b B a A c C a A. ",
      "repair_hints": ""
    },
    {
      "fact_id": "3c0f97a0f941c151",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 30.6,
      "statement_head": "Let R_6 be the cubical CW complex of three-interval residual matchings in a closed disk with six cyclically ordered boundary labels a,a^{-1},a,a^{-1},a,a^{-1}, subject to the per-region condition that",
      "repair_hints": ""
    },
    {
      "fact_id": "55726ef9a9139d98",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 86.4,
      "statement_head": "Let G=⟨a,b,c,d⟩ be the free group, write A=a^{-1}, B=b^{-1}, C=c^{-1}, D=d^{-1}, and let w*=a A b B a A c C a A d D. Let F_{w*} be the matching CW complex defined from this twelve-letter word. Let R_6",
      "repair_hints": "Replace the invalid disk-homeomorphism construction with a correct relative ambient-isotopy argument. For example, choose a two-sided regular neighborhood of K together with the target cap, disjoint from the rest of the matching, construct an orientation-preserving ambient homeomorphism fixed on the ambient boundary and outside that neighborhood that carries K to the target cap, and prove it is isotopic to the identity relative to the marked boundary points. The support must include a neighborhood on both sides of K; it cannot be confined to U while fixing the complement. Then re-establish simultaneous standardization for the three disjoint neighborhoods and the deletion-insertion inverse claim."
    },
    {
      "fact_id": "57664495b328f82c",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 53.1,
      "statement_head": "The answer to the problem is no: there exists a reducible quasi-reduced word w for which F_w is not contractible. Explicitly, in the free group G=⟨a,b,c,d⟩, write A=a^{-1}, B=b^{-1}, C=c^{-1}, D=d^{-1",
      "repair_hints": ""
    },
    {
      "fact_id": "73ef6f1467909cc4",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 65.9,
      "statement_head": "Let u=u_1...u_{2n} be any even-length word in an alphabet with a fixed-point-free involution l -> l^{-1}. Define F_u by the matching-cell construction: its k-cells are boundary-fixed isotopy classes o",
      "repair_hints": ""
    },
    {
      "fact_id": "75307baadc1f24b9",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 60.0,
      "statement_head": "Let G=⟨a,b,c,d⟩ be the free group, let L={a,A,b,B,c,C,d,D} with A=a^{-1}, B=b^{-1}, C=c^{-1}, and D=d^{-1}, and let w*=a A b B a A c C a A d D. Use exactly the following matching construction. A match",
      "repair_hints": ""
    },
    {
      "fact_id": "7b62c2f5d56ed185",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 149.5,
      "statement_head": "Forest Lemma for matchings. Let H be the closed upper half-plane. Let w=w_1...w_{2n} be a word whose 2n letters label the distinct marked points (1,0),...,(2n,0) on the boundary of H. Let M be a union",
      "repair_hints": ""
    },
    {
      "fact_id": "7e722c0037aeffc2",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 83.3,
      "statement_head": "Let G=⟨a,b,c,d⟩ be the free group, write A=a^{-1}, B=b^{-1}, C=c^{-1}, and D=d^{-1}, and let w*=a A b B a A c C a A d D. Let F_{w*} be the matching CW complex in the problem. Let R_6 be the residual m",
      "repair_hints": ""
    },
    {
      "fact_id": "8b5118a6a0a52766",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 194.9,
      "statement_head": "Component-side and component-label lemma. Let H be the closed upper half-plane, let the distinct marked boundary points be (1,0),...,(2n,0), and label point (i,0) by the letter w_i of a word w=w_1...w",
      "repair_hints": "Strengthen the statement to require each interval to be properly embedded relative to H, explicitly with its interior contained in int(H) (equivalently, M intersects the boundary of H only at the marked endpoints). Then Step 2 may legitimately use T intersected with boundary(D) equal to its marked leaves; retain that condition throughout the compactification and face argument."
    },
    {
      "fact_id": "92baad711b5d53ae",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 105.4,
      "statement_head": "Let G=⟨a,b,c,d⟩ be the free group, write A=a^{-1}, B=b^{-1}, C=c^{-1}, and D=d^{-1}, and let w*=a A b B a A c C a A d D. Let F_{w*} be the matching CW complex in the problem. Let R_6 be the residual m",
      "repair_hints": ""
    },
    {
      "fact_id": "9a1fba91d1bea0f7",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 187.3,
      "statement_head": "Let H be the closed upper half-plane. Fix 2n distinct marked points s_i=(i,0), 1<=i<=2n, with labels w_i in an alphabet equipped with a fixed-point-free involution l -> l^{-1}. A labelled arc diagram ",
      "repair_hints": ""
    },
    {
      "fact_id": "9b6c356dbcddbae8",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 66.9,
      "statement_head": "The answer to the problem is no. Let G=⟨a,b,c⟩ be the free group, write A=a^{-1}, B=b^{-1}, and C=c^{-1}, and let L={a,A,b,B,c,C}. Define w10=a A b B a A c C a A. A matching M for w10 is a union of fi",
      "repair_hints": ""
    },
    {
      "fact_id": "b72ae426305f154b",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 91.2,
      "statement_head": "Let G=⟨a,b,c⟩ be the free group, let L={a,A,b,B,c,C} with A=a^{-1}, B=b^{-1}, and C=c^{-1}, and let w10=a A b B a A c C a A. Use exactly the following matching construction. A matching M for w10 is a ",
      "repair_hints": ""
    },
    {
      "fact_id": "ba36cfdb52f63654",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 141.5,
      "statement_head": "Forced-cap cellular isomorphism for the candidate word. Let G be the free group on a,b,c,d, write A=a^{-1}, B=b^{-1}, C=c^{-1}, D=d^{-1}, and let w*=a A b B a A c C a A d D. Let F_{w*} be the cubical ",
      "repair_hints": "Replace Step 2 with a valid cap-normalization construction: build a boundary-fixing homeomorphism of the whole disk carrying the three given empty caps to standard caps, then isotope that homeomorphism to the identity relative to the boundary; alternatively use support in an open neighborhood of each E_x that also crosses alpha_x and is disjoint from the residual matching. In Step 4, explicitly modify the residual ambient isotopy in the three boundary collars so that it fixes the new marked points and standard caps throughout, or invoke and verify an appropriate relative isotopy-extension theorem."
    },
    {
      "fact_id": "c69575d3ff5e2037",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 26.2,
      "statement_head": "Place six points 1,2,3,4,5,6 in cyclic order. A pairing is a partition into three unordered two-element pairs, written ij|kl|mn with the smaller entry first in each pair. Two pairs (i,j) and (k,l), wi",
      "repair_hints": ""
    },
    {
      "fact_id": "e167a690c1e42dce",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 114.3,
      "statement_head": "Let G=⟨a,b,c,d⟩ be the free group, let L={a,A,b,B,c,C,d,D} with A=a^{-1}, B=b^{-1}, C=c^{-1}, and D=d^{-1}, and let w*=a A b B a A c C a A d D. Use exactly the following matching construction. A match",
      "repair_hints": ""
    },
    {
      "fact_id": "ed64ed3d34a68a69",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 30.7,
      "statement_head": "Let K be a finite regular CW complex with exactly five 0-cells N,S,X,Y,Z; exactly six 1-cells e_NX,e_XS,e_NY,e_YS,e_NZ,e_ZS, where the subscripts give the two endpoints; exactly three 2-cells Q_XY,Q_Y",
      "repair_hints": ""
    },
    {
      "fact_id": "f5b32ff0ff501496",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 75.7,
      "statement_head": "Let w*=a A b B a A c C a A d D, where A=a^{-1}, B=b^{-1}, C=c^{-1}, and D=d^{-1}, and let F_{w*} be the CW complex whose k-cells are isotopy classes of k-crossing matchings for these twelve cyclically",
      "repair_hints": ""
    },
    {
      "fact_id": "f7d68b6d2d19009f",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 19.2,
      "statement_head": "Let G=⟨a,b,c,d⟩ be the free group, and write A=a^{-1}, B=b^{-1}, C=c^{-1}, and D=d^{-1}. The word w*=a A b B a A c C a A d D is reducible, meaning that it equals the identity in G, and is quasi-reduce",
      "repair_hints": ""
    }
  ],
  "summary": {
    "correct": 20,
    "wrong": 3
  }
}

==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a3_08_dressian.json <==
{
  "job": "fpb_a3_08_dressian",
  "arm": 3,
  "problem": 8,
  "outcome": "self_admitted",
  "started_at": 1792671846.001412,
  "sealed_at": 1792675944.5184476,
  "deadline": 1792686246.001412,
  "main_report": {
    "outcome": "self_admitted",
    "target_refs": [
      "7ad7f6eb08deb207",
      "86181baecb80ecd6",
      "a0af2bc2831233f0",
      "00bc43d3a787494a",
      "d0bdeea015f503b5"
    ],
    "summary": "FULL target, answer YES, covering the entire original problem (universal over every finite matroid M whose lattice of flats carries an order-reversing involution F->F^perp; no restriction or reformulation). Construction: for L(p) in Dr(M) of rank k, the relative polar p-dagger_C = pbar(cl_M(C)^perp) on M-independent (r-k)-sets (infinity on dependent sets) gives Phi(L(p)) = L(p-dagger), a well-defined order-reversing involution on Dr(M) with Phi(Trop(M/F + U_{0,F})) = Trop(M/F^perp + U_{0,F^perp}) for every flat F. Route proved in-run from first principles: perp forces L(M) modular; Pluecker coordinates descend to flats; polar support is matroidal; a weak-to-strong lemma (3-term relations + matroidal support => all tropical Pluecker relations) makes p-dagger a valuated matroid; local-line criterion gives L(p-dagger) subset Trop(M); mixed-rank antitonicity gives order reversal; rigidity (L(p)=L(q) => q=p+c) plus a circuit-orthogonality/cocircuit-span equivalence gives well-definedness; coordinatewise (p-dagger)-dagger = p gives involutivity. The consult's original Boolean-frame argument for the polar lemma was refuted in-run (Fano counterexample, fact 858a45597447b48f) and replaced; a post-completion definitional interface gap (circuit vs cocircuit presentation of L(p)) was caught by an in-run adversarial audit and repaired with bridge facts (c544de352c9193dd, 2b28deffc95e5c17, c72a0207724d66c3) before the final assemblies. Five independent capstone assemblies admitted (authors xhigh3, high2, xhigh, xhigh2, high2); full predecessor closure of 34 facts admitted with none missing; fresh post-admission adversarial audits (eb4302d52f439ef5, 2e7119fe7192a7c7) found no gaps; curator closed goal:target-theorem and goal:main-theorem at 0.95. ARM C: every admission passed only the worker self-verify gate (self_verdict correct); no live independent verification was requested, per the arm's preserved historical service-precheck bypass; the idle verifier on port 8244 is reserved for the operator's post-hoc audit. Hence the closure label is self_admitted, a recorded endpoint and not an expert or formal correctness certificate. One strategy consultation (gpt-5.6-sol via gpt_pro, effort max): cost_usd 12.3677; the optional second consult was not needed. Workers stopped gracefully on target admission at ~13:32 UTC, ~67 facts admitted, well within the 240-minute cap.",
    "prior_answer_exposure": false,
    "protocol_deviations": []
  },
  "workers": {
    "high": {
      "state": "terminated",
      "round": 14,
      "pid": 2521116,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "stopped",
      "round": 15,
      "pid": 2521225,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "terminated",
      "round": 8,
      "pid": 2521465,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "terminated",
      "round": 9,
      "pid": 2521769,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 8,
      "pid": 2522050,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 67,
  "posthoc_status": "pending",
  "consultation": [
    {
      "ts_utc": "2026-10-22T12:46:22.787999+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 1298,
      "output_tokens": 65221,
      "reasoning_tokens": 62061,
      "cost_usd": 12.3677,
      "seconds": 1167.4
    }
  ],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a3_08_dressian",
    "window": {
      "from": "2026-10-22T12:46:31.000930+00:00",
      "to": "2026-10-22T13:42:22.400836+00:00",
      "wall_minutes": 55.9
    },
    "workers": {
      "high": {
        "rounds": 14,
        "tokens": 1813299,
        "rounds_without_token_line": 0,
        "status_round": 14,
        "state": "terminated",
        "started_at": 1792673491.00093,
        "last_round_at": 1792675884.9867203
      },
      "high2": {
        "rounds": 15,
        "tokens": 2190350,
        "rounds_without_token_line": 0,
        "status_round": 15,
        "state": "stopped",
        "started_at": 1792673491.20232,
        "last_round_at": 1792675930.9658537
      },
      "xhigh": {
        "rounds": 8,
        "tokens": 1635521,
        "rounds_without_token_line": 0,
        "status_round": 8,
        "state": "terminated",
        "started_at": 1792673491.406522,
        "last_round_at": 1792675855.9164085
      },
      "xhigh2": {
        "rounds": 9,
        "tokens": 1612190,
        "rounds_without_token_line": 0,
        "status_round": 9,
        "state": "terminated",
        "started_at": 1792673491.605405,
        "last_round_at": 1792675869.7884521
      },
      "xhigh3": {
        "rounds": 8,
        "tokens": 1476016,
        "rounds_without_token_line": 0,
        "status_round": 8,
        "state": "terminated",
        "started_at": 1792673491.8070824,
        "last_round_at": 1792675823.9922695
      }
    },
    "worker_totals": {
      "rounds": 54,
      "tokens": 8727376
    },
    "verifier": {
      "runs": 0,
      "tokens": 0,
      "runs_without_token_line": 0
    },
    "consult": {
      "calls": 1,
      "input_tokens": 1298,
      "output_tokens": 65221,
      "reasoning_tokens": 62061,
      "cost_usd": 12.37
    },
    "claude_sessions": [
      {
        "session": "846502be",
        "role": "curator",
        "started": "2026-10-22T12:24:08.944Z",
        "ended": "2026-10-22T13:31:16.460Z",
        "in": 224,
        "out": 85455,
        "cache_w": 232556,
        "cache_r": 12388777,
        "total_new_tokens": 318235
      },
      {
        "session": "9fc1b731",
        "role": "main",
        "started": "2026-10-22T12:24:08.973Z",
        "ended": "2026-10-22T13:32:18.372Z",
        "in": 80,
        "out": 43917,
        "cache_w": 486854,
        "cache_r": 2050798,
        "total_new_tokens": 530851
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 67,
      "revoked": 0
    },
    "grand_total_codex_tokens": 8727376,
    "grand_total_claude_new_tokens": 849086,
    "grand_total_consult_tokens": 66519
  },
  "facts": {
    "store": "fact_graph",
    "facts": 67,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a3_08_dressian_posthoc.json <==
{
  "project": "fpb_a3_08_dressian",
  "verify_url": "http://127.0.0.1:8244/verify",
  "facts_on_disk": 67,
  "named_targets": [
    "00bc43d3a787494a",
    "7ad7f6eb08deb207",
    "86181baecb80ecd6",
    "a0af2bc2831233f0",
    "d0bdeea015f503b5"
  ],
  "judged": [
    {
      "fact_id": "00bc43d3a787494a",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 79.6,
      "statement_head": "Let M be a finite matroid, and let Trop(M) be the corresponding compactified tropical linear space, namely the closure of the Bergman fan of M in tropical projective space. Let Dr(M)={tropical linear ",
      "repair_hints": ""
    },
    {
      "fact_id": "7ad7f6eb08deb207",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 47.4,
      "statement_head": "Let M be a finite matroid, and let Trop(M) be its compactified tropical linear space, the closure of the Bergman fan in tropical projective space under the conventions of fact 1b8c484988448e6d. Let Dr",
      "repair_hints": ""
    },
    {
      "fact_id": "86181baecb80ecd6",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 48.4,
      "statement_head": "Let M be a finite matroid, and let Trop(M) be the corresponding compactified tropical linear space, namely the closure of the Bergman fan of M in tropical projective space. Let Dr(M)={tropical linear ",
      "repair_hints": ""
    },
    {
      "fact_id": "a0af2bc2831233f0",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 73.8,
      "statement_head": "Let M be a finite matroid, and let Trop(M) be the compactified tropical linear space given by the closure of the Bergman fan of M in tropical projective space. Let Dr(M) be the set of all compactified",
      "repair_hints": ""
    },
    {
      "fact_id": "d0bdeea015f503b5",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 70.6,
      "statement_head": "Let M be a matroid on a finite ground set E, and let Trop(M) be the closure of its Bergman fan in tropical projective space, taken in the natural stratum in which loop coordinates are infinite and non",
      "repair_hints": ""
    },
    {
      "fact_id": "01e9fb0aef183ddc",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 65.4,
      "statement_head": "Let \\(M\\) be a rank-\\(r\\) matroid on a finite set \\(E\\), let \\(p:\\binom Ek\\to\\mathbb T\\) be a rank-\\(k\\) tropical Plücker vector, and suppose \\(L(p)\\subseteq\\operatorname {Trop}(M)=L(p_M)\\). Then: (1)",
      "repair_hints": ""
    },
    {
      "fact_id": "0fea59ce6f4319e4",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 66.6,
      "statement_head": "Let M be a finite rank-r matroid whose flat lattice is modular and has an order-reversing involution X↦X^⊥. Let p be a rank-k tropical Plücker vector with L(p)⊆Trop(M), let p̄ be its descended functio",
      "repair_hints": ""
    },
    {
      "fact_id": "1fd0672be0a2a4cd",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 48.4,
      "statement_head": "Let \\(M\\) be a finite rank-\\(r\\) matroid on \\(E\\), let \\(1\\leq k\\leq r\\), and let \\(p:\\binom Ek\\to\\mathbb T\\) be a tropical Plücker vector satisfying: (i) \\(p_A=\\infty\\) for every \\(M\\)-dependent \\(k\\",
      "repair_hints": ""
    },
    {
      "fact_id": "3211f5228e96257a",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 71.9,
      "statement_head": "Let E={1,2}, let M=U_{2,2}, and equip the Boolean flat lattice L(M) with F^⊥=E∖F. Under the compactified tropical-linear-space conventions of fact 82055371350cdbc5, Dr(M) consists exactly of the empty",
      "repair_hints": ""
    },
    {
      "fact_id": "4a44e3f540e013ec",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 86.8,
      "statement_head": "Let M be a finite matroid of rank r on E whose lattice of flats admits an order-reversing involution X↦X^⊥. Let p:binom(E,k)→𝕋 be a rank-k tropical Plücker vector satisfying L(p)⊆Trop(M), where 0≤k≤r,",
      "repair_hints": ""
    },
    {
      "fact_id": "4e8494847b3bfc2c",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 49.0,
      "statement_head": "Let M be a finite matroid of rank r on E, and suppose its flat lattice L(M) has an order-reversing involution F↦F^⊥. Let Dr(M) be the poset of compactified tropical linear spaces L(p) contained in Tro",
      "repair_hints": ""
    },
    {
      "fact_id": "702bc4de48ac04a3",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 31.3,
      "statement_head": "Let M be a finite rank-r matroid whose flat lattice has an order-reversing involution ⊥. Fix 0≤k≤r and let w be a function from the rank-k flats to ℝ∪{∞}. Say that w has the local line property if, fo",
      "repair_hints": ""
    },
    {
      "fact_id": "81e9e465d5df69c6",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 61.6,
      "statement_head": "Let M be a finite matroid with modular flat lattice, let 0≤k≤r(M)−2, and let p be a rank-k tropical Plücker vector whose M-dependent coordinates are ∞ and whose values descend to a function w on rank-",
      "repair_hints": ""
    },
    {
      "fact_id": "a216906dac0f447a",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 34.4,
      "statement_head": "Let n and k be integers with 0 ≤ k ≤ n, and let U_{k,n} be the rank-k uniform matroid on an n-element ground set. The lattice of flats L(U_{k,n}) admits an order-reversing involution if and only if k ",
      "repair_hints": ""
    },
    {
      "fact_id": "b8ccee91243a0501",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 43.9,
      "statement_head": "Let M be a finite rank-r matroid on E whose flat lattice has an order-reversing involution X↦X^⊥. Let p be a rank-k tropical Plücker vector with L(p)⊆Trop(M), and let p̄ be its descended function on r",
      "repair_hints": ""
    },
    {
      "fact_id": "c72a0207724d66c3",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 63.3,
      "statement_head": "Let E be a finite set, and let p and q be tropical Plücker vectors on E of ranks k and l, respectively. For any tropical Plücker vector s on E, let L_circ(s) be the subset of tropical projective space",
      "repair_hints": ""
    },
    {
      "fact_id": "dc35788d3e456f1f",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 23.6,
      "statement_head": "Let M be a finite matroid. Choose a set R containing exactly one representative from each parallel class of nonloop elements of M, and let M_s=M|R be the resulting simplification. The map from L(M) to",
      "repair_hints": ""
    }
  ],
  "summary": {
    "correct": 17
  }
}

==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a3_09_hilbert.json <==
{
  "job": "fpb_a3_09_hilbert",
  "arm": 3,
  "problem": 9,
  "outcome": "self_admitted",
  "started_at": 1792673882.6641517,
  "sealed_at": 1792678778.0567899,
  "deadline": 1792688282.6641517,
  "main_report": {
    "outcome": "self_admitted",
    "target_refs": [
      "cd282f0410a5bbad",
      "1970b709e9734bf2",
      "f0455e5e7644911a",
      "a0e8cd29f778f407",
      "d8d3b22e1796a36b",
      "050a31d2f7a98d0f",
      "709b3774ee06fb87",
      "b34ce83c9fc23561",
      "148c0332a1a20fb0",
      "e74ce7fcd7401fe1",
      "9d88df8ba936fc0d",
      "870c98c20d655d84",
      "8364f87c8e82b224",
      "9d2396c3291fd5af",
      "bcd86d3f2a9c4520",
      "7b9f822e981bb94b",
      "f6a9db1e39f02c0d",
      "d938e308cfae9224"
    ],
    "summary": "FULL target self-admitted (arm C: author self-review is the only gate; no live independent verification; not an expert/formal certificate). Canonical endpoint fact cd282f0410a5bbad contains the verbatim Problem 9 statement and resolves it for ALL n and ALL hooks (a,1^b): c_{(a,1^b)}(n) = #{(pi,S): pi in S_n nonidentity, S a b-subset of Des(pi) minus its rightmost descent, maj(pi) - sum_{i in S} rho_pi(i) = a}, equivalently decreasing-block ordered set partitions of [n] into n-b blocks with rightmost descent at a block boundary, counted by the bmaj statistic (7b9f822e981bb94b). Proof chain, all self-contained and offline: L1 superization transfer of the granted universal coefficients to the 1|1 super coinvariant quotient (1970b709e9734bf2); L2 1|1 hook-Schur characters (f0455e5e7644911a); L3 invariant differential forms Omega_n^{S_n} = C[e] (x) Lambda(de) (a0e8cd29f778f407); L4 Hilb(Q_n;q,z) = A_n(q,z) via an opposite-Newton squeeze J_T <= H_T <= I:d_T = J_T with a complete-intersection socle injectivity argument (d8d3b22e1796a36b and chain 050a/709b/b34c/148c/e74c/9d88; independent assemblies 870c/8364); L5 marked-major/q-Stirling identity (9d2396c3291fd5af); L6 hook extraction by cancelling 1+z/q (bcd86d3f2a9c4520). Consistency subtargets admitted: row case = Mahonian inv count (f6a9db1e39f02c0d), column case binom(n-1,r) (d938e308cfae9224), b=1 cross-check, n<=4 tables. Within-run cross-worker adversarial audits recorded: L4 chain PASSED (gm 898bc56f5c8214aa); final synthesis audit found cd282f0410a5bbad gap-free (gm 117dcc57dbf32c38). Known blemish for the post-hoc audit: duplicate endpoint facts e681b57b05a74f14 and 752708fb9770b8b8 omit the finite-support discharge for bcd86d3f2a9c4520 (gm obstacle 3a469f6399e1f25f); repaired in the canonical endpoint; nothing builds on the duplicates; not revoked. One consultation used (gpt-5.6-sol via gpt_pro, effort max, tools none, $12.354; ledger runtime/projects/fpb_a3_09_hilbert/spend/consult.jsonl). Timeline: workers started 13:24 UTC, target admitted 13:54-13:56 UTC, audits 13:56-14:03 UTC, all workers stopped gracefully by ~14:28 UTC, well inside the 240-minute cap. Arm C service-precheck bypass preserved per RUNBOOK; the idle independent verifier was never called.",
    "prior_answer_exposure": false,
    "protocol_deviations": []
  },
  "workers": {
    "high": {
      "state": "stopped",
      "round": 5,
      "pid": 2631323,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "stopped",
      "round": 23,
      "pid": 2631678,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "stopped",
      "round": 15,
      "pid": 2631871,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "stopped",
      "round": 5,
      "pid": 2632189,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "stopped",
      "round": 5,
      "pid": 2632471,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 46,
  "posthoc_status": "pending",
  "consultation": [
    {
      "ts_utc": "2026-10-22T13:19:53.809936+00:00",
      "model": "gpt-5.6-sol",
      "effort": "max",
      "attempt": "full",
      "status": "completed",
      "input_tokens": 1242,
      "output_tokens": 65158,
      "reasoning_tokens": 58532,
      "cost_usd": 12.354,
      "seconds": 1081.7
    }
  ],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a3_09_hilbert",
    "window": {
      "from": "2026-10-22T13:19:54.984573+00:00",
      "to": "2026-10-22T14:27:52.120361+00:00",
      "wall_minutes": 68.0
    },
    "workers": {
      "high": {
        "rounds": 5,
        "tokens": 1052425,
        "rounds_without_token_line": 0,
        "status_round": 5,
        "state": "stopped",
        "started_at": 1792675494.9845731,
        "last_round_at": 1792677508.5124617
      },
      "high2": {
        "rounds": 23,
        "tokens": 2694412,
        "rounds_without_token_line": 0,
        "status_round": 23,
        "state": "stopped",
        "started_at": 1792675495.1840858,
        "last_round_at": 1792678656.718102
      },
      "xhigh": {
        "rounds": 15,
        "tokens": 2011322,
        "rounds_without_token_line": 0,
        "status_round": 15,
        "state": "stopped",
        "started_at": 1792675495.3866334,
        "last_round_at": 1792678672.2123253
      },
      "xhigh2": {
        "rounds": 5,
        "tokens": 930810,
        "rounds_without_token_line": 0,
        "status_round": 5,
        "state": "stopped",
        "started_at": 1792675495.5865116,
        "last_round_at": 1792677482.35362
      },
      "xhigh3": {
        "rounds": 5,
        "tokens": 919285,
        "rounds_without_token_line": 0,
        "status_round": 5,
        "state": "stopped",
        "started_at": 1792675495.7892087,
        "last_round_at": 1792677493.6934695
      }
    },
    "worker_totals": {
      "rounds": 53,
      "tokens": 7608254
    },
    "verifier": {
      "runs": 0,
      "tokens": 0,
      "runs_without_token_line": 0
    },
    "consult": {
      "calls": 1,
      "input_tokens": 1242,
      "output_tokens": 65158,
      "reasoning_tokens": 58532,
      "cost_usd": 12.35
    },
    "claude_sessions": [
      {
        "session": "c283b54a",
        "role": "curator",
        "started": "2026-10-22T12:58:05.689Z",
        "ended": "2026-10-22T14:17:43.828Z",
        "in": 252,
        "out": 88399,
        "cache_w": 245616,
        "cache_r": 15225694,
        "total_new_tokens": 334267
      },
      {
        "session": "c515e524",
        "role": "main",
        "started": "2026-10-22T12:58:05.697Z",
        "ended": "2026-10-22T14:19:31.428Z",
        "in": 84,
        "out": 67535,
        "cache_w": 803806,
        "cache_r": 2868399,
        "total_new_tokens": 871425
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 46,
      "revoked": 0
    },
    "grand_total_codex_tokens": 7608254,
    "grand_total_claude_new_tokens": 1205692,
    "grand_total_consult_tokens": 66400
  },
  "facts": {
    "store": "fact_graph",
    "facts": 46,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a3_09_hilbert_posthoc.json <==
{
  "project": "fpb_a3_09_hilbert",
  "verify_url": "http://127.0.0.1:8246/verify",
  "facts_on_disk": 46,
  "named_targets": [
    "050a31d2f7a98d0f",
    "148c0332a1a20fb0",
    "1970b709e9734bf2",
    "709b3774ee06fb87",
    "7b9f822e981bb94b",
    "8364f87c8e82b224",
    "870c98c20d655d84",
    "9d2396c3291fd5af",
    "9d88df8ba936fc0d",
    "a0e8cd29f778f407",
    "b34ce83c9fc23561",
    "bcd86d3f2a9c4520",
    "cd282f0410a5bbad",
    "d8d3b22e1796a36b",
    "d938e308cfae9224",
    "e74ce7fcd7401fe1",
    "f0455e5e7644911a",
    "f6a9db1e39f02c0d"
  ],
  "judged": [
    {
      "fact_id": "050a31d2f7a98d0f",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 25.0,
      "statement_head": "Let n>=1 and let Omega_n=C[x_1,...,x_n] tensor Lambda(theta_1,...,theta_n), with exterior derivation d determined by d x_j=theta_j. For 1<=r<=n let e_r be the r-th elementary symmetric polynomial, p_r",
      "repair_hints": ""
    },
    {
      "fact_id": "148c0332a1a20fb0",
      "is_named_target": true,
      "verdict": "wrong",
      "seconds": 125.5,
      "statement_head": "Let n>=1 and P=C[x_1,...,x_n]. For 1<=j<=n let e_j and p_j=sum_{i=1}^n x_i^j be the elementary symmetric polynomial and power sum. Fix T subseteq {2,...,n}, put K={1,...,n}\\T, and define r_i=|K inters",
      "repair_hints": "Restrict the theorem's coefficient-ideal consequence to n>=2, or explicitly define H_emptyset and verify the n=1 case separately. Replace the flawed unmixedness induction in the parameter lemma with a valid proof that a polynomial-ring complete intersection is Cohen-Macaulay/unmixed; then invoke that a homogeneous system of parameters in a Cohen-Macaulay ring is a regular sequence."
    },
    {
      "fact_id": "1970b709e9734bf2",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 43.5,
      "statement_head": "Fix a positive integer n. For each finite-dimensional complex super vector space U, let A_n(U)=Sym_super(U⊗C^n), where S_n permutes the standard basis of C^n, let J_n(U) be the ideal generated by the ",
      "repair_hints": ""
    },
    {
      "fact_id": "709b3774ee06fb87",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 27.3,
      "statement_head": "Let n>=2, let P=C[x_1,...,x_n], let Omega_n=P tensor Lambda(theta_1,...,theta_n), and let J=(e_1,...,e_n,tilde_p_1,...,tilde_p_n), where e_i is the i-th elementary symmetric polynomial and tilde_p_k=s",
      "repair_hints": ""
    },
    {
      "fact_id": "7b9f822e981bb94b",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 55.5,
      "statement_head": "Fix n>=1. For a permutation pi=pi_1...pi_n, let Des(pi)={i:pi_i>pi_{i+1}}, maj(pi)=sum_{i in Des(pi)}i, and rho_pi(i)=|Des(pi) intersect {i,i+1,...,n-1}|. There is a bijection between pairs (pi,S) wit",
      "repair_hints": ""
    },
    {
      "fact_id": "8364f87c8e82b224",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 48.0,
      "statement_head": "For every n>=1, let Q_n=C[x_1,...,x_n] tensor Lambda(theta_1,...,theta_n)/(e_1,...,e_n,de_1,...,de_n), where e_j is the j-th elementary symmetric polynomial and d(x_i)=theta_i. Give x_i bidegree (1,0)",
      "repair_hints": ""
    },
    {
      "fact_id": "870c98c20d655d84",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 72.1,
      "statement_head": "For every n>=1, let Q_n=C[x_1,...,x_n] tensor Lambda(theta_1,...,theta_n)/(e_1,...,e_n,de_1,...,de_n), with polynomial degree marked by q and exterior degree marked by z. Then Hilb(Q_n;q,z)=sum_{b=0}^",
      "repair_hints": ""
    },
    {
      "fact_id": "9d2396c3291fd5af",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 51.2,
      "statement_head": "For an indeterminate q, write [k]_q=1+q+...+q^{k-1} for k>=1 and [k]_q!=product_{i=1}^k [i]_q. For a permutation pi=pi_1...pi_n, let Des(pi)={i: pi_i>pi_{i+1}}, des(pi)=|Des(pi)|, and maj(pi)=sum_{i i",
      "repair_hints": ""
    },
    {
      "fact_id": "9d88df8ba936fc0d",
      "is_named_target": true,
      "verdict": "wrong",
      "seconds": 81.8,
      "statement_head": "Let n>=1 and P=C[x_1,...,x_n]. Put I=(e_1,...,e_n), where e_j is the j-th elementary symmetric polynomial. Fix T subseteq {2,...,n}, put K={1,...,n}\\T, and define r_i=|K intersect {1,...,i}|. For t in",
      "repair_hints": "Handle n=1 separately before introducing H_T: then T is empty, d_T=1, and J_T=I=(x_1), so I:d_T=I=J_T; P/J_T=C has Hilbert series [1]_q=1, and multiplication by d_T is the identity. Thereafter assume n>=2, where facts 709b3774ee06fb87 and b34ce83c9fc23561 apply as used."
    },
    {
      "fact_id": "a0e8cd29f778f407",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 51.8,
      "statement_head": "For every integer n>=1, let Omega_n=C[x_1,...,x_n] tensor Lambda(theta_1,...,theta_n), where theta_1,...,theta_n anticommute, and let S_n act by simultaneously permuting the indices of the x_i and the",
      "repair_hints": ""
    },
    {
      "fact_id": "b34ce83c9fc23561",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 37.3,
      "statement_head": "Let n>=1, let P=C[x_1,...,x_n], let I=(e_1,...,e_n) be the ideal generated by the elementary symmetric polynomials, put R=P/I, and put Q=(P tensor Lambda(theta_1,...,theta_n))/(e_1,...,e_n,de_1,...,de",
      "repair_hints": ""
    },
    {
      "fact_id": "bcd86d3f2a9c4520",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 48.1,
      "statement_head": "Fix n>=1, and let HS_lambda(q;z) be the positive 1|1 super-Schur characters of fact f0455e5e7644911a. Let (c_lambda) be a finitely supported family of nonnegative integers indexed by partitions, and s",
      "repair_hints": ""
    },
    {
      "fact_id": "cd282f0410a5bbad",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 43.1,
      "statement_head": "Let m and n be positive integers and let R^{(m)}_n be the coinvariant algebra with m sets of n variables. The Hilbert series of an m-multigraded algebra A is Hilb(A; q_1, ..., q_m) = Σ_{i_1,...,i_m ≥ ",
      "repair_hints": ""
    },
    {
      "fact_id": "d8d3b22e1796a36b",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 49.3,
      "statement_head": "For n>=1 let Q_n=(C[x_1,...,x_n] tensor Lambda(theta_1,...,theta_n))/(e_1,...,e_n,de_1,...,de_n), with x-degree recorded by q and exterior degree recorded by z. For 0<=b<=n-1, the x-degree Hilbert ser",
      "repair_hints": ""
    },
    {
      "fact_id": "d938e308cfae9224",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 35.9,
      "statement_head": "For every n>=1 and every r>=1, the universal Schur coefficient for the one-column partition satisfies c_{(1^r)}(n)=binom(n-1,r), with binom(n-1,r)=0 when r>n-1.",
      "repair_hints": ""
    },
    {
      "fact_id": "e74ce7fcd7401fe1",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 67.2,
      "statement_head": "Let n>=1, let P=C[x_1,...,x_n], and let p_j=sum_{i=1}^n x_i^j. Fix T subseteq {2,...,n}, put K={1,...,n}\\T, s=|K|, and for t in T define q_t=product_{k in K, k<t}(x_t-x_k) and d_T=product_{t in T}(x_t",
      "repair_hints": ""
    },
    {
      "fact_id": "f0455e5e7644911a",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 36.3,
      "statement_head": "Let q and z be commuting grading variables. For a partition λ, define the positive 1|1 super Schur character HS_λ(q;z) as follows. Fill the Young diagram of λ with two letters e<o, where e is even of ",
      "repair_hints": ""
    },
    {
      "fact_id": "f6a9db1e39f02c0d",
      "is_named_target": true,
      "verdict": "correct",
      "seconds": 49.4,
      "statement_head": "For every integer n>=1, let R_n=C[x_1,...,x_n]/I_n^{cl}, where S_n permutes the variables and I_n^{cl} is the ideal generated by all positive-degree S_n-invariant polynomials. Then the residue classes",
      "repair_hints": ""
    },
    {
      "fact_id": "07caa5e8d767106f",
      "is_named_target": false,
      "verdict": "wrong",
      "seconds": 122.5,
      "statement_head": "Let n>=1, let P=C[x_1,...,x_n], and give P the lexicographic monomial order x_1>...>x_n. For 1<=i<=n write X_i=(x_i,...,x_n), and let h_s(X_i) and e_s(X_i) be respectively the complete homogeneous and",
      "repair_hints": "Repair the first paragraph by handling arbitrary coefficients at the maximal monomial and using a genuine lower generator representation. If \\bar g_i=g_i-L_i and \\bar g_j=g_j-L_j, then L_jg_i-L_ig_j=\\bar g_i g_j-\\bar g_j g_i, whose coefficient-leading-monomial products are all below L_iL_j. For two maximal terms \\alpha uL_jg_i+\\beta uL_ig_j, rewrite them as \\alpha u(\\bar g_i g_j-\\bar g_j g_i)+(\\alpha+\\beta)uL_ig_j; this reduces the number of maximal contributions (or removes both), regardless of whether \\alpha and \\beta are opposites. Iterating gives the required minimality contradiction. The remaining argument may then be retained."
    },
    {
      "fact_id": "1adb0147674b4907",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 47.1,
      "statement_head": "Let n>=1 and let Q_n be the quotient of Omega_n=C[x_1,...,x_n] tensor Lambda(theta_1,...,theta_n) by the ideal generated by all positive-bidegree invariants for the simultaneous S_n-action, with x_i o",
      "repair_hints": ""
    },
    {
      "fact_id": "3cc56fa3110b5ba7",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 44.5,
      "statement_head": "Let n>=2, let A_n=C[x_1,...,x_n]/(e_1,...,e_n), and let Q_n=C[x_1,...,x_n] tensor Lambda(theta_1,...,theta_n)/(e_1,...,e_n,de_1,...,de_n). Define an A_n-linear map B_n:A_n^{n-1}->A_n^{n-1} by sending ",
      "repair_hints": ""
    },
    {
      "fact_id": "4bebd7014177149e",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 33.7,
      "statement_head": "For n>=2, let H_n(q,z) be the marked-descent polynomial defined in fact 9d2396c3291fd5af. Then [z]H_n(q,z)=[n-1]_q! sum_{i=1}^{n-1}[i]_q-q^{-1}([n]_q!-1). Consequently, if the hook-coefficient generat",
      "repair_hints": ""
    },
    {
      "fact_id": "5442b0f38635f9f6",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 38.4,
      "statement_head": "For n≥2, let Ω_n=C[x_1,...,x_n]⊗Λ(θ_1,...,θ_n), let e_i=e_i(x_1,...,x_n), let d be the odd derivation with d(x_j)=θ_j, and put Q_n=Ω_n/(e_1,...,e_n,de_1,...,de_n). Give x_j degree (1,0) and θ_j degree",
      "repair_hints": ""
    },
    {
      "fact_id": "5b813a1010a548ab",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 50.6,
      "statement_head": "Let n>=2 and let Q_n and its eliminated presentation be as in fact 8f01e87112bb1403: write x=x_n, p_m'=sum_{j=1}^{n-1}x_j^m, epsilon_m'=sum_{j=1}^{n-1}x_j^{m-1}theta_j, beta_m=epsilon_m'-x^{m-1}epsilo",
      "repair_hints": ""
    },
    {
      "fact_id": "752708fb9770b8b8",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 70.4,
      "statement_head": "\"Let m and n be positive integers and let R^{(m)}_n be the coinvariant algebra with m sets of n variables. The Hilbert series of an m-multigraded algebra A is Hilb(A; q_1, ..., q_m) = Σ_{i_1,...,i_m ≥",
      "repair_hints": ""
    },
    {
      "fact_id": "7cdbab6c0cc0df43",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 33.0,
      "statement_head": "Let n≥1 and let Ω_n=C[x_1,…,x_n]⊗Λ(θ_1,…,θ_n). For 1≤k≤n define p_k=Σ_{j=1}^n x_j^k and tilde_p_k=Σ_{j=1}^n x_j^{k−1}θ_j. For 0≤r≤n−1 define the one-form φ_r=Σ_{j=1}^n(Π_{s=1}^r(x_j−x_s))θ_j, where an",
      "repair_hints": ""
    },
    {
      "fact_id": "8e3ff58b4740d49a",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 120.9,
      "statement_head": "Let n>=1, P=C[x_1,...,x_n], and I=(e_1,...,e_n), where e_j is the j-th elementary symmetric polynomial. Fix T subseteq {2,...,n}, put K={1,...,n}\\T, and for t in T define q_{T,t}=product_{k in K,k<t}(",
      "repair_hints": ""
    },
    {
      "fact_id": "99267962dcf01edd",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 51.8,
      "statement_head": "Let n≥1, let R=C[x_1,…,x_n], and for X_i=(x_i,…,x_n) let h_s(X_i) denote the complete homogeneous polynomial of degree s in X_i. Put I=(h_i(X_i):1≤i≤n). For a subset T⊆{2,…,n}, define c_i=|T∩{2,…,i}|,",
      "repair_hints": ""
    },
    {
      "fact_id": "c65f3746f4825b33",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 68.2,
      "statement_head": "Let n>=1, let Q_n=C[x_1,...,x_n] tensor Lambda(theta_1,...,theta_n)/(e_1,...,e_n,de_1,...,de_n), where e_i is the i-th elementary symmetric polynomial and d(x_i)=theta_i. Give every x_i degree (1,0) a",
      "repair_hints": ""
    },
    {
      "fact_id": "e681b57b05a74f14",
      "is_named_target": false,
      "verdict": "correct",
      "seconds": 73.7,
      "statement_head": "FirstProofBench Problem 9 (algebraic combinatorics), verbatim: \"Let m and n be positive integers and let R^{(m)}_n be the coinvariant algebra with m sets of n variables. The Hilbert series of an m-mul",
      "repair_hints": ""
    }
  ],
  "summary": {
    "correct": 27,
    "wrong": 3
  }
}

==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a4_02_moebius.json <==
{
  "job": "fpb_a4_02_moebius",
  "arm": 4,
  "problem": 2,
  "outcome": "closed",
  "started_at": 1792629724.7596505,
  "sealed_at": 1792631319.550105,
  "deadline": 1792644124.7596505,
  "main_report": {
    "outcome": "closed",
    "target_refs": [
      "0b1a0fcf8e9878f1",
      "b9758815a6d422cd",
      "1a6f3f2b7e0296a5",
      "2027b6528499b9c3",
      "4f40dcbe871188f6",
      "5fe60bc92ddf4b1f",
      "3b017d35af7ed8b3",
      "53c53153dea0fd81",
      "6670457bfc21aab2",
      "1c04b0e7ffcaac62"
    ],
    "summary": "Full original target admitted: inf{beta>0 : beta realized} = sqrt(3), with 'realized' exactly as defined in PROBLEM.md (G_beta-invariant clean triangulation, squeeze map per triangle, f(p)=f(q) iff p=G_beta^k(q)). Primary final fact 0b1a0fcf8e9878f1 restates the problem definitions essentially verbatim; three further independent final assemblies (b9758815a6d422cd, 1a6f3f2b7e0296a5, 2027b6528499b9c3) were admitted by racing workers. Lower-bound half (every realized beta > sqrt(3)): admitted in four independent versions (4f40dcbe871188f6, 5fe60bc92ddf4b1f, 3b017d35af7ed8b3 + variants 53c53153dea0fd81, 6670457bfc21aab2), proved via: structural normal form of clean triangulations and compact quotient Moebius band; a degree/monodromy lemma producing a coplanar-perpendicular pair of image rulings with controlled intersections (defae1c0012bd26e, 4f70bf905a8938a5); exact source boundary-gap identities h-sums = beta +/- d; per-arc strict shrinking; and a new weighted planar inequality max{e1+e2-dA, e3+e4+dA, e2+e3-dB, e4+e1+dB} > sqrt(3) (6056b8332983945c, e17bd8e6b96474dd). Notably, the naive image-side-only inequality was REFUTED in-run by admitted counterexample 916ac2a61542c1f3 and replaced by the mixed source/image route. Upper-bound half: explicit 9-triangle-per-period family with beta(t) = sqrt(3)+(20/sqrt(3)+3)t realized for all 0<t<1/sqrt(3) (1c04b0e7ffcaac62, on 369e4fa1c2e5098c, b32d3b2ae3825698, a255638ebe5aae16), giving realized beta arbitrarily close to sqrt(3) and nonemptiness. 33 facts total, every verification verdict 'correct' (zero rejections). This is full-target coverage, not a restricted case. Admission endpoint is acceptance by the independent fresh-session LLM verifier (model openai.gpt-5.6-sol, xhigh, port 8233) per RUNBOOK; it is a recorded endpoint, not an expert or formal correctness certificate. Arm D executed: no external consultation (DANUS_CONSULT_TRANSPORT=off); master_guidance authored by the main agent; normal facts, independent verification, exploration overlay and curator active. Workers stopped gracefully on target admission at ~215 minutes remaining.",
    "prior_answer_exposure": false,
    "protocol_deviations": []
  },
  "workers": {
    "high": {
      "state": "stopped",
      "round": 2,
      "pid": 3951356,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "stopped",
      "round": 6,
      "pid": 3951450,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "stopped",
      "round": 6,
      "pid": 3951689,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "stopped",
      "round": 6,
      "pid": 3951954,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "stopped",
      "round": 5,
      "pid": 3952203,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 33,
  "posthoc_status": "not_applicable",
  "consultation": [],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a4_02_moebius",
    "window": {
      "from": "2026-10-22T00:45:48.535125+00:00",
      "to": "2026-10-22T01:17:58.371041+00:00",
      "wall_minutes": 32.2
    },
    "workers": {
      "high": {
        "rounds": 2,
        "tokens": 254275,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "stopped",
        "started_at": 1792630248.5351245,
        "last_round_at": 1792631253.7741525
      },
      "high2": {
        "rounds": 6,
        "tokens": 524242,
        "rounds_without_token_line": 0,
        "status_round": 6,
        "state": "stopped",
        "started_at": 1792630248.736201,
        "last_round_at": 1792631268.9755402
      },
      "xhigh": {
        "rounds": 6,
        "tokens": 525487,
        "rounds_without_token_line": 0,
        "status_round": 6,
        "state": "stopped",
        "started_at": 1792630248.9427593,
        "last_round_at": 1792631278.5031543
      },
      "xhigh2": {
        "rounds": 6,
        "tokens": 512426,
        "rounds_without_token_line": 0,
        "status_round": 6,
        "state": "stopped",
        "started_at": 1792630249.140329,
        "last_round_at": 1792631266.020865
      },
      "xhigh3": {
        "rounds": 5,
        "tokens": 399737,
        "rounds_without_token_line": 0,
        "status_round": 5,
        "state": "stopped",
        "started_at": 1792630249.343613,
        "last_round_at": 1792631267.6145246
      }
    },
    "worker_totals": {
      "rounds": 25,
      "tokens": 2216167
    },
    "verifier": {
      "runs": 36,
      "tokens": 1212142,
      "runs_without_token_line": 0
    },
    "consult": {
      "calls": 0,
      "input_tokens": 0,
      "output_tokens": 0,
      "reasoning_tokens": 0,
      "cost_usd": 0.0
    },
    "claude_sessions": [
      {
        "session": "05279024",
        "role": "curator",
        "started": "2026-10-22T00:42:07.688Z",
        "ended": "2026-10-22T01:07:10.697Z",
        "in": 82,
        "out": 44004,
        "cache_w": 101628,
        "cache_r": 1676744,
        "total_new_tokens": 145714
      },
      {
        "session": "8d39339e",
        "role": "main",
        "started": "2026-10-22T00:42:07.781Z",
        "ended": "2026-10-22T01:08:32.088Z",
        "in": 62,
        "out": 79449,
        "cache_w": 135528,
        "cache_r": 2466759,
        "total_new_tokens": 215039
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 33,
      "revoked": 0
    },
    "grand_total_codex_tokens": 3428309,
    "grand_total_claude_new_tokens": 360753,
    "grand_total_consult_tokens": 0
  },
  "facts": {
    "store": "fact_graph",
    "facts": 33,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a4_04_dilation.json <==
{
  "job": "fpb_a4_04_dilation",
  "arm": 4,
  "problem": 4,
  "outcome": "timeout",
  "started_at": 1792645727.8333151,
  "sealed_at": 1792660139.543173,
  "deadline": 1792660127.8333151,
  "main_report": {},
  "workers": {
    "high": {
      "state": "terminated",
      "round": 7,
      "pid": 819592,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "terminated",
      "round": 10,
      "pid": 819686,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "terminated",
      "round": 1,
      "pid": 819930,
      "last_rc": null,
      "error": null
    },
    "xhigh2": {
      "state": "terminated",
      "round": 2,
      "pid": 820235,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 1,
      "pid": 820495,
      "last_rc": null,
      "error": null
    }
  },
  "fact_files": 331,
  "posthoc_status": "not_applicable",
  "consultation": [],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a4_04_dilation",
    "window": {
      "from": "2026-10-22T05:14:26.906148+00:00",
      "to": "2026-10-22T09:18:48.807466+00:00",
      "wall_minutes": 244.4
    },
    "workers": {
      "high": {
        "rounds": 7,
        "tokens": 4223180,
        "rounds_without_token_line": 0,
        "status_round": 7,
        "state": "terminated",
        "started_at": 1792646366.906148,
        "last_round_at": 1792655100.4597461
      },
      "high2": {
        "rounds": 10,
        "tokens": 3731222,
        "rounds_without_token_line": 0,
        "status_round": 10,
        "state": "terminated",
        "started_at": 1792646367.106639,
        "last_round_at": 1792659600.0676095
      },
      "xhigh": {
        "rounds": 1,
        "tokens": 3793700,
        "rounds_without_token_line": 0,
        "status_round": 1,
        "state": "terminated",
        "started_at": 1792646367.3110821,
        "last_round_at": null
      },
      "xhigh2": {
        "rounds": 2,
        "tokens": 3322562,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "terminated",
        "started_at": 1792646367.5101974,
        "last_round_at": 1792654337.6348803
      },
      "xhigh3": {
        "rounds": 1,
        "tokens": 3518600,
        "rounds_without_token_line": 0,
        "status_round": 1,
        "state": "terminated",
        "started_at": 1792646367.719276,
        "last_round_at": null
      }
    },
    "worker_totals": {
      "rounds": 21,
      "tokens": 18589264
    },
    "verifier": {
      "runs": 406,
      "tokens": 14369580,
      "runs_without_token_line": 2
    },
    "consult": {
      "calls": 0,
      "input_tokens": 0,
      "output_tokens": 0,
      "reasoning_tokens": 0,
      "cost_usd": 0.0
    },
    "claude_sessions": [
      {
        "session": "07b792f8",
        "role": "main",
        "started": "2026-10-22T05:08:50.851Z",
        "ended": "2026-10-22T09:08:32.412Z",
        "in": 400,
        "out": 248421,
        "cache_w": 519020,
        "cache_r": 60023222,
        "total_new_tokens": 767841
      },
      {
        "session": "be7660ec",
        "role": "curator",
        "started": "2026-10-22T05:08:50.815Z",
        "ended": "2026-10-22T09:07:59.925Z",
        "in": 548,
        "out": 315543,
        "cache_w": 668005,
        "cache_r": 109200172,
        "total_new_tokens": 984096
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 331,
      "revoked": 0
    },
    "grand_total_codex_tokens": 32958844,
    "grand_total_claude_new_tokens": 1751937,
    "grand_total_consult_tokens": 0
  },
  "facts": {
    "store": "fact_graph",
    "facts": 331,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a4_05_spde.json <==
{
  "job": "fpb_a4_05_spde",
  "arm": 4,
  "problem": 5,
  "outcome": "closed",
  "started_at": 1792665478.3736396,
  "sealed_at": 1792673881.3344083,
  "deadline": 1792679878.3736396,
  "main_report": {
    "outcome": "closed",
    "target_refs": [
      "551c3ab8b675538b",
      "8d6da093191f0467",
      "00da635baff2051c",
      "dc081787e273ae4a",
      "bcf4883d972791fe"
    ],
    "summary": "Full target established (prove-direction): under exactly the assumptions granted by PROBLEM.md (existence/uniqueness-in-law of the adapted probabilistically weak mild solution with Markov semigroup P_t, and weak convergence u^n(t)->u(t) of the Gaussian-mollified solutions for each fixed initial condition and t>0), the semigroup P_t of the Dirichlet stochastic heat equation with Dirac-delta drift has AT MOST ONE invariant probability measure on C_0([0,1]). This is the verbatim problem statement, not a restricted case. Verified final facts: 551c3ab8b675538b and 8d6da093191f0467 (independent duplicates of the same theorem). Proof chain (all verifier-admitted): same-noise comparison and stochastic monotonicity of P_t (bcf4883d972791fe); abstract ordered-subcoupling uniqueness engine (f2f7d7a9de441dfe, 6c7ceb356573e9f3); Cameron-Martin shifted-noise envelope coupling reducing uniqueness to a uniform-in-n integrated occupation bound (dc081787e273ae4a); that bound proved unconditionally via a feedback Gaussian integration-by-parts identity, a backward Ornstein-Uhlenbeck Duhamel expansion, and a Volterra absorption argument (96e08548921edcf0, 4679092184750c01, befc8ce4389485a9, 00da635baff2051c). The graph additionally identifies the invariant measure: the explicit Gibbs measure pi with density proportional to exp(2*Leb{x: f(x)>0}) over the Brownian-bridge law is invariant and reversible for P_t (51836ea9f5a131d4), so combined with the target the invariant measure exists and equals pi (recorded as bonus, beyond the asked statement). The run also produced verified refutations (e.g. 7bb05daeadbc5841, b403b3853167dda6, d498642268cfed63, fc156dd6911c7fb3, 9b02854e7d36f094) documenting why all simpler mechanisms (uniform Girsanov, independent-coupling corridors, adversarial occupation bounds, ess-sup forms) are impossible. Acceptance is by the independent LLM verifier per protocol; this is the recorded endpoint, not a formal certificate. 171 facts total; swarm stopped on admission.",
    "prior_answer_exposure": false,
    "protocol_deviations": []
  },
  "workers": {
    "high": {
      "state": "stopped",
      "round": 3,
      "pid": 1995691,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "stopped",
      "round": 3,
      "pid": 1995783,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "stopped",
      "round": 4,
      "pid": 1996014,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "terminated",
      "round": 3,
      "pid": 1996301,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 1,
      "pid": 1996561,
      "last_rc": null,
      "error": null
    }
  },
  "fact_files": 171,
  "posthoc_status": "not_applicable",
  "consultation": [],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a4_05_spde",
    "window": {
      "from": "2026-10-22T10:43:21.589243+00:00",
      "to": "2026-10-22T13:07:59.155874+00:00",
      "wall_minutes": 144.6
    },
    "workers": {
      "high": {
        "rounds": 3,
        "tokens": 3061716,
        "rounds_without_token_line": 0,
        "status_round": 3,
        "state": "stopped",
        "started_at": 1792666101.5892432,
        "last_round_at": 1792673872.9318686
      },
      "high2": {
        "rounds": 3,
        "tokens": 2028168,
        "rounds_without_token_line": 0,
        "status_round": 3,
        "state": "stopped",
        "started_at": 1792666101.7890441,
        "last_round_at": 1792673838.7816103
      },
      "xhigh": {
        "rounds": 4,
        "tokens": 1952224,
        "rounds_without_token_line": 0,
        "status_round": 4,
        "state": "stopped",
        "started_at": 1792666101.9950163,
        "last_round_at": 1792673837.2749422
      },
      "xhigh2": {
        "rounds": 3,
        "tokens": 2136583,
        "rounds_without_token_line": 0,
        "status_round": 3,
        "state": "terminated",
        "started_at": 1792666102.1942492,
        "last_round_at": 1792673874.78663
      },
      "xhigh3": {
        "rounds": 1,
        "tokens": 1463965,
        "rounds_without_token_line": 0,
        "status_round": 1,
        "state": "terminated",
        "started_at": 1792666102.3949378,
        "last_round_at": null
      }
    },
    "worker_totals": {
      "rounds": 14,
      "tokens": 10642656
    },
    "verifier": {
      "runs": 201,
      "tokens": 6679972,
      "runs_without_token_line": 1
    },
    "consult": {
      "calls": 0,
      "input_tokens": 0,
      "output_tokens": 0,
      "reasoning_tokens": 0,
      "cost_usd": 0.0
    },
    "claude_sessions": [
      {
        "session": "31a55066",
        "role": "curator",
        "started": "2026-10-22T10:38:01.419Z",
        "ended": "2026-10-22T12:57:27.806Z",
        "in": 332,
        "out": 250846,
        "cache_w": 479423,
        "cache_r": 45426787,
        "total_new_tokens": 730601
      },
      {
        "session": "4dfbac87",
        "role": "main",
        "started": "2026-10-22T10:38:01.452Z",
        "ended": "2026-10-22T12:57:49.560Z",
        "in": 204,
        "out": 234675,
        "cache_w": 358548,
        "cache_r": 20690002,
        "total_new_tokens": 593427
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 171,
      "revoked": 0
    },
    "grand_total_codex_tokens": 17322628,
    "grand_total_claude_new_tokens": 1324028,
    "grand_total_consult_tokens": 0
  },
  "facts": {
    "store": "fact_graph",
    "facts": 171,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a4_07_matching.json <==
{
  "job": "fpb_a4_07_matching",
  "arm": 4,
  "problem": 7,
  "outcome": "closed",
  "started_at": 1792671210.8766892,
  "sealed_at": 1792673126.011331,
  "deadline": 1792685610.8766892,
  "main_report": {
    "outcome": "closed",
    "target_refs": [
      "4b40179b4d9b0c4b",
      "08a31ef6f8224cfa",
      "256cf1491efa3366",
      "0867fbd5679a69f5",
      "4811bd4f7d14992f",
      "a910416b6c4d62f6",
      "072834753ecf74a9",
      "80c74531faeaec1f",
      "6b67d89c76b858ea",
      "bc8827f75fcf1a35",
      "4b48a518529e7faf",
      "eb7d56633010999a",
      "cc0cba2357387f11",
      "987c0b9edf6eb07c",
      "83629d330f6f33a6",
      "e8dfd7c3040ef455",
      "cb84b394a7264a4a"
    ],
    "summary": "Full target established with a negative answer to the original problem: F_w is NOT contractible for every reducible quasi-reduced word. Verified counterexample: w* = a a^-1 b b^-1 a a^-1 b b^-1 a a^-1 (10 letters, n=5), proven reducible and quasi-reduced (4811bd4f7d14992f). Foundations verified: the region/boundary-arc condition is equivalent to the matching graph being a forest with cyclically alternating leaf labels per tree component (987c0b9edf6eb07c, 83629d330f6f33a6, e8dfd7c3040ef455), yielding finiteness and dim <= n-1 (cb84b394a7264a4a). Decisive computation, independently triple-confirmed: complete cell inventory of F_{w*} is 7 vertices, 9 edges, 4 squares, no higher cells, with explicit boundary matrices giving H_0=Z, H_1=0, H_2=Z, H_{>=3}=0 (a910416b6c4d62f6; independent direct computation 072834753ecf74a9; structural cross-check via cubical collapse onto the b-cap subcomplex K isomorphic to the six-point complex Q with H_2 nonzero: 80c74531faeaec1f, bc8827f75fcf1a35, 4b48a518529e7faf, 6b67d89c76b858ea, eb7d56633010999a). Final answer facts admitted: 4b40179b4d9b0c4b (primary, self-contained with homology and quasi-reducedness), 08a31ef6f8224cfa, 256cf1491efa3366, 0867fbd5679a69f5. The adversarial lane exhaustively tested failure mechanisms (3-cells, extra 2-cells, missed/illegal cells, orientation errors) and reported not_refuted. This is the full original problem, not a restricted case: the yes/no question is answered 'no' by explicit counterexample, with every step admitted through the live independent verifier (arm D). Acceptance by the LLM verifier is a recorded endpoint, not a formal certificate. Workers stopped gracefully on target admission at ~35 minutes into the 240-minute cap.",
    "prior_answer_exposure": false,
    "protocol_deviations": []
  },
  "workers": {
    "high": {
      "state": "stopped",
      "round": 6,
      "pid": 2397860,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "stopped",
      "round": 7,
      "pid": 2397953,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "stopped",
      "round": 18,
      "pid": 2398182,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "stopped",
      "round": 10,
      "pid": 2398475,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 5,
      "pid": 2398720,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 34,
  "posthoc_status": "not_applicable",
  "consultation": [],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a4_07_matching",
    "window": {
      "from": "2026-10-22T12:14:38.026083+00:00",
      "to": "2026-10-22T12:55:23.900638+00:00",
      "wall_minutes": 40.8
    },
    "workers": {
      "high": {
        "rounds": 6,
        "tokens": 478436,
        "rounds_without_token_line": 0,
        "status_round": 6,
        "state": "stopped",
        "started_at": 1792671578.0260832,
        "last_round_at": 1792673067.5322537
      },
      "high2": {
        "rounds": 7,
        "tokens": 586335,
        "rounds_without_token_line": 0,
        "status_round": 7,
        "state": "stopped",
        "started_at": 1792671578.227519,
        "last_round_at": 1792673074.0450578
      },
      "xhigh": {
        "rounds": 18,
        "tokens": 1172400,
        "rounds_without_token_line": 0,
        "status_round": 18,
        "state": "stopped",
        "started_at": 1792671578.4306026,
        "last_round_at": 1792673079.0581803
      },
      "xhigh2": {
        "rounds": 10,
        "tokens": 799739,
        "rounds_without_token_line": 0,
        "status_round": 10,
        "state": "stopped",
        "started_at": 1792671578.630246,
        "last_round_at": 1792673077.6759877
      },
      "xhigh3": {
        "rounds": 5,
        "tokens": 444038,
        "rounds_without_token_line": 0,
        "status_round": 5,
        "state": "terminated",
        "started_at": 1792671578.834107,
        "last_round_at": 1792673030.1115823
      }
    },
    "worker_totals": {
      "rounds": 46,
      "tokens": 3480948
    },
    "verifier": {
      "runs": 39,
      "tokens": 1382101,
      "runs_without_token_line": 0
    },
    "consult": {
      "calls": 0,
      "input_tokens": 0,
      "output_tokens": 0,
      "reasoning_tokens": 0,
      "cost_usd": 0.0
    },
    "claude_sessions": [
      {
        "session": "a8f8c2b1",
        "role": "main",
        "started": "2026-10-22T12:13:35.163Z",
        "ended": "2026-10-22T12:45:20.030Z",
        "in": 58,
        "out": 52974,
        "cache_w": 245355,
        "cache_r": 1457921,
        "total_new_tokens": 298387
      },
      {
        "session": "f3e95855",
        "role": "curator",
        "started": "2026-10-22T12:13:33.638Z",
        "ended": "2026-10-22T12:43:50.220Z",
        "in": 90,
        "out": 63875,
        "cache_w": 123178,
        "cache_r": 2475638,
        "total_new_tokens": 187143
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 34,
      "revoked": 0
    },
    "grand_total_codex_tokens": 4863049,
    "grand_total_claude_new_tokens": 485530,
    "grand_total_consult_tokens": 0
  },
  "facts": {
    "store": "fact_graph",
    "facts": 34,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a4_08_dressian.json <==
{
  "job": "fpb_a4_08_dressian",
  "arm": 4,
  "problem": 8,
  "outcome": "closed",
  "started_at": 1792673127.1684926,
  "sealed_at": 1792676609.8467598,
  "deadline": 1792687527.1684926,
  "main_report": {
    "outcome": "closed",
    "target_refs": [
      "e5608dbe98970295",
      "b76bc0ac182d6a83",
      "c68167e8e465041a"
    ],
    "summary": "Full target admitted: the answer to FPB Problem 8 is YES, established in complete generality (every finite matroid M, with loops and parallel elements allowed, and every order-reversing involution perp of L(M)). Three independently assembled verifier-accepted facts state the full verbatim problem with the YES answer and an explicit construction: the hypothesis forces L(M) to be modular (05069a70f8ec8f39, 1192a05afd53d913); for loopless M the polar-flat transform T(q)(A) = w_q(cl_M(A)^perp) on valuated quotients is a valuated matroid landing in Trop(M) (e9c69e17ad3d5114, via the three-term-to-full exchange bridge 76866bcf4379bb90 and flat-weight machinery 872e02d880d04190/a7073d8f73c94a67), reverses all inclusions (1a3c2f72de8cbd47, 9c0696313d38aa2a), is an involution on scalar classes (c42af94a7827ee58) exchanging bottom/top (336f1d67162c4d9e), and agrees with perp on every embedded flat Trop(M/F + U_{0,F}); loops/parallel elements are handled by the canonical simplification isomorphism of relative Dressians (b1ffe91c8c86fd66, e8629416065b0c27). Verified calibrations/cross-checks include rank<=2 (5105be0d8320bac6), all simple rank<=3 matroids (d7b954ce6443beb8), Fano with arbitrary involution (a5729e7c359c8f29), Boolean B_n via valuated duality (b8e08efc5cf3477c), mixed direct sums (1a0ea7afd765b58a, be32cbdd2b806320), and the PG(3,2) middle level (e1f60fabd0847550). This is the full original problem, not a restricted case: the only reading choice is the standard one that matroids/ground sets are finite, fixed in the interface facts. All facts passed the independent fresh-session verifier (Arm D: normal facts, independent verification, no consultation; consult transport off, $0 consult spend). Swarm stopped gracefully on admission.",
    "prior_answer_exposure": false,
    "protocol_deviations": []
  },
  "workers": {
    "high": {
      "state": "terminated",
      "round": 8,
      "pid": 2526540,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "terminated",
      "round": 5,
      "pid": 2526639,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "terminated",
      "round": 5,
      "pid": 2526879,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "stopped",
      "round": 6,
      "pid": 2527140,
      "last_rc": 0,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 2,
      "pid": 2527387,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 78,
  "posthoc_status": "not_applicable",
  "consultation": [],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a4_08_dressian",
    "window": {
      "from": "2026-10-22T12:47:14.845443+00:00",
      "to": "2026-10-22T13:53:27.567374+00:00",
      "wall_minutes": 66.2
    },
    "workers": {
      "high": {
        "rounds": 8,
        "tokens": 1162508,
        "rounds_without_token_line": 0,
        "status_round": 8,
        "state": "terminated",
        "started_at": 1792673534.8454432,
        "last_round_at": 1792676567.1578684
      },
      "high2": {
        "rounds": 5,
        "tokens": 877212,
        "rounds_without_token_line": 0,
        "status_round": 5,
        "state": "terminated",
        "started_at": 1792673535.0472724,
        "last_round_at": 1792676584.3993926
      },
      "xhigh": {
        "rounds": 5,
        "tokens": 920319,
        "rounds_without_token_line": 0,
        "status_round": 5,
        "state": "terminated",
        "started_at": 1792673535.2603865,
        "last_round_at": 1792676572.1264105
      },
      "xhigh2": {
        "rounds": 6,
        "tokens": 1090163,
        "rounds_without_token_line": 0,
        "status_round": 6,
        "state": "stopped",
        "started_at": 1792673535.4493816,
        "last_round_at": 1792676600.238969
      },
      "xhigh3": {
        "rounds": 2,
        "tokens": 708921,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "terminated",
        "started_at": 1792673535.6506274,
        "last_round_at": 1792676603.3502061
      }
    },
    "worker_totals": {
      "rounds": 26,
      "tokens": 4759123
    },
    "verifier": {
      "runs": 91,
      "tokens": 3711488,
      "runs_without_token_line": 0
    },
    "consult": {
      "calls": 0,
      "input_tokens": 0,
      "output_tokens": 0,
      "reasoning_tokens": 0,
      "cost_usd": 0.0
    },
    "claude_sessions": [
      {
        "session": "8fdfe363",
        "role": "main",
        "started": "2026-10-22T12:45:30.230Z",
        "ended": "2026-10-22T13:43:27.747Z",
        "in": 100,
        "out": 80849,
        "cache_w": 213043,
        "cache_r": 5706704,
        "total_new_tokens": 293992
      },
      {
        "session": "c23d7682",
        "role": "curator",
        "started": "2026-10-22T12:45:33.007Z",
        "ended": "2026-10-22T13:43:23.625Z",
        "in": 144,
        "out": 126032,
        "cache_w": 252982,
        "cache_r": 9497333,
        "total_new_tokens": 379158
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 78,
      "revoked": 0
    },
    "grand_total_codex_tokens": 8470611,
    "grand_total_claude_new_tokens": 673150,
    "grand_total_consult_tokens": 0
  },
  "facts": {
    "store": "fact_graph",
    "facts": 78,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/sealed_results/fpb_a4_09_hilbert.json <==
{
  "job": "fpb_a4_09_hilbert",
  "arm": 4,
  "problem": 9,
  "outcome": "closed",
  "started_at": 1792675945.7084599,
  "sealed_at": 1792678685.673467,
  "deadline": 1792690345.7084599,
  "main_report": {
    "outcome": "closed",
    "target_refs": [
      "c50f70235eed1446",
      "e1def5e9ed466584",
      "b0c49520e62c8eb7",
      "96bbfe2130e61b76",
      "d10266829768cb9c",
      "5b13991c2fbc536d",
      "745f51ce9952a6fb"
    ],
    "summary": "Full target admitted. Final verifier-admitted theorem c50f70235eed1446: assuming only the universal Schur expansion granted in the problem, for every n>=1, k>=1, r>=0 and every m>=r+1, the universal hook coefficient c_{(k,1^r)}(n) of Hilb(R^{(m)}_n) equals |A_{(n,r,k)}|, the number of ordered set partitions of [n] into n-r blocks with inversion statistic inv=k whose largest eligible element is of type (A) (eligibility explicitly defined); both sides vanish for r>=n or k>n(n-1)/2, and the n=1 degenerate case is included. This covers the entire original problem (all n, all hooks), not a restricted case. Proof chain, each link independently verifier-admitted: (1) superspace bridge 96bbfe2130e61b76 relating hook coefficients to the bigraded Hilbert series of the super coinvariant ring SR_n via a common S_d-module evaluated on ordinary vs one-even-one-odd letters; (2) exact identity e1def5e9ed466584: Hilb(SR_n;q,z) equals the ordered-set-partition inversion enumerator, proved by a support-filtration regular-sequence upper bound (a37fc7e04cb1b002/d123e12cec412479) matched by an apolar complete-intersection lower bound (Ann(H_S)=R_S with exact alternation recursion and a block-triangular super-harmonic lift); (3) split/merge involution d10266829768cb9c and triangular extraction b0c49520e62c8eb7 converting the identity into the hook-coefficient count. Supporting named subtargets: r=0 anchor c_{(k)}(n)=#{maj=k} (5b13991c2fbc536d) and support vanishing (745f51ce9952a6fb). Interpretation validated against exact computations for n=2,3,4 (ordinary multigraded, all relevant m) and n<=5 (SR_n, every bidegree). 37+ facts total; adversarial review refuted multiple intermediate lemmas with explicit counterexamples before admission. Workers stopped gracefully on admission (~195 min before deadline).",
    "prior_answer_exposure": false,
    "protocol_deviations": []
  },
  "workers": {
    "high": {
      "state": "stopped",
      "round": 1,
      "pid": 2688653,
      "last_rc": 0,
      "error": null
    },
    "high2": {
      "state": "terminated",
      "round": 3,
      "pid": 2688763,
      "last_rc": 0,
      "error": null
    },
    "xhigh": {
      "state": "terminated",
      "round": 2,
      "pid": 2688941,
      "last_rc": 0,
      "error": null
    },
    "xhigh2": {
      "state": "terminated",
      "round": 1,
      "pid": 2689272,
      "last_rc": null,
      "error": null
    },
    "xhigh3": {
      "state": "terminated",
      "round": 3,
      "pid": 2689562,
      "last_rc": 0,
      "error": null
    }
  },
  "fact_files": 41,
  "posthoc_status": "not_applicable",
  "consultation": [],
  "interrupted_consults": null,
  "online_usage": {
    "project": "fpb_a4_09_hilbert",
    "window": {
      "from": "2026-10-22T13:35:43.805647+00:00",
      "to": "2026-10-22T14:28:03.555577+00:00",
      "wall_minutes": 52.3
    },
    "workers": {
      "high": {
        "rounds": 1,
        "tokens": 458889,
        "rounds_without_token_line": 0,
        "status_round": 1,
        "state": "stopped",
        "started_at": 1792676443.805647,
        "last_round_at": 1792678661.5199533
      },
      "high2": {
        "rounds": 3,
        "tokens": 585371,
        "rounds_without_token_line": 0,
        "status_round": 3,
        "state": "terminated",
        "started_at": 1792676444.0070322,
        "last_round_at": 1792678678.8444438
      },
      "xhigh": {
        "rounds": 2,
        "tokens": 553054,
        "rounds_without_token_line": 0,
        "status_round": 2,
        "state": "terminated",
        "started_at": 1792676444.2116916,
        "last_round_at": 1792677705.7587593
      },
      "xhigh2": {
        "rounds": 1,
        "tokens": 457051,
        "rounds_without_token_line": 0,
        "status_round": 1,
        "state": "terminated",
        "started_at": 1792676444.410671,
        "last_round_at": null
      },
      "xhigh3": {
        "rounds": 3,
        "tokens": 720780,
        "rounds_without_token_line": 0,
        "status_round": 3,
        "state": "terminated",
        "started_at": 1792676444.611079,
        "last_round_at": 1792678609.083315
      }
    },
    "worker_totals": {
      "rounds": 10,
      "tokens": 2775145
    },
    "verifier": {
      "runs": 53,
      "tokens": 1771564,
      "runs_without_token_line": 0
    },
    "consult": {
      "calls": 0,
      "input_tokens": 0,
      "output_tokens": 0,
      "reasoning_tokens": 0,
      "cost_usd": 0.0
    },
    "claude_sessions": [
      {
        "session": "aec64eed",
        "role": "curator",
        "started": "2026-10-22T13:32:28.963Z",
        "ended": "2026-10-22T14:16:38.755Z",
        "in": 180,
        "out": 79274,
        "cache_w": 188659,
        "cache_r": 8690437,
        "total_new_tokens": 268113
      },
      {
        "session": "b2502aef",
        "role": "main",
        "started": "2026-10-22T13:32:33.800Z",
        "ended": "2026-10-22T14:18:03.683Z",
        "in": 100,
        "out": 74672,
        "cache_w": 137772,
        "cache_r": 3914357,
        "total_new_tokens": 212544
      }
    ],
    "facts": {
      "store": "fact_graph",
      "facts": 41,
      "revoked": 0
    },
    "grand_total_codex_tokens": 4546709,
    "grand_total_claude_new_tokens": 480657,
    "grand_total_consult_tokens": 0
  },
  "facts": {
    "store": "fact_graph",
    "facts": 41,
    "revoked": 0
  }
}


==> anc/SupplementaryData1_records/fig4_completion/self_review_gate_records.json <==
{
  "historical": {
    "submissions": 324,
    "rejected": 0,
    "accepted": 324,
    "source": "/home/ubuntu/workspace/Ansatze_NMI/04_Figures/Fig4.pdf",
    "basis": "Original Fig.4 title and archived audit summary"
  },
  "runs": [
    {
      "task": "02",
      "job": "fpb_a3_02_moebius",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_02_moebius/runtime/projects/fpb_a3_02_moebius/global_memory/verification.jsonl",
      "source_sha256": "ec62bf664abc409258d451640377b56735476a5367446d64597a566cca9a3884",
      "records": [
        {
          "id": "7fa88481964ce153",
          "timestamp_utc": "2026-10-22T00:18:27.575432+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ba40a6aa1c234e65",
          "write_error": null
        },
        {
          "id": "72e2e225f498fe96",
          "timestamp_utc": "2026-10-22T00:19:16.305163+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7dda459489c252b7",
          "write_error": null
        },
        {
          "id": "8f46c4a367fbe4db",
          "timestamp_utc": "2026-10-22T00:19:49.141478+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0f0c76f0038abaa5",
          "write_error": null
        },
        {
          "id": "5ec21858eab881b3",
          "timestamp_utc": "2026-10-22T00:20:43.615643+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6ab7fc75895ffec1",
          "write_error": null
        },
        {
          "id": "4ef2fb87349dd973",
          "timestamp_utc": "2026-10-22T00:20:54.309010+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "38b84f2bd9167d33",
          "write_error": null
        },
        {
          "id": "ef0348d5a4f513ab",
          "timestamp_utc": "2026-10-22T00:21:20.395859+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0422b591e3803f9a",
          "write_error": null
        },
        {
          "id": "dd0cffa754bca5bf",
          "timestamp_utc": "2026-10-22T00:21:28.456620+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9f25b50703867eec",
          "write_error": null
        },
        {
          "id": "a0e66db41b12ac2b",
          "timestamp_utc": "2026-10-22T00:21:35.822863+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "96ef4d572d9923d8",
          "write_error": null
        },
        {
          "id": "1062a55ee67bac0b",
          "timestamp_utc": "2026-10-22T00:21:54.812839+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5389c2372d0055c6",
          "write_error": null
        },
        {
          "id": "5d9319dd38e7f9e7",
          "timestamp_utc": "2026-10-22T00:22:14.185916+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "558d34d92d514f14",
          "write_error": null
        },
        {
          "id": "682ee82ee09e1716",
          "timestamp_utc": "2026-10-22T00:22:41.827515+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6688b92829db9cee",
          "write_error": null
        },
        {
          "id": "ab79147bbef84b3c",
          "timestamp_utc": "2026-10-22T00:24:13.923676+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1c83587527cf1139",
          "write_error": null
        },
        {
          "id": "f10c97cc3bfcadc2",
          "timestamp_utc": "2026-10-22T00:24:59.810080+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3b49ecdab0076d2a",
          "write_error": null
        },
        {
          "id": "1a2932dc7a713021",
          "timestamp_utc": "2026-10-22T00:25:03.214511+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5e07f9b5d10c6860",
          "write_error": null
        },
        {
          "id": "c6a3b683f697265c",
          "timestamp_utc": "2026-10-22T00:25:15.109504+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5e91213c9ade72ae",
          "write_error": null
        },
        {
          "id": "2db46cc1e9d5ada7",
          "timestamp_utc": "2026-10-22T00:25:55.037262+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fc27d3023c562a7a",
          "write_error": null
        },
        {
          "id": "f4d67523140b84fd",
          "timestamp_utc": "2026-10-22T00:26:14.294886+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2870ed15152b2bfc",
          "write_error": null
        },
        {
          "id": "de5fd748b75db758",
          "timestamp_utc": "2026-10-22T00:26:14.742312+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b8af85ff4bb21a26",
          "write_error": null
        },
        {
          "id": "539642431ac25540",
          "timestamp_utc": "2026-10-22T00:26:19.653881+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "93de2b5d1aed5979",
          "write_error": null
        },
        {
          "id": "38b240a67bb130f6",
          "timestamp_utc": "2026-10-22T00:26:21.536198+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "99d16d7df311bb6c",
          "write_error": null
        },
        {
          "id": "555ed9579678434c",
          "timestamp_utc": "2026-10-22T00:26:37.068833+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5377bd50c3316a0b",
          "write_error": null
        },
        {
          "id": "f8b47eec07aa5257",
          "timestamp_utc": "2026-10-22T00:27:26.843616+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9b16a13c15b23ed3",
          "write_error": null
        },
        {
          "id": "b2c52290d86389c6",
          "timestamp_utc": "2026-10-22T00:28:38.394318+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5b8f83793339a375",
          "write_error": null
        },
        {
          "id": "3213834d6e6f0d14",
          "timestamp_utc": "2026-10-22T00:34:08.912377+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "182435ce66903684",
          "write_error": null
        }
      ]
    },
    {
      "task": "04",
      "job": "fpb_a3_04_dilation",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_04_dilation/runtime/projects/fpb_a3_04_dilation/global_memory/verification.jsonl",
      "source_sha256": "7061e7612019f08ce9706c86457c476c44cef7a144067d2301cfc9bb32284489",
      "records": [
        {
          "id": "0355415f92028aa2",
          "timestamp_utc": "2026-10-22T05:21:32.422097+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4264842a1b0c589b",
          "write_error": null
        },
        {
          "id": "bc809b8bdae85d26",
          "timestamp_utc": "2026-10-22T05:22:26.351593+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6bf559c1499ab2b0",
          "write_error": null
        },
        {
          "id": "a68f78232f259122",
          "timestamp_utc": "2026-10-22T05:22:54.308656+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "731042907a3999be",
          "write_error": null
        },
        {
          "id": "deabb1f10bd00e39",
          "timestamp_utc": "2026-10-22T05:23:05.490147+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3af51501c12cbd7d",
          "write_error": null
        },
        {
          "id": "b83486252bb3e334",
          "timestamp_utc": "2026-10-22T05:23:46.659524+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7cd91790ef02f933",
          "write_error": null
        },
        {
          "id": "6572b337ebba7914",
          "timestamp_utc": "2026-10-22T05:24:37.785665+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0ade39ae529d87d1",
          "write_error": null
        },
        {
          "id": "5279a882151071ad",
          "timestamp_utc": "2026-10-22T05:25:34.322488+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a4b1a73d3f47fb37",
          "write_error": null
        },
        {
          "id": "cec253b43f841a18",
          "timestamp_utc": "2026-10-22T05:26:06.783645+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "18cd91fb8df80b6f",
          "write_error": null
        },
        {
          "id": "38066c9774502ee9",
          "timestamp_utc": "2026-10-22T05:26:23.940161+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ffc017eed05d634e",
          "write_error": null
        },
        {
          "id": "8563571733387965",
          "timestamp_utc": "2026-10-22T05:26:48.111112+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c95df6907d9cb41d",
          "write_error": null
        },
        {
          "id": "0d6993a4568fdde1",
          "timestamp_utc": "2026-10-22T05:27:12.662754+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dd1a06d54500c647",
          "write_error": null
        },
        {
          "id": "0e57554f2e006767",
          "timestamp_utc": "2026-10-22T05:27:26.099938+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7906c375878d7d3e",
          "write_error": null
        },
        {
          "id": "9727207ecb996405",
          "timestamp_utc": "2026-10-22T05:27:51.500594+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f51491d1b212d139",
          "write_error": null
        },
        {
          "id": "94925c5e5bf3066f",
          "timestamp_utc": "2026-10-22T05:28:05.734528+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "09ca894cec2a3acc",
          "write_error": null
        },
        {
          "id": "8d7e924c643cfebd",
          "timestamp_utc": "2026-10-22T05:28:11.674634+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3a66f575ccad967a",
          "write_error": null
        },
        {
          "id": "f9566212519471a4",
          "timestamp_utc": "2026-10-22T05:28:47.015995+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0ee34d0a38f58285",
          "write_error": null
        },
        {
          "id": "bfa7edd2bf61bbab",
          "timestamp_utc": "2026-10-22T05:28:55.560239+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0f9008e8eb556074",
          "write_error": null
        },
        {
          "id": "a6a761eb1256afa1",
          "timestamp_utc": "2026-10-22T05:29:22.027997+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "84f32d6f45d0f5f7",
          "write_error": null
        },
        {
          "id": "8918acf9a2f7dca0",
          "timestamp_utc": "2026-10-22T05:31:12.286490+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "02399616b6d11d3e",
          "write_error": null
        },
        {
          "id": "706dea55c8f211d9",
          "timestamp_utc": "2026-10-22T05:31:20.522568+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a7ba6be8993f3b3d",
          "write_error": null
        },
        {
          "id": "5d3497f4a36f059c",
          "timestamp_utc": "2026-10-22T05:32:19.941594+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c745cf322084caa0",
          "write_error": null
        },
        {
          "id": "3050061b123efb72",
          "timestamp_utc": "2026-10-22T05:32:53.728042+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8e17027897bbfb7c",
          "write_error": null
        },
        {
          "id": "d75baa318cf6cf80",
          "timestamp_utc": "2026-10-22T05:33:22.052604+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8ff6a3d2bdb858ec",
          "write_error": null
        },
        {
          "id": "5ad3bc8d226d9307",
          "timestamp_utc": "2026-10-22T05:33:25.743231+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c0f1c897ee9a535f",
          "write_error": null
        },
        {
          "id": "caca0915441ea458",
          "timestamp_utc": "2026-10-22T05:33:51.205705+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "65d1bd746b962630",
          "write_error": null
        },
        {
          "id": "e488f5e44b86a97a",
          "timestamp_utc": "2026-10-22T05:33:57.745412+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d6a6fabc9d0d190",
          "write_error": null
        },
        {
          "id": "c50aba03dfac50dd",
          "timestamp_utc": "2026-10-22T05:35:42.949695+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bef99a68bf2a15fa",
          "write_error": null
        },
        {
          "id": "cc8de778ec280fc0",
          "timestamp_utc": "2026-10-22T05:37:04.718114+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "12db257619afcfd4",
          "write_error": null
        },
        {
          "id": "e20aaa51498ae1e3",
          "timestamp_utc": "2026-10-22T05:37:59.797386+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d8c2e028c93fb50a",
          "write_error": null
        },
        {
          "id": "f6b60c0d725363d5",
          "timestamp_utc": "2026-10-22T05:38:58.908595+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "14fb5b0ed8094ca4",
          "write_error": null
        },
        {
          "id": "1b818bdc685b1b8d",
          "timestamp_utc": "2026-10-22T05:39:42.462778+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9115759d178e35d1",
          "write_error": null
        },
        {
          "id": "6a0bc3851c6a8e08",
          "timestamp_utc": "2026-10-22T05:40:10.183347+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e79d9310bf395d65",
          "write_error": null
        },
        {
          "id": "5a3221636dbac6ae",
          "timestamp_utc": "2026-10-22T05:44:01.435874+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1d5daa417f7ab18c",
          "write_error": null
        },
        {
          "id": "98307da555319a4b",
          "timestamp_utc": "2026-10-22T05:45:42.387972+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "977f37c905c827a4",
          "write_error": null
        },
        {
          "id": "c45a657f76e05139",
          "timestamp_utc": "2026-10-22T05:46:25.886797+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "aaf285a4e9aff24d",
          "write_error": null
        },
        {
          "id": "760876f95946bcf3",
          "timestamp_utc": "2026-10-22T05:46:33.374001+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c12a395ea80effc8",
          "write_error": null
        },
        {
          "id": "8129a6df3259f9eb",
          "timestamp_utc": "2026-10-22T05:47:57.099880+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c6239093d5960622",
          "write_error": null
        },
        {
          "id": "3195aa52be8e2125",
          "timestamp_utc": "2026-10-22T05:50:41.955323+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5edaab8e7c332d8d",
          "write_error": null
        },
        {
          "id": "f139dafaa1313019",
          "timestamp_utc": "2026-10-22T05:52:06.456725+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1d2d098ebec87607",
          "write_error": null
        },
        {
          "id": "7a72a2225a8d73cd",
          "timestamp_utc": "2026-10-22T05:52:18.041970+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "66dbe14badd876bc",
          "write_error": null
        },
        {
          "id": "ee1709b3b189a0d2",
          "timestamp_utc": "2026-10-22T05:53:28.683373+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "68415b72e37b9cc8",
          "write_error": null
        },
        {
          "id": "bc9e53a49d20be18",
          "timestamp_utc": "2026-10-22T05:53:34.522118+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0bc43d5deec9551e",
          "write_error": null
        },
        {
          "id": "ffe4a5b82829f862",
          "timestamp_utc": "2026-10-22T05:54:01.663324+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b9a69533d723a9de",
          "write_error": null
        },
        {
          "id": "74a11c08a725ff6d",
          "timestamp_utc": "2026-10-22T05:54:34.676747+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0489d102b9c2898f",
          "write_error": null
        },
        {
          "id": "6a05c38874c2eec9",
          "timestamp_utc": "2026-10-22T05:55:40.484705+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d28e0e7bfe058a5",
          "write_error": null
        },
        {
          "id": "dfd8591b0011dbf1",
          "timestamp_utc": "2026-10-22T05:58:36.526214+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dcc5a593f805bfb9",
          "write_error": null
        },
        {
          "id": "da7b13b2e9a61ec2",
          "timestamp_utc": "2026-10-22T05:59:19.142977+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e471778e13169b0d",
          "write_error": null
        },
        {
          "id": "465a8b27c430e0d2",
          "timestamp_utc": "2026-10-22T06:01:49.934236+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1176034a05450a4c",
          "write_error": null
        },
        {
          "id": "62c761b6ed1fb558",
          "timestamp_utc": "2026-10-22T06:04:09.147859+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3c15cbcb58674d04",
          "write_error": null
        },
        {
          "id": "a62b8576aac62563",
          "timestamp_utc": "2026-10-22T06:06:15.370624+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "74e2fc9e9a8de6c9",
          "write_error": null
        },
        {
          "id": "61d3ad11bea4821b",
          "timestamp_utc": "2026-10-22T06:07:34.752714+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e0d32c8b47ce1329",
          "write_error": null
        },
        {
          "id": "57e002f166b8c01b",
          "timestamp_utc": "2026-10-22T06:09:09.216073+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "404819cb1ecc63f4",
          "write_error": null
        },
        {
          "id": "e129f9bda666ad04",
          "timestamp_utc": "2026-10-22T06:09:42.631473+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "45a5e2c9c29aff43",
          "write_error": null
        },
        {
          "id": "5358edc52146d451",
          "timestamp_utc": "2026-10-22T06:10:27.434406+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b45df2bde5176494",
          "write_error": null
        },
        {
          "id": "5655fb957596ef05",
          "timestamp_utc": "2026-10-22T06:10:38.172420+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5a0756b6be3e1798",
          "write_error": null
        },
        {
          "id": "fe55925c7342f6bc",
          "timestamp_utc": "2026-10-22T06:10:53.765045+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "34cbe2fe314d9c8d",
          "write_error": null
        },
        {
          "id": "4762568adde361f0",
          "timestamp_utc": "2026-10-22T06:11:04.599333+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9a9d09a3045c591e",
          "write_error": null
        },
        {
          "id": "6153fb732e6f334e",
          "timestamp_utc": "2026-10-22T06:12:37.830093+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "acf7ce8e974db9d4",
          "write_error": null
        },
        {
          "id": "828059439ce6d4d5",
          "timestamp_utc": "2026-10-22T06:13:31.971589+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d0753dae28e43940",
          "write_error": null
        },
        {
          "id": "8f655d98390ca49a",
          "timestamp_utc": "2026-10-22T06:13:38.013540+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bb975123437571b0",
          "write_error": null
        },
        {
          "id": "550de42494675abd",
          "timestamp_utc": "2026-10-22T06:15:50.247861+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "006d992220dbc6ce",
          "write_error": null
        },
        {
          "id": "a1487248c5806394",
          "timestamp_utc": "2026-10-22T06:20:29.246034+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "74f902afcf5e7092",
          "write_error": null
        },
        {
          "id": "eaf1adca385062c3",
          "timestamp_utc": "2026-10-22T06:22:04.936230+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "95785bc1a0590746",
          "write_error": null
        },
        {
          "id": "f578c755208ecf41",
          "timestamp_utc": "2026-10-22T06:22:14.371930+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "db4bbf3aa58f25d7",
          "write_error": null
        },
        {
          "id": "d121971fe5410bcf",
          "timestamp_utc": "2026-10-22T06:23:14.329488+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d00a6734aeee8f4",
          "write_error": null
        },
        {
          "id": "093d0364218ac8d2",
          "timestamp_utc": "2026-10-22T06:23:14.844983+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "496e0e43f86ff358",
          "write_error": null
        },
        {
          "id": "678d73ce3e24867c",
          "timestamp_utc": "2026-10-22T06:25:38.628879+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "af307aeffe5d4e10",
          "write_error": null
        },
        {
          "id": "11caa750026dda8d",
          "timestamp_utc": "2026-10-22T06:31:40.533327+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8ee109bdfd8ae0ef",
          "write_error": null
        },
        {
          "id": "9ab75c7bc01c135d",
          "timestamp_utc": "2026-10-22T06:33:09.252763+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dae782f2515bdec1",
          "write_error": null
        },
        {
          "id": "c5e1663d6550bae2",
          "timestamp_utc": "2026-10-22T06:34:18.215841+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "efae5aa30d062afc",
          "write_error": null
        },
        {
          "id": "552f015ef2e7d972",
          "timestamp_utc": "2026-10-22T06:35:45.729599+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "05c4add8505b0a94",
          "write_error": null
        },
        {
          "id": "73976af343ae8f1b",
          "timestamp_utc": "2026-10-22T06:37:30.719897+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "402040d357c781ee",
          "write_error": null
        },
        {
          "id": "101f915f400112cf",
          "timestamp_utc": "2026-10-22T06:37:41.875125+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8bb4d8f6936de88f",
          "write_error": null
        },
        {
          "id": "2d288557f36b8cf8",
          "timestamp_utc": "2026-10-22T06:38:09.260594+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dc2234a5b5f04364",
          "write_error": null
        },
        {
          "id": "d200edc0d49ac0b1",
          "timestamp_utc": "2026-10-22T06:38:34.195110+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "290c025645cdb35f",
          "write_error": null
        },
        {
          "id": "4528a020f6f2162c",
          "timestamp_utc": "2026-10-22T06:39:44.995085+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a99078d7f435f0ed",
          "write_error": null
        },
        {
          "id": "3a8975600fbf54ce",
          "timestamp_utc": "2026-10-22T06:39:53.880059+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "114bbacdc785f0de",
          "write_error": null
        },
        {
          "id": "03c7f8ea583edbfe",
          "timestamp_utc": "2026-10-22T06:41:23.469049+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "83f0530bd4994236",
          "write_error": null
        },
        {
          "id": "ce1734be91aa56ec",
          "timestamp_utc": "2026-10-22T06:42:01.743631+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "48655666a1cf0c92",
          "write_error": null
        },
        {
          "id": "50a20e1988f81688",
          "timestamp_utc": "2026-10-22T06:42:33.422566+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "99d797a8e8ad3e40",
          "write_error": null
        },
        {
          "id": "67d0e203fa48132d",
          "timestamp_utc": "2026-10-22T06:42:35.655002+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "83dd39eaac0e6df9",
          "write_error": null
        },
        {
          "id": "5fd7299e5068195e",
          "timestamp_utc": "2026-10-22T06:45:03.761720+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6597acd19da1b45a",
          "write_error": null
        },
        {
          "id": "f3deb2201c266a2a",
          "timestamp_utc": "2026-10-22T06:46:22.138833+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "96b0e5e03f914550",
          "write_error": null
        },
        {
          "id": "93b1e7cc5b899a51",
          "timestamp_utc": "2026-10-22T06:47:37.888314+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "085f2e7f8033517a",
          "write_error": null
        },
        {
          "id": "053eca27c745546c",
          "timestamp_utc": "2026-10-22T06:50:32.039780+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "95965a114844f828",
          "write_error": null
        },
        {
          "id": "d92ab92b574a2fde",
          "timestamp_utc": "2026-10-22T06:50:52.705517+00:00",
          "gate": "self_verify",
          "verdict": "wrong",
          "fact_id": null,
          "write_error": null
        },
        {
          "id": "f788ad98b2108d9a",
          "timestamp_utc": "2026-10-22T06:51:07.499346+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "727a551156ddbb0f",
          "write_error": null
        },
        {
          "id": "731f59bc936032ec",
          "timestamp_utc": "2026-10-22T06:51:15.648184+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f24de0b60ff433f8",
          "write_error": null
        },
        {
          "id": "e038bb3f7dec1692",
          "timestamp_utc": "2026-10-22T06:51:46.480689+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4c94f481c7c74d2b",
          "write_error": null
        },
        {
          "id": "c48898a893f09e68",
          "timestamp_utc": "2026-10-22T06:52:20.041713+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fbf3cf9c5e01cd48",
          "write_error": null
        },
        {
          "id": "b18e09b9bdad7d4c",
          "timestamp_utc": "2026-10-22T06:52:26.471895+00:00",
          "gate": "self_verify",
          "verdict": "wrong",
          "fact_id": null,
          "write_error": null
        },
        {
          "id": "4957668447df6cb8",
          "timestamp_utc": "2026-10-22T06:52:35.463432+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "01d5042c888db84b",
          "write_error": null
        },
        {
          "id": "8f747c18ce8ea3eb",
          "timestamp_utc": "2026-10-22T06:52:46.838859+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cb47b468d00e7a7e",
          "write_error": null
        },
        {
          "id": "dfa7c215fb5525c9",
          "timestamp_utc": "2026-10-22T06:52:48.198577+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "646e9a65266f5be3",
          "write_error": null
        },
        {
          "id": "a7e720619d2ae2ac",
          "timestamp_utc": "2026-10-22T06:53:19.966400+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "732c86a8a7457ebc",
          "write_error": null
        },
        {
          "id": "f819f3aef0fd53b4",
          "timestamp_utc": "2026-10-22T06:53:26.499557+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6d67980b9136f12d",
          "write_error": null
        },
        {
          "id": "2a3a33a17c4cb9af",
          "timestamp_utc": "2026-10-22T06:54:05.449138+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "62399477fe3ff0d2",
          "write_error": null
        },
        {
          "id": "158f9b52ca3c5454",
          "timestamp_utc": "2026-10-22T06:54:14.802113+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7b8b95d234c7b763",
          "write_error": null
        },
        {
          "id": "31a25e1233a446ec",
          "timestamp_utc": "2026-10-22T06:54:20.119062+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "feefc26a9c5d4c6e",
          "write_error": null
        },
        {
          "id": "fe900d693e2b0b60",
          "timestamp_utc": "2026-10-22T06:54:49.535411+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "087920ac567cdcb2",
          "write_error": null
        },
        {
          "id": "956c8acaa5a81abc",
          "timestamp_utc": "2026-10-22T06:54:52.526548+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3d858c1ab1c5302a",
          "write_error": null
        },
        {
          "id": "cfab70e9a454998d",
          "timestamp_utc": "2026-10-22T06:55:13.017057+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5ef5cb8f66bb6466",
          "write_error": null
        },
        {
          "id": "b68a609ea08b9fa0",
          "timestamp_utc": "2026-10-22T06:56:25.411376+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f5392b110b5ee494",
          "write_error": null
        },
        {
          "id": "289e21378f1d61a3",
          "timestamp_utc": "2026-10-22T06:57:49.440774+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2907d71451d5ddc9",
          "write_error": null
        },
        {
          "id": "b77e8139025b36c2",
          "timestamp_utc": "2026-10-22T06:58:25.223338+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "42884fea95b73c31",
          "write_error": null
        },
        {
          "id": "d1e2e30bfc90127d",
          "timestamp_utc": "2026-10-22T06:59:38.435556+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c93426a9c08887da",
          "write_error": null
        },
        {
          "id": "22a5bf150ee7ac68",
          "timestamp_utc": "2026-10-22T07:00:05.082047+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ed1a87d099da9121",
          "write_error": null
        },
        {
          "id": "c51fee957877cff8",
          "timestamp_utc": "2026-10-22T07:00:32.081151+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "789e6b285af5893c",
          "write_error": null
        },
        {
          "id": "fc3c51cd67892efb",
          "timestamp_utc": "2026-10-22T07:01:24.300912+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fd0cb655382af71b",
          "write_error": null
        },
        {
          "id": "26227814d806fc1f",
          "timestamp_utc": "2026-10-22T07:02:28.883059+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "65193dd9b1a472fe",
          "write_error": null
        },
        {
          "id": "c48ddb4270b07360",
          "timestamp_utc": "2026-10-22T07:02:50.286072+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b4e1c6e6b7124bfa",
          "write_error": null
        },
        {
          "id": "d4db816446f1e39b",
          "timestamp_utc": "2026-10-22T07:03:32.780549+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9b3d96b21268546e",
          "write_error": null
        },
        {
          "id": "727da68440a563dc",
          "timestamp_utc": "2026-10-22T07:05:04.147365+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "11bb432d2436e554",
          "write_error": null
        },
        {
          "id": "ccfdb7432dc933fd",
          "timestamp_utc": "2026-10-22T07:06:30.244457+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7cc6d811226b4f8b",
          "write_error": null
        },
        {
          "id": "40425b179f271cdc",
          "timestamp_utc": "2026-10-22T07:07:17.180153+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d57d4d9e08aa0bb1",
          "write_error": null
        },
        {
          "id": "8fc22587e224515a",
          "timestamp_utc": "2026-10-22T07:07:54.255796+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "29fd20b77d4738db",
          "write_error": null
        },
        {
          "id": "e71a7bc1fefac2e2",
          "timestamp_utc": "2026-10-22T07:08:02.085672+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1f42e5a48885a768",
          "write_error": null
        },
        {
          "id": "10d200528d28bf3d",
          "timestamp_utc": "2026-10-22T07:09:51.214180+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bd13c999a0a8ef3b",
          "write_error": null
        },
        {
          "id": "9f8c77e501afd4e4",
          "timestamp_utc": "2026-10-22T07:12:12.961807+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1786f47f8d45e195",
          "write_error": null
        },
        {
          "id": "cd8b560ccf6e7987",
          "timestamp_utc": "2026-10-22T07:12:30.200879+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ca0a54969c108f6a",
          "write_error": null
        },
        {
          "id": "1dbb53865dbbe18e",
          "timestamp_utc": "2026-10-22T07:13:00.277834+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "846bbfeb4bb36361",
          "write_error": null
        },
        {
          "id": "4955328a8d93319f",
          "timestamp_utc": "2026-10-22T07:13:38.139194+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "796cce98b293e3e6",
          "write_error": null
        },
        {
          "id": "0e89e212b8a01cfc",
          "timestamp_utc": "2026-10-22T07:14:09.806447+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "111eb483bd2ddd39",
          "write_error": null
        },
        {
          "id": "23529d0a349a18ff",
          "timestamp_utc": "2026-10-22T07:14:28.905114+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "352e96d4d733e0ce",
          "write_error": null
        },
        {
          "id": "bd6648b7a4deffc9",
          "timestamp_utc": "2026-10-22T07:15:00.156580+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "36ba429f5a4513bd",
          "write_error": null
        },
        {
          "id": "c91763f8fffaf423",
          "timestamp_utc": "2026-10-22T07:15:51.327423+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d134047ef9089c5",
          "write_error": null
        },
        {
          "id": "8733eeaa40432933",
          "timestamp_utc": "2026-10-22T07:16:31.864577+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2645ae5d28d1f0f3",
          "write_error": null
        },
        {
          "id": "51059b44099bc810",
          "timestamp_utc": "2026-10-22T07:17:06.195570+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9e3f42d545d36804",
          "write_error": null
        },
        {
          "id": "994e488539db35a7",
          "timestamp_utc": "2026-10-22T07:17:10.738669+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2428c976420fb7bd",
          "write_error": null
        },
        {
          "id": "a719aa22ac8501f5",
          "timestamp_utc": "2026-10-22T07:17:17.937688+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8420799fac860be6",
          "write_error": null
        },
        {
          "id": "f6f9ca260fd8d798",
          "timestamp_utc": "2026-10-22T07:17:51.120275+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6240f6800200acd3",
          "write_error": null
        },
        {
          "id": "9b8084a980e37d12",
          "timestamp_utc": "2026-10-22T07:18:26.025959+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0e7ec20ee6ff1746",
          "write_error": null
        },
        {
          "id": "3bdbcf6729f11ae2",
          "timestamp_utc": "2026-10-22T07:19:04.863127+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fe4e86d5ddde8944",
          "write_error": null
        },
        {
          "id": "3e4e6265cc217a5d",
          "timestamp_utc": "2026-10-22T07:19:30.641817+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ba202ba8a39450d9",
          "write_error": null
        },
        {
          "id": "218325ed15aeadb8",
          "timestamp_utc": "2026-10-22T07:22:21.092117+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f6e85d1637f952d7",
          "write_error": null
        },
        {
          "id": "1a96330863bc4053",
          "timestamp_utc": "2026-10-22T07:22:47.657449+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1e7d091958f3dde4",
          "write_error": null
        },
        {
          "id": "aa49df1d05d7192a",
          "timestamp_utc": "2026-10-22T07:23:25.809167+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9593c743965adbfc",
          "write_error": null
        },
        {
          "id": "0697cfd809877571",
          "timestamp_utc": "2026-10-22T07:23:30.761367+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "897a5d94cf7a9330",
          "write_error": null
        },
        {
          "id": "ad6bdc6146fd519c",
          "timestamp_utc": "2026-10-22T07:24:12.570182+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "216021e11fe6a005",
          "write_error": null
        },
        {
          "id": "86c521cabf4bb9ad",
          "timestamp_utc": "2026-10-22T07:24:19.105321+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "42846c78dbf82bb3",
          "write_error": null
        },
        {
          "id": "6355ae967cba85e7",
          "timestamp_utc": "2026-10-22T07:25:12.572307+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "79e2982f3885ce4d",
          "write_error": null
        },
        {
          "id": "2ab41a04e272d70f",
          "timestamp_utc": "2026-10-22T07:25:53.157485+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "89acbf98cbf64920",
          "write_error": null
        },
        {
          "id": "4c7dcd1928473b03",
          "timestamp_utc": "2026-10-22T07:28:08.933916+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5ba94e606c52a894",
          "write_error": null
        },
        {
          "id": "eebe0eb5646ba096",
          "timestamp_utc": "2026-10-22T07:29:38.520493+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c9f9d356a2b345f2",
          "write_error": null
        },
        {
          "id": "2fffdb53c3b7e9fa",
          "timestamp_utc": "2026-10-22T07:30:36.358605+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1e0b71bb17d756ee",
          "write_error": null
        },
        {
          "id": "e448df2d304174d9",
          "timestamp_utc": "2026-10-22T07:31:27.324508+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3d9b597c179b2e1e",
          "write_error": null
        },
        {
          "id": "9e028fb490aea2b2",
          "timestamp_utc": "2026-10-22T07:31:47.794019+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b50ca836d3ae1a0a",
          "write_error": null
        },
        {
          "id": "ecf1d347d05b6016",
          "timestamp_utc": "2026-10-22T07:31:54.408445+00:00",
          "gate": "self_verify",
          "verdict": "wrong",
          "fact_id": null,
          "write_error": null
        },
        {
          "id": "1d705d1f6fe66fa8",
          "timestamp_utc": "2026-10-22T07:32:26.853651+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e166668478089e97",
          "write_error": null
        },
        {
          "id": "91ae6e84ed209da7",
          "timestamp_utc": "2026-10-22T07:32:33.789124+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6d439c1826a77bab",
          "write_error": null
        },
        {
          "id": "fce04be73c87a306",
          "timestamp_utc": "2026-10-22T07:32:34.413385+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ecff6b77c6770e0f",
          "write_error": null
        },
        {
          "id": "23d76cd69190ae80",
          "timestamp_utc": "2026-10-22T07:32:52.374376+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dfe479ded944173f",
          "write_error": null
        },
        {
          "id": "6108d95220cc2b7b",
          "timestamp_utc": "2026-10-22T07:33:56.793481+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "62ad3a9cf141e2d8",
          "write_error": null
        },
        {
          "id": "6f135235302af6a9",
          "timestamp_utc": "2026-10-22T07:34:20.415608+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d5b21e4b20c8fd4b",
          "write_error": null
        },
        {
          "id": "d433c7a13b18bac5",
          "timestamp_utc": "2026-10-22T07:35:34.518805+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "55c95ceac15aca9d",
          "write_error": null
        },
        {
          "id": "cd7c6d8567d1dfbd",
          "timestamp_utc": "2026-10-22T07:37:54.073636+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4b54b1da973c55e4",
          "write_error": null
        },
        {
          "id": "0e9e3eb772e07fd9",
          "timestamp_utc": "2026-10-22T07:38:04.639278+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "125c860b078a8f89",
          "write_error": null
        },
        {
          "id": "ce859c86d424a98d",
          "timestamp_utc": "2026-10-22T07:39:17.334774+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "aa3198e98287c54c",
          "write_error": null
        },
        {
          "id": "cd86eb107e629f32",
          "timestamp_utc": "2026-10-22T07:39:35.715360+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c00ca7cfdfde8c72",
          "write_error": null
        },
        {
          "id": "b1d70a65fdd3bcdf",
          "timestamp_utc": "2026-10-22T07:40:36.333520+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3616c13f1e2c43bd",
          "write_error": null
        },
        {
          "id": "fd2e18359ec3218a",
          "timestamp_utc": "2026-10-22T07:42:15.726793+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5799a52ff7f91a93",
          "write_error": null
        },
        {
          "id": "27a10400d5c86003",
          "timestamp_utc": "2026-10-22T07:43:53.933668+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "65c29cf57c438c81",
          "write_error": null
        },
        {
          "id": "7334fb4f194cfe18",
          "timestamp_utc": "2026-10-22T07:44:18.532648+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1c160beef82610d5",
          "write_error": null
        },
        {
          "id": "f36df94ba4122124",
          "timestamp_utc": "2026-10-22T07:45:40.757928+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1960bef83d90edba",
          "write_error": null
        },
        {
          "id": "638372add7e36636",
          "timestamp_utc": "2026-10-22T07:45:48.943196+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "afa55b15041b59ab",
          "write_error": null
        },
        {
          "id": "2b019b5f804d8742",
          "timestamp_utc": "2026-10-22T07:46:32.063265+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "86d7b27e88435c1b",
          "write_error": null
        },
        {
          "id": "a30684f964607d0a",
          "timestamp_utc": "2026-10-22T07:47:18.544278+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b6e6b307ed633417",
          "write_error": null
        },
        {
          "id": "1aa39cd56848d219",
          "timestamp_utc": "2026-10-22T07:48:41.114262+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7698c7cd0ef572ce",
          "write_error": null
        },
        {
          "id": "df939d525cd8a620",
          "timestamp_utc": "2026-10-22T07:48:44.807055+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "73bc99181afea770",
          "write_error": null
        },
        {
          "id": "f6a5dd98d37c138d",
          "timestamp_utc": "2026-10-22T07:50:35.090610+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "86feaaa07fc5796a",
          "write_error": null
        },
        {
          "id": "9c1c49275c400c25",
          "timestamp_utc": "2026-10-22T07:50:57.089020+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e077cf3a1776b1b4",
          "write_error": null
        },
        {
          "id": "c1f4da9bc3d83b52",
          "timestamp_utc": "2026-10-22T07:53:10.542426+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5aa4d31d5bf03fbd",
          "write_error": null
        },
        {
          "id": "6bac25ec2aa40665",
          "timestamp_utc": "2026-10-22T07:53:38.045268+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4e8e25e04e3e1873",
          "write_error": null
        },
        {
          "id": "4f67dc4c2d5ad516",
          "timestamp_utc": "2026-10-22T07:54:21.692881+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4c5f4cb56b0a2040",
          "write_error": null
        },
        {
          "id": "002fc91aa8e420bc",
          "timestamp_utc": "2026-10-22T07:54:50.804037+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6d3b072380d0c5fe",
          "write_error": null
        },
        {
          "id": "ad9ff499741e0119",
          "timestamp_utc": "2026-10-22T07:55:53.477286+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "195db078ca8c810c",
          "write_error": null
        },
        {
          "id": "8003f299038a5198",
          "timestamp_utc": "2026-10-22T07:56:09.668588+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e51e485ba92fae31",
          "write_error": null
        },
        {
          "id": "2894ee855d5100e6",
          "timestamp_utc": "2026-10-22T07:56:19.222596+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "76fc5835739b9f88",
          "write_error": null
        },
        {
          "id": "4e80a857f8ca0a18",
          "timestamp_utc": "2026-10-22T07:58:18.955401+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ea44e4c30a1ef951",
          "write_error": null
        },
        {
          "id": "698d0414e736ba31",
          "timestamp_utc": "2026-10-22T07:59:33.540557+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b9553565836bbf1a",
          "write_error": null
        },
        {
          "id": "e092e9253168b9dc",
          "timestamp_utc": "2026-10-22T08:00:30.219696+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "77e3514efbbdf279",
          "write_error": null
        },
        {
          "id": "15a0ea2746f65a49",
          "timestamp_utc": "2026-10-22T08:00:52.092723+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f9f521ea66968709",
          "write_error": null
        },
        {
          "id": "6ab235e0c277a70c",
          "timestamp_utc": "2026-10-22T08:01:32.344759+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "593fce2a59ee1ee3",
          "write_error": null
        },
        {
          "id": "612f34f8f8f42e28",
          "timestamp_utc": "2026-10-22T08:02:15.012410+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "114b35eafe7f30ef",
          "write_error": null
        },
        {
          "id": "76a5871b67324744",
          "timestamp_utc": "2026-10-22T08:02:48.691386+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c2f4983b88e4564e",
          "write_error": null
        },
        {
          "id": "afb89dcde16e3904",
          "timestamp_utc": "2026-10-22T08:03:08.220876+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f768cd17765677a5",
          "write_error": null
        },
        {
          "id": "a1256ab3cbcbf8e6",
          "timestamp_utc": "2026-10-22T08:03:58.302918+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a6874f9cf6a37f49",
          "write_error": null
        },
        {
          "id": "d0cad474cd092ee0",
          "timestamp_utc": "2026-10-22T08:05:00.037026+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fd14d28ea88cf79c",
          "write_error": null
        },
        {
          "id": "931369296c111f4d",
          "timestamp_utc": "2026-10-22T08:05:38.370187+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ee7dcfea3bfef3e0",
          "write_error": null
        },
        {
          "id": "65ba5c60f8c598cd",
          "timestamp_utc": "2026-10-22T08:06:06.125322+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cf4a1b800f8cf4a4",
          "write_error": null
        },
        {
          "id": "e6f987b9142390d4",
          "timestamp_utc": "2026-10-22T08:07:28.000495+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5bb858e00e636006",
          "write_error": null
        },
        {
          "id": "896a42bd5cf1c233",
          "timestamp_utc": "2026-10-22T08:07:46.187011+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cbe2c487d1147e1e",
          "write_error": null
        },
        {
          "id": "73c98ea5b770f2bd",
          "timestamp_utc": "2026-10-22T08:07:58.171075+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e8afd115c78d7a6c",
          "write_error": null
        },
        {
          "id": "cbfe43d133436a82",
          "timestamp_utc": "2026-10-22T08:08:15.478382+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2667a064269fc5aa",
          "write_error": null
        },
        {
          "id": "cdd62afef1f73050",
          "timestamp_utc": "2026-10-22T08:08:39.614195+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d804522d80f6a69",
          "write_error": null
        },
        {
          "id": "7190e4c1b4f70730",
          "timestamp_utc": "2026-10-22T08:08:47.100961+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "11b935a9315c20f9",
          "write_error": null
        },
        {
          "id": "e260786010b462d8",
          "timestamp_utc": "2026-10-22T08:09:23.936681+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7c263fcc7ccc4b37",
          "write_error": null
        },
        {
          "id": "b94e5187c5a87816",
          "timestamp_utc": "2026-10-22T08:09:48.569341+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b118a5acba774ff8",
          "write_error": null
        },
        {
          "id": "972fffd18732a123",
          "timestamp_utc": "2026-10-22T08:09:54.005683+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "17520916da41cb06",
          "write_error": null
        },
        {
          "id": "43f83ab946927604",
          "timestamp_utc": "2026-10-22T08:10:01.879146+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "15d1e273fc68e0ed",
          "write_error": null
        },
        {
          "id": "e7499deaa6137efb",
          "timestamp_utc": "2026-10-22T08:10:17.455009+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "336cf17e7f61bb5b",
          "write_error": null
        },
        {
          "id": "1e81eb5cefab7b80",
          "timestamp_utc": "2026-10-22T08:10:56.552509+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9fbbda210169551c",
          "write_error": null
        },
        {
          "id": "e525c1419aa02f06",
          "timestamp_utc": "2026-10-22T08:12:25.404811+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "63d7062894600b64",
          "write_error": null
        },
        {
          "id": "b093bef0b0f7d6de",
          "timestamp_utc": "2026-10-22T08:14:03.195708+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b6d26b99ab9ef06b",
          "write_error": null
        },
        {
          "id": "3fa36d01d581d2ec",
          "timestamp_utc": "2026-10-22T08:15:03.347798+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "88399a6ee7a9dd3a",
          "write_error": null
        },
        {
          "id": "34d5c1a028a61933",
          "timestamp_utc": "2026-10-22T08:15:29.120519+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bd407a030a196e00",
          "write_error": null
        },
        {
          "id": "d17347a60e1bbe04",
          "timestamp_utc": "2026-10-22T08:16:24.832518+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8dd0e81e90661531",
          "write_error": null
        },
        {
          "id": "7250677287257375",
          "timestamp_utc": "2026-10-22T08:17:42.123525+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "45d9f7e9dab6de50",
          "write_error": null
        },
        {
          "id": "8cccb9df0147e1b9",
          "timestamp_utc": "2026-10-22T08:18:33.627697+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c5c70cd5533a6156",
          "write_error": null
        },
        {
          "id": "040490da38bb5802",
          "timestamp_utc": "2026-10-22T08:19:35.386644+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "51e62b6b8ac56b3e",
          "write_error": null
        },
        {
          "id": "d7f2b8a79ca54565",
          "timestamp_utc": "2026-10-22T08:19:56.734196+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b8f4e7cf5f69b465",
          "write_error": null
        },
        {
          "id": "bad7d0e8b733ee93",
          "timestamp_utc": "2026-10-22T08:20:59.813821+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9007795ab867d187",
          "write_error": null
        },
        {
          "id": "1be11e2e0f6a0eb1",
          "timestamp_utc": "2026-10-22T08:21:56.331166+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "eb7961c346f69bad",
          "write_error": null
        },
        {
          "id": "9b128730b73bc1a0",
          "timestamp_utc": "2026-10-22T08:22:05.320600+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9c35df78874d72e2",
          "write_error": null
        },
        {
          "id": "2552edbabcadafac",
          "timestamp_utc": "2026-10-22T08:22:13.342166+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f16d6bb129d3c4ae",
          "write_error": null
        },
        {
          "id": "b0aae677c7af1075",
          "timestamp_utc": "2026-10-22T08:22:38.371405+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d16a64adb22fae1b",
          "write_error": null
        },
        {
          "id": "0af6c7ae164d790d",
          "timestamp_utc": "2026-10-22T08:22:54.280496+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9a2e61bbef8be75f",
          "write_error": null
        },
        {
          "id": "ca565def1d74c185",
          "timestamp_utc": "2026-10-22T08:23:56.565728+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8211978e4b912dc1",
          "write_error": null
        },
        {
          "id": "488bb448e25237c6",
          "timestamp_utc": "2026-10-22T08:24:25.215327+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2b997ceaeec95bb6",
          "write_error": null
        },
        {
          "id": "0cbe5dc5182b34b2",
          "timestamp_utc": "2026-10-22T08:24:42.586507+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7633788b45f8528f",
          "write_error": null
        },
        {
          "id": "dcd3fcf992cb3f79",
          "timestamp_utc": "2026-10-22T08:25:02.086417+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "396be30b2997bb0d",
          "write_error": null
        },
        {
          "id": "6132b5b7fc404bce",
          "timestamp_utc": "2026-10-22T08:26:27.101213+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "11047f2a123fa543",
          "write_error": null
        },
        {
          "id": "9c835394809cdc5a",
          "timestamp_utc": "2026-10-22T08:27:10.985965+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "577d901ac4d70a82",
          "write_error": null
        },
        {
          "id": "60e3d8dbc4d05fdd",
          "timestamp_utc": "2026-10-22T08:27:24.870668+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a2df986d52c50181",
          "write_error": null
        },
        {
          "id": "7279703f2daefc6d",
          "timestamp_utc": "2026-10-22T08:29:19.129503+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0708d8c107ad6a9c",
          "write_error": null
        },
        {
          "id": "701a063853c4097c",
          "timestamp_utc": "2026-10-22T08:31:29.248534+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "955c5074eee3e491",
          "write_error": null
        },
        {
          "id": "bc6af695f52cdcff",
          "timestamp_utc": "2026-10-22T08:31:36.528209+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6bd38bd6ef1bfa81",
          "write_error": null
        },
        {
          "id": "e4947ee7e467ed40",
          "timestamp_utc": "2026-10-22T08:32:56.120914+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7a2dbb6c682cfd2b",
          "write_error": null
        },
        {
          "id": "0bce4aaf2cce5349",
          "timestamp_utc": "2026-10-22T08:34:21.663758+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2ee97d380302a33b",
          "write_error": null
        },
        {
          "id": "101bab1e4d825689",
          "timestamp_utc": "2026-10-22T08:36:14.350543+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9e004fca2bf2b765",
          "write_error": null
        },
        {
          "id": "2a5b12e6ac4bb33a",
          "timestamp_utc": "2026-10-22T08:36:58.363197+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "948e2cff9bc5e782",
          "write_error": null
        },
        {
          "id": "082fbb9118883a33",
          "timestamp_utc": "2026-10-22T08:37:33.217917+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8ea4f0532b58def5",
          "write_error": null
        },
        {
          "id": "1c415d30c59d611a",
          "timestamp_utc": "2026-10-22T08:38:37.232845+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c530a91d0129260a",
          "write_error": null
        },
        {
          "id": "5b2b83333c2609e9",
          "timestamp_utc": "2026-10-22T08:39:26.343556+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2d9b04d713bb768a",
          "write_error": null
        },
        {
          "id": "5ac0bd9838510ff8",
          "timestamp_utc": "2026-10-22T08:39:57.803723+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "51848a937010cc16",
          "write_error": null
        },
        {
          "id": "47a39bcd1ef6950b",
          "timestamp_utc": "2026-10-22T08:39:58.435536+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "933463b004e08e3e",
          "write_error": null
        },
        {
          "id": "dcd569bacaa3f7c6",
          "timestamp_utc": "2026-10-22T08:40:01.965706+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c7178b25848f27fe",
          "write_error": null
        },
        {
          "id": "6d2b88ca333a29af",
          "timestamp_utc": "2026-10-22T08:41:41.694425+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a855c1fe6ab8ae2c",
          "write_error": null
        }
      ]
    },
    {
      "task": "05",
      "job": "fpb_a3_05_spde",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_05_spde/runtime/projects/fpb_a3_05_spde/global_memory/verification.jsonl",
      "source_sha256": "9dacf424171edddc1984e38cd81a03452f563bcaf8afa0bc7359087f35b5f248",
      "records": [
        {
          "id": "17f90548eedec158",
          "timestamp_utc": "2026-10-22T09:31:29.523928+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0f3c905b50be0cc4",
          "write_error": null
        },
        {
          "id": "d4dfd96ed810401e",
          "timestamp_utc": "2026-10-22T09:31:37.660887+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f363b5cd4931a82e",
          "write_error": null
        },
        {
          "id": "30fd7362891e8816",
          "timestamp_utc": "2026-10-22T09:31:48.915621+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3f0fca8d98c16b80",
          "write_error": null
        },
        {
          "id": "a077a32a08478e52",
          "timestamp_utc": "2026-10-22T09:31:50.882497+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "af520e8e24c27d3f",
          "write_error": null
        },
        {
          "id": "751d8ab147ef8252",
          "timestamp_utc": "2026-10-22T09:32:21.574528+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "aa9f3159b3613151",
          "write_error": null
        },
        {
          "id": "041ddd08a011ae8c",
          "timestamp_utc": "2026-10-22T09:32:45.780562+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c3392e6b2cb1f809",
          "write_error": null
        },
        {
          "id": "d2af788aa8d6cd29",
          "timestamp_utc": "2026-10-22T09:33:03.206689+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d1f565fe8a2e74fd",
          "write_error": null
        },
        {
          "id": "65faf6c290b0fe87",
          "timestamp_utc": "2026-10-22T09:33:11.824024+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "745b8d50bf4e56a4",
          "write_error": null
        },
        {
          "id": "ffdb207cf3d4c34a",
          "timestamp_utc": "2026-10-22T09:33:33.987022+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7d68f3d92875e817",
          "write_error": null
        },
        {
          "id": "8dba38e7cab8f592",
          "timestamp_utc": "2026-10-22T09:33:54.491229+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "acb212cd2ff9bd1e",
          "write_error": null
        },
        {
          "id": "6802d57f95cf7c9a",
          "timestamp_utc": "2026-10-22T09:34:07.789458+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3541547ce5b76826",
          "write_error": null
        },
        {
          "id": "c70e03cbea6ccc9a",
          "timestamp_utc": "2026-10-22T09:34:27.478453+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e8725784d8cf4927",
          "write_error": null
        },
        {
          "id": "46e86c2cbda7f7c9",
          "timestamp_utc": "2026-10-22T09:34:28.769924+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c462384f53db1bf2",
          "write_error": null
        },
        {
          "id": "e4f1d3c3b515199d",
          "timestamp_utc": "2026-10-22T09:34:43.794724+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "81041ac31790aec6",
          "write_error": null
        },
        {
          "id": "f0a4f98a3e2e82ab",
          "timestamp_utc": "2026-10-22T09:34:50.328135+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "57e911d6872b8163",
          "write_error": null
        },
        {
          "id": "363b73174c1fffac",
          "timestamp_utc": "2026-10-22T09:34:56.590856+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "095991129a3b3966",
          "write_error": null
        },
        {
          "id": "7a6095b964c01b71",
          "timestamp_utc": "2026-10-22T09:35:11.685754+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8b223a5527947228",
          "write_error": null
        },
        {
          "id": "ae5ba5b438f5f80c",
          "timestamp_utc": "2026-10-22T09:36:19.808081+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "90b15a04a4590dfd",
          "write_error": null
        },
        {
          "id": "0e9eda27526eb852",
          "timestamp_utc": "2026-10-22T09:37:03.389796+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cb8b87d7096e6ce6",
          "write_error": null
        },
        {
          "id": "1ae90b9f3abbe193",
          "timestamp_utc": "2026-10-22T09:37:08.562872+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a077eb73a048f3da",
          "write_error": null
        },
        {
          "id": "dd05bb166a409516",
          "timestamp_utc": "2026-10-22T09:37:09.895794+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "13a35cbc10cf35ea",
          "write_error": null
        },
        {
          "id": "a827fcc8fe615b03",
          "timestamp_utc": "2026-10-22T09:38:13.756149+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e1e95ed9ba52a095",
          "write_error": null
        },
        {
          "id": "2b13c6e6d1e7c144",
          "timestamp_utc": "2026-10-22T09:39:00.717409+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "44c5775d72980e89",
          "write_error": null
        },
        {
          "id": "fce5acd65498ed70",
          "timestamp_utc": "2026-10-22T09:39:08.093979+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9a96337dd1f02922",
          "write_error": null
        },
        {
          "id": "855b6739cac2cccc",
          "timestamp_utc": "2026-10-22T09:39:10.576012+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0b45dffc0bced11f",
          "write_error": null
        },
        {
          "id": "093199a41f884e8a",
          "timestamp_utc": "2026-10-22T09:39:37.402506+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6592876f27eedee5",
          "write_error": null
        },
        {
          "id": "8e58554ad493640a",
          "timestamp_utc": "2026-10-22T09:39:54.422995+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0167de8364f75e1a",
          "write_error": null
        },
        {
          "id": "ca4b3a4aa78adad1",
          "timestamp_utc": "2026-10-22T09:39:58.223220+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6f19ca873fde9d77",
          "write_error": null
        },
        {
          "id": "14a8da52a891ded3",
          "timestamp_utc": "2026-10-22T09:40:15.217793+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7810ef28b45898a1",
          "write_error": null
        },
        {
          "id": "4dafc5dcc7f80bda",
          "timestamp_utc": "2026-10-22T09:40:29.630806+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5090effccc5d6dad",
          "write_error": null
        },
        {
          "id": "bb7475932fed1c87",
          "timestamp_utc": "2026-10-22T09:40:44.798322+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2263fdbfbb074925",
          "write_error": null
        },
        {
          "id": "e2e756c2e1a24bd6",
          "timestamp_utc": "2026-10-22T09:40:57.295413+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8695d1e03e339353",
          "write_error": null
        },
        {
          "id": "cc0305fe7df6c6c8",
          "timestamp_utc": "2026-10-22T09:41:13.830351+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "94e3d80adb4eb19d",
          "write_error": null
        },
        {
          "id": "bffad19e4fb07725",
          "timestamp_utc": "2026-10-22T09:41:41.539481+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "85d01bf78b130d3e",
          "write_error": null
        },
        {
          "id": "d5ff280195c07738",
          "timestamp_utc": "2026-10-22T09:42:54.977134+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "340fe5c157502d9d",
          "write_error": null
        },
        {
          "id": "6838ed89ed5944d6",
          "timestamp_utc": "2026-10-22T09:42:57.598554+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8d1157577a33d3c9",
          "write_error": null
        },
        {
          "id": "c836d1deceab6c11",
          "timestamp_utc": "2026-10-22T09:43:11.927932+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e975d1d0f0c32b88",
          "write_error": null
        },
        {
          "id": "82abb1c1d432dc4b",
          "timestamp_utc": "2026-10-22T09:43:15.842538+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "300fb7ce5a280b3d",
          "write_error": null
        },
        {
          "id": "54ef63d140d4de15",
          "timestamp_utc": "2026-10-22T09:44:20.405012+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "980831164e3d18c7",
          "write_error": null
        },
        {
          "id": "435c9047d184d6ff",
          "timestamp_utc": "2026-10-22T09:44:29.517085+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "80eec281a0d29560",
          "write_error": null
        },
        {
          "id": "7a7d6f8fb97a2566",
          "timestamp_utc": "2026-10-22T09:44:48.080597+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6ab7ecee0f44fde4",
          "write_error": null
        },
        {
          "id": "2c91227535626bff",
          "timestamp_utc": "2026-10-22T09:45:43.238384+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "71a257ab21030915",
          "write_error": null
        },
        {
          "id": "773bf6cf9469961d",
          "timestamp_utc": "2026-10-22T09:46:22.796628+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "df22ef57000bbb9d",
          "write_error": null
        },
        {
          "id": "665cbb0bc8e31da1",
          "timestamp_utc": "2026-10-22T09:46:25.591925+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "800bbbc6942e508c",
          "write_error": null
        },
        {
          "id": "29edc7ba08fdfb7f",
          "timestamp_utc": "2026-10-22T09:46:49.431317+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f2c3beb467659d76",
          "write_error": null
        },
        {
          "id": "d28f9b5a1a28c672",
          "timestamp_utc": "2026-10-22T09:47:45.867467+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6bec13f3c7dd917a",
          "write_error": null
        },
        {
          "id": "5aafbedbdcef3a69",
          "timestamp_utc": "2026-10-22T09:47:58.551638+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ea700e0d2e99fc48",
          "write_error": null
        },
        {
          "id": "8d4a6861d1213bfc",
          "timestamp_utc": "2026-10-22T09:48:00.431425+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "27ad7b9d55d66e15",
          "write_error": null
        },
        {
          "id": "a2d06f39e58f1779",
          "timestamp_utc": "2026-10-22T09:48:25.929606+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8e229624d0f7840e",
          "write_error": null
        },
        {
          "id": "3a416ad1074a250e",
          "timestamp_utc": "2026-10-22T09:49:54.748460+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1c9defae1d3e4ecf",
          "write_error": null
        },
        {
          "id": "03ae0e2ccf98f23f",
          "timestamp_utc": "2026-10-22T09:50:42.957009+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "da4c83588d37a055",
          "write_error": null
        },
        {
          "id": "5b1f4cd8c7afe0d3",
          "timestamp_utc": "2026-10-22T09:50:44.004418+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "316b603aef02a72c",
          "write_error": null
        },
        {
          "id": "c9e186428d4bf6a8",
          "timestamp_utc": "2026-10-22T09:50:56.680860+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c57d890a0779d261",
          "write_error": null
        },
        {
          "id": "be2d812eaf10493b",
          "timestamp_utc": "2026-10-22T09:52:02.884927+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "937507a73969111c",
          "write_error": null
        },
        {
          "id": "9a636d2fa991022b",
          "timestamp_utc": "2026-10-22T09:52:19.532483+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a331ca385f9605ba",
          "write_error": null
        },
        {
          "id": "bf043ea7784cfbd5",
          "timestamp_utc": "2026-10-22T09:52:33.343364+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0d9b3efc9dbb052a",
          "write_error": null
        },
        {
          "id": "4679340499e8e875",
          "timestamp_utc": "2026-10-22T09:52:46.409674+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "07525c8c25186b83",
          "write_error": null
        },
        {
          "id": "393876ccb3f21696",
          "timestamp_utc": "2026-10-22T09:52:53.669242+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ae04f8efedc456dd",
          "write_error": null
        },
        {
          "id": "720cd318c259acd9",
          "timestamp_utc": "2026-10-22T09:53:20.333337+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ad05d0252f646a21",
          "write_error": null
        },
        {
          "id": "ad15054d90b11548",
          "timestamp_utc": "2026-10-22T09:54:30.318821+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ac59fb4f62700f8e",
          "write_error": null
        },
        {
          "id": "c06faa535f90aaea",
          "timestamp_utc": "2026-10-22T09:55:09.180720+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0116502d9529e270",
          "write_error": null
        },
        {
          "id": "17cbb7b94821e85b",
          "timestamp_utc": "2026-10-22T09:56:45.838076+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2b8d2a53245e8b1d",
          "write_error": null
        },
        {
          "id": "64b5caf2ef9f37d8",
          "timestamp_utc": "2026-10-22T09:57:49.572845+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "73b5b3b216614595",
          "write_error": null
        },
        {
          "id": "dc7b1b6ab598db5a",
          "timestamp_utc": "2026-10-22T09:58:23.692964+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "98db863228482039",
          "write_error": null
        },
        {
          "id": "9835d9b0f40c920d",
          "timestamp_utc": "2026-10-22T09:58:29.268041+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cd89e1b3a8e69fbc",
          "write_error": null
        },
        {
          "id": "f9f530efc99b42ba",
          "timestamp_utc": "2026-10-22T10:00:08.114795+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cab74fb2097a84ff",
          "write_error": null
        },
        {
          "id": "e650af2a749eeea0",
          "timestamp_utc": "2026-10-22T10:02:45.051411+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cec4df88f9153ef9",
          "write_error": null
        },
        {
          "id": "196cd7dcddbb3131",
          "timestamp_utc": "2026-10-22T10:02:54.032538+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a2689ed6d458078b",
          "write_error": null
        },
        {
          "id": "142734c88975767c",
          "timestamp_utc": "2026-10-22T10:04:41.600093+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "196dff5fbf901194",
          "write_error": null
        },
        {
          "id": "8b2330593585aee1",
          "timestamp_utc": "2026-10-22T10:05:05.752445+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "058a74c7868dceaf",
          "write_error": null
        },
        {
          "id": "2366ff3ab3c9be9f",
          "timestamp_utc": "2026-10-22T10:06:04.814107+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c281d6c13f30610b",
          "write_error": null
        },
        {
          "id": "e5c1aa9ee5ebe156",
          "timestamp_utc": "2026-10-22T10:06:10.891035+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ce9476753e30fd76",
          "write_error": null
        },
        {
          "id": "450aac8e7e841869",
          "timestamp_utc": "2026-10-22T10:06:32.854070+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4b443757bafefa70",
          "write_error": null
        },
        {
          "id": "b4bab0d34ac91f68",
          "timestamp_utc": "2026-10-22T10:06:34.198903+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5dd8d2576a33b7be",
          "write_error": null
        },
        {
          "id": "1dc2c5e626002500",
          "timestamp_utc": "2026-10-22T10:06:37.598346+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "92a0753ac64b2681",
          "write_error": null
        },
        {
          "id": "2f11edfad01bc5f8",
          "timestamp_utc": "2026-10-22T10:06:56.415135+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "869793e38f5a5344",
          "write_error": null
        },
        {
          "id": "173ef2dba6b64856",
          "timestamp_utc": "2026-10-22T10:07:57.397033+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6371f9fc51a4afdd",
          "write_error": null
        },
        {
          "id": "2e54a537b5e3ed7c",
          "timestamp_utc": "2026-10-22T10:08:34.128319+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d1aedaf6f294fdde",
          "write_error": null
        },
        {
          "id": "baa310a3858713a0",
          "timestamp_utc": "2026-10-22T10:08:37.139600+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "85d9adb19ae7fb25",
          "write_error": null
        },
        {
          "id": "3b38e5fa5e71fdea",
          "timestamp_utc": "2026-10-22T10:09:29.745487+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8b59ca19705c21e9",
          "write_error": null
        },
        {
          "id": "4f6ca3e2c01515c5",
          "timestamp_utc": "2026-10-22T10:10:24.131329+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cbf144c379d702f9",
          "write_error": null
        },
        {
          "id": "bb83386582bffe4f",
          "timestamp_utc": "2026-10-22T10:10:55.338551+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dc351ec21b1029b5",
          "write_error": null
        },
        {
          "id": "4a42b86517e0d8f0",
          "timestamp_utc": "2026-10-22T10:13:08.294307+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ad6bea8b1062e87b",
          "write_error": null
        },
        {
          "id": "fe97cef302e4eb28",
          "timestamp_utc": "2026-10-22T10:13:51.883441+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "139eb8c3fe51fa4c",
          "write_error": null
        },
        {
          "id": "295499c22ec4bbca",
          "timestamp_utc": "2026-10-22T10:15:10.403872+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fccc0426908d3d64",
          "write_error": null
        },
        {
          "id": "3720cfe0e92c4376",
          "timestamp_utc": "2026-10-22T10:15:37.450195+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "768c49ff33ee1f96",
          "write_error": null
        },
        {
          "id": "13905d4e47d0798e",
          "timestamp_utc": "2026-10-22T10:16:30.953703+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6b4b0dd6ba3e27f0",
          "write_error": null
        },
        {
          "id": "94c3d80bce332052",
          "timestamp_utc": "2026-10-22T10:16:47.448939+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bb8009a9a4ef8315",
          "write_error": null
        },
        {
          "id": "8f12e2cfdc4691f2",
          "timestamp_utc": "2026-10-22T10:16:47.831448+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5e5c576066a80c15",
          "write_error": null
        },
        {
          "id": "6b26f60eac3d47ce",
          "timestamp_utc": "2026-10-22T10:17:38.145812+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "58bd88d033d64e40",
          "write_error": null
        },
        {
          "id": "814273aa9d500edc",
          "timestamp_utc": "2026-10-22T10:17:46.740145+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "25ee8edddde66b2f",
          "write_error": null
        },
        {
          "id": "e73466c445cec3c9",
          "timestamp_utc": "2026-10-22T10:17:50.884791+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dc552ee2348aebd3",
          "write_error": null
        },
        {
          "id": "25c7b1b496791da1",
          "timestamp_utc": "2026-10-22T10:19:11.442402+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "000f20f01fef0409",
          "write_error": null
        },
        {
          "id": "9c360d263ac405ba",
          "timestamp_utc": "2026-10-22T10:19:34.568429+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b1b2e9f902c018e4",
          "write_error": null
        },
        {
          "id": "3eac43cf8fa0811c",
          "timestamp_utc": "2026-10-22T10:20:26.374505+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9cda69d81a5c626f",
          "write_error": null
        },
        {
          "id": "e7b88b613e61a075",
          "timestamp_utc": "2026-10-22T10:20:50.318096+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ac116ec23ea4d0b0",
          "write_error": null
        },
        {
          "id": "ae9d550a515ebc33",
          "timestamp_utc": "2026-10-22T10:21:02.381472+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2ead2c839ccc6a23",
          "write_error": null
        },
        {
          "id": "8d4a4af860d9bbae",
          "timestamp_utc": "2026-10-22T10:23:09.622738+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d6079271326fb5c7",
          "write_error": null
        },
        {
          "id": "6047ab059f589b66",
          "timestamp_utc": "2026-10-22T10:23:25.410159+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c3ccbaed53f42bc1",
          "write_error": null
        },
        {
          "id": "ab4dc28068acbf80",
          "timestamp_utc": "2026-10-22T10:23:49.586008+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1cce7d9bcad50cf2",
          "write_error": null
        },
        {
          "id": "28191983a10e6503",
          "timestamp_utc": "2026-10-22T10:25:55.107177+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "71b1fbe85dd6c77d",
          "write_error": null
        },
        {
          "id": "e26ce1e66d6b5937",
          "timestamp_utc": "2026-10-22T10:26:21.333723+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f48609370cb788ef",
          "write_error": null
        },
        {
          "id": "ac34066d69fed3a7",
          "timestamp_utc": "2026-10-22T10:27:01.489764+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7d2439341c533b88",
          "write_error": null
        },
        {
          "id": "847de18bbdcdf644",
          "timestamp_utc": "2026-10-22T10:27:25.205057+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f8941a7238ca4d40",
          "write_error": null
        },
        {
          "id": "79d63435c3c0d02a",
          "timestamp_utc": "2026-10-22T10:27:32.934420+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f020699264c0769a",
          "write_error": null
        },
        {
          "id": "16ccacdbdb039c63",
          "timestamp_utc": "2026-10-22T10:27:54.109258+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "393d15f82c5e7401",
          "write_error": null
        },
        {
          "id": "508bfda83dd4e893",
          "timestamp_utc": "2026-10-22T10:28:01.558725+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "943e046d03620a24",
          "write_error": null
        },
        {
          "id": "49c13bfd04c5599a",
          "timestamp_utc": "2026-10-22T10:28:09.530516+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f30abb93c2f1a438",
          "write_error": null
        },
        {
          "id": "50666bf972eb7b3b",
          "timestamp_utc": "2026-10-22T10:28:20.771596+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "83e88ce881dcaa77",
          "write_error": null
        }
      ]
    },
    {
      "task": "07",
      "job": "fpb_a3_07_matching",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_07_matching/runtime/projects/fpb_a3_07_matching/global_memory/verification.jsonl",
      "source_sha256": "e5c4c44140b2f514bfc09a46edec6432392e81a4e7d8ada4ac98bcd9bf7f7852",
      "records": [
        {
          "id": "d0407e16074fa52c",
          "timestamp_utc": "2026-10-22T12:04:36.423009+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f7d68b6d2d19009f",
          "write_error": null
        },
        {
          "id": "1a70d9fd36dda0be",
          "timestamp_utc": "2026-10-22T12:06:13.806684+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ed64ed3d34a68a69",
          "write_error": null
        },
        {
          "id": "b44305b965f80e80",
          "timestamp_utc": "2026-10-22T12:07:42.566715+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7b62c2f5d56ed185",
          "write_error": null
        },
        {
          "id": "a000ad4845e737b5",
          "timestamp_utc": "2026-10-22T12:08:08.715685+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c69575d3ff5e2037",
          "write_error": null
        },
        {
          "id": "e8c93fab42d01d9d",
          "timestamp_utc": "2026-10-22T12:09:27.205772+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0303123e35ba3714",
          "write_error": null
        },
        {
          "id": "3026ae1ed37891d9",
          "timestamp_utc": "2026-10-22T12:09:57.733921+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8b5118a6a0a52766",
          "write_error": null
        },
        {
          "id": "ac744c12659567a7",
          "timestamp_utc": "2026-10-22T12:10:08.492572+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3c0f97a0f941c151",
          "write_error": null
        },
        {
          "id": "792dc2ca4775bfab",
          "timestamp_utc": "2026-10-22T12:11:11.871684+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9a1fba91d1bea0f7",
          "write_error": null
        },
        {
          "id": "7dfaf79c36c1e6d9",
          "timestamp_utc": "2026-10-22T12:11:15.850499+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f5b32ff0ff501496",
          "write_error": null
        },
        {
          "id": "5d924437796b61c1",
          "timestamp_utc": "2026-10-22T12:11:36.190790+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "57664495b328f82c",
          "write_error": null
        },
        {
          "id": "e9041e4641243c7f",
          "timestamp_utc": "2026-10-22T12:11:53.138360+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "73ef6f1467909cc4",
          "write_error": null
        },
        {
          "id": "92be101354b553d2",
          "timestamp_utc": "2026-10-22T12:12:12.680993+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7e722c0037aeffc2",
          "write_error": null
        },
        {
          "id": "8ee55c7105f23f37",
          "timestamp_utc": "2026-10-22T12:12:14.142657+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "55726ef9a9139d98",
          "write_error": null
        },
        {
          "id": "9445af046de1fec4",
          "timestamp_utc": "2026-10-22T12:12:30.997113+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "92baad711b5d53ae",
          "write_error": null
        },
        {
          "id": "d0b6ef3894eb439c",
          "timestamp_utc": "2026-10-22T12:12:31.175879+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ba36cfdb52f63654",
          "write_error": null
        },
        {
          "id": "0ae3aade064f41f1",
          "timestamp_utc": "2026-10-22T12:14:41.275314+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "27f934961473206d",
          "write_error": null
        },
        {
          "id": "e2fed819d27ea787",
          "timestamp_utc": "2026-10-22T12:15:11.438123+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "75307baadc1f24b9",
          "write_error": null
        },
        {
          "id": "e3bab6444e64226f",
          "timestamp_utc": "2026-10-22T12:17:19.143234+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "238736da237f9161",
          "write_error": null
        },
        {
          "id": "d720b9472f09fb9c",
          "timestamp_utc": "2026-10-22T12:17:23.360506+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9b6c356dbcddbae8",
          "write_error": null
        },
        {
          "id": "5343f187a33bff76",
          "timestamp_utc": "2026-10-22T12:17:35.769876+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1514e4a1016cc55c",
          "write_error": null
        },
        {
          "id": "93be9d712874c747",
          "timestamp_utc": "2026-10-22T12:18:17.892281+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b72ae426305f154b",
          "write_error": null
        },
        {
          "id": "c971d31a2b3d6287",
          "timestamp_utc": "2026-10-22T12:19:19.770163+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "07a59c7889ba2e87",
          "write_error": null
        },
        {
          "id": "7e39ba1ff069eb19",
          "timestamp_utc": "2026-10-22T12:19:43.944232+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e167a690c1e42dce",
          "write_error": null
        }
      ]
    },
    {
      "task": "08",
      "job": "fpb_a3_08_dressian",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_08_dressian/runtime/projects/fpb_a3_08_dressian/global_memory/verification.jsonl",
      "source_sha256": "268749aaafe9c61a7e194c94804b76fb7d5dac038b514e890401e921a36c2a07",
      "records": [
        {
          "id": "faa93d26c338f8c8",
          "timestamp_utc": "2026-10-22T12:52:25.777251+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c03c2ab605f90333",
          "write_error": null
        },
        {
          "id": "94116edd4b527de1",
          "timestamp_utc": "2026-10-22T12:52:33.987005+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cc3b287c15c04b0f",
          "write_error": null
        },
        {
          "id": "09ea555066fdb25a",
          "timestamp_utc": "2026-10-22T12:53:48.791263+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0e5a593e7f4cca30",
          "write_error": null
        },
        {
          "id": "dfb5a5305fe1bfc3",
          "timestamp_utc": "2026-10-22T12:54:22.870164+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "79e5ab57a37608db",
          "write_error": null
        },
        {
          "id": "aac529f43c762007",
          "timestamp_utc": "2026-10-22T12:54:31.328761+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a216906dac0f447a",
          "write_error": null
        },
        {
          "id": "d3ad57ebcb3f320a",
          "timestamp_utc": "2026-10-22T12:54:45.908974+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "82055371350cdbc5",
          "write_error": null
        },
        {
          "id": "18e978dea892392d",
          "timestamp_utc": "2026-10-22T12:54:48.647392+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dc35788d3e456f1f",
          "write_error": null
        },
        {
          "id": "d7cc8092ff37b4ee",
          "timestamp_utc": "2026-10-22T12:55:10.106500+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1171b62a9ea3c95b",
          "write_error": null
        },
        {
          "id": "559bb134f0fc256c",
          "timestamp_utc": "2026-10-22T12:55:30.409574+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "66ac93c42f6d48b7",
          "write_error": null
        },
        {
          "id": "26e95ecc87fdb171",
          "timestamp_utc": "2026-10-22T12:56:26.630173+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e805887e088bb554",
          "write_error": null
        },
        {
          "id": "3864a9016a708808",
          "timestamp_utc": "2026-10-22T12:56:55.376418+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3211f5228e96257a",
          "write_error": null
        },
        {
          "id": "9d44ce83b75fe78d",
          "timestamp_utc": "2026-10-22T12:56:55.962492+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "48603f0c4080ec86",
          "write_error": null
        },
        {
          "id": "e7c747edb47c1fe2",
          "timestamp_utc": "2026-10-22T12:57:30.744362+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1b8c484988448e6d",
          "write_error": null
        },
        {
          "id": "8eb8ef2dc811b29f",
          "timestamp_utc": "2026-10-22T12:57:46.867993+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bcadd0725e8dc5c8",
          "write_error": null
        },
        {
          "id": "0f9ffd4ba11d0166",
          "timestamp_utc": "2026-10-22T12:57:51.077793+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e332e40b2a3aa712",
          "write_error": null
        },
        {
          "id": "b6f59f241ff2d27f",
          "timestamp_utc": "2026-10-22T12:57:58.295790+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "09a78a5f165c622f",
          "write_error": null
        },
        {
          "id": "d776204a6646888e",
          "timestamp_utc": "2026-10-22T12:58:11.089308+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "01e9fb0aef183ddc",
          "write_error": null
        },
        {
          "id": "02f04c782047a12b",
          "timestamp_utc": "2026-10-22T12:58:30.772466+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "858a45597447b48f",
          "write_error": null
        },
        {
          "id": "92d78d9a8a071f9c",
          "timestamp_utc": "2026-10-22T12:59:10.312785+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "625096035dc0f98b",
          "write_error": null
        },
        {
          "id": "17bfc86d436c9294",
          "timestamp_utc": "2026-10-22T12:59:25.496010+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1fd0672be0a2a4cd",
          "write_error": null
        },
        {
          "id": "68cb7f0ec584b270",
          "timestamp_utc": "2026-10-22T12:59:33.790939+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bad948548641abee",
          "write_error": null
        },
        {
          "id": "90035454841c7caa",
          "timestamp_utc": "2026-10-22T12:59:43.950531+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "78f96e91345074e4",
          "write_error": null
        },
        {
          "id": "d562086b4b0507fe",
          "timestamp_utc": "2026-10-22T12:59:52.162185+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "24d6ce7e4a305dc1",
          "write_error": null
        },
        {
          "id": "d8ba83ba008e6e84",
          "timestamp_utc": "2026-10-22T13:00:19.669167+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "669a12644c936407",
          "write_error": null
        },
        {
          "id": "ba9a0cd2a2fe242b",
          "timestamp_utc": "2026-10-22T13:00:31.979585+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d7d1e6e75278115",
          "write_error": null
        },
        {
          "id": "20adcdee2481e5d4",
          "timestamp_utc": "2026-10-22T13:00:38.550113+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d9d0db790df26c3c",
          "write_error": null
        },
        {
          "id": "c9c5c27342166a92",
          "timestamp_utc": "2026-10-22T13:01:15.256351+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fe247f5f66d9f77c",
          "write_error": null
        },
        {
          "id": "374b69da22ad285d",
          "timestamp_utc": "2026-10-22T13:01:26.850083+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ae1cf2160a4d5766",
          "write_error": null
        },
        {
          "id": "bfc3999a56d1676e",
          "timestamp_utc": "2026-10-22T13:01:44.024380+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "702bc4de48ac04a3",
          "write_error": null
        },
        {
          "id": "a970186b7597f5f7",
          "timestamp_utc": "2026-10-22T13:02:19.157316+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ac3516dd4a44a35a",
          "write_error": null
        },
        {
          "id": "d9940f263652cf04",
          "timestamp_utc": "2026-10-22T13:03:08.606031+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "81e9e465d5df69c6",
          "write_error": null
        },
        {
          "id": "e970813ff22c73c9",
          "timestamp_utc": "2026-10-22T13:03:41.681407+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "060f3016720401d6",
          "write_error": null
        },
        {
          "id": "8d68a31629503874",
          "timestamp_utc": "2026-10-22T13:03:47.272991+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "eec517fd76044e21",
          "write_error": null
        },
        {
          "id": "f3b7b14bdeea4075",
          "timestamp_utc": "2026-10-22T13:07:34.693565+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8887db7802fb6bd8",
          "write_error": null
        },
        {
          "id": "0f7818382315dba0",
          "timestamp_utc": "2026-10-22T13:08:35.476234+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4a44e3f540e013ec",
          "write_error": null
        },
        {
          "id": "df1cf855ea29936a",
          "timestamp_utc": "2026-10-22T13:08:42.303388+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d339adc8c5c62078",
          "write_error": null
        },
        {
          "id": "d8d6a68c82f8b4f9",
          "timestamp_utc": "2026-10-22T13:09:07.498498+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0820210eaa9a83e1",
          "write_error": null
        },
        {
          "id": "638b0f80b5048374",
          "timestamp_utc": "2026-10-22T13:09:11.766666+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b8ccee91243a0501",
          "write_error": null
        },
        {
          "id": "47ee9701b1437c6d",
          "timestamp_utc": "2026-10-22T13:10:42.122993+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2025bd6d1babceb3",
          "write_error": null
        },
        {
          "id": "f9dd91d21c54ede9",
          "timestamp_utc": "2026-10-22T13:10:47.596429+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4dfc90cf0b0324b3",
          "write_error": null
        },
        {
          "id": "4d3c1f411cc56333",
          "timestamp_utc": "2026-10-22T13:11:00.959602+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0fea59ce6f4319e4",
          "write_error": null
        },
        {
          "id": "12a56e7b67d03b46",
          "timestamp_utc": "2026-10-22T13:12:11.008994+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "701b9bc66b94a79e",
          "write_error": null
        },
        {
          "id": "ca253f7e57b5a576",
          "timestamp_utc": "2026-10-22T13:13:46.897699+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4e722a72b2f5051e",
          "write_error": null
        },
        {
          "id": "69e79eb97f389794",
          "timestamp_utc": "2026-10-22T13:17:17.329109+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1d8db5ebdcf5dd1f",
          "write_error": null
        },
        {
          "id": "fb25304e59addf24",
          "timestamp_utc": "2026-10-22T13:17:53.547278+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1488c783477da761",
          "write_error": null
        },
        {
          "id": "0a10d50dd71b2221",
          "timestamp_utc": "2026-10-22T13:17:53.596430+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d8555abe087db00f",
          "write_error": null
        },
        {
          "id": "c497f94508b97076",
          "timestamp_utc": "2026-10-22T13:18:47.819214+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "70eb0bdf6d15b66d",
          "write_error": null
        },
        {
          "id": "88b74b9dc86fe80d",
          "timestamp_utc": "2026-10-22T13:18:48.034453+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "25ea79200ee3bc88",
          "write_error": null
        },
        {
          "id": "b692ae2ac841562b",
          "timestamp_utc": "2026-10-22T13:18:50.588629+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "38a5ccb12c888420",
          "write_error": null
        },
        {
          "id": "f3c6f46392cf993e",
          "timestamp_utc": "2026-10-22T13:18:55.314115+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4d460048ecbde29d",
          "write_error": null
        },
        {
          "id": "ac8f0f65a5c2055f",
          "timestamp_utc": "2026-10-22T13:19:02.183592+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "42cd71aa77c6d2cc",
          "write_error": null
        },
        {
          "id": "e35dd27f7b3bfe08",
          "timestamp_utc": "2026-10-22T13:19:15.331576+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4e8494847b3bfc2c",
          "write_error": null
        },
        {
          "id": "d2a4c5f22f575b6a",
          "timestamp_utc": "2026-10-22T13:19:16.186551+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b7af3091f9a808a1",
          "write_error": null
        },
        {
          "id": "4295068c692517b2",
          "timestamp_utc": "2026-10-22T13:19:18.501863+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "af857e1caadcf26a",
          "write_error": null
        },
        {
          "id": "225c8f874473d8e6",
          "timestamp_utc": "2026-10-22T13:21:49.292204+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2b28deffc95e5c17",
          "write_error": null
        },
        {
          "id": "d887ec59daf380ca",
          "timestamp_utc": "2026-10-22T13:21:55.038049+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c544de352c9193dd",
          "write_error": null
        },
        {
          "id": "4badb087086f8257",
          "timestamp_utc": "2026-10-22T13:22:35.791676+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4ba3aec44ef9f1f9",
          "write_error": null
        },
        {
          "id": "0157a442ee4c0a2b",
          "timestamp_utc": "2026-10-22T13:22:36.081220+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7ad7f6eb08deb207",
          "write_error": null
        },
        {
          "id": "552d53f3937f5188",
          "timestamp_utc": "2026-10-22T13:22:37.413854+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "86181baecb80ecd6",
          "write_error": null
        },
        {
          "id": "b0bdf3db16a9ae6e",
          "timestamp_utc": "2026-10-22T13:22:38.823673+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c72a0207724d66c3",
          "write_error": null
        },
        {
          "id": "272c4aae5d0ffa2f",
          "timestamp_utc": "2026-10-22T13:22:47.672311+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "796f7f2e6812c470",
          "write_error": null
        },
        {
          "id": "5b1c19751d3eb542",
          "timestamp_utc": "2026-10-22T13:23:28.216077+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a0af2bc2831233f0",
          "write_error": null
        },
        {
          "id": "1b6410fe28f544a1",
          "timestamp_utc": "2026-10-22T13:28:37.879626+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3b8fe9df7c4861b2",
          "write_error": null
        },
        {
          "id": "9ae9b99a73f36b20",
          "timestamp_utc": "2026-10-22T13:28:52.361471+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "97637e181316776f",
          "write_error": null
        },
        {
          "id": "7d3ffb6c892ebc57",
          "timestamp_utc": "2026-10-22T13:29:20.313963+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "00bc43d3a787494a",
          "write_error": null
        },
        {
          "id": "8fb835366bac5a60",
          "timestamp_utc": "2026-10-22T13:29:47.017397+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f2d7ee4494f54a23",
          "write_error": null
        },
        {
          "id": "57c0529efb6edbb7",
          "timestamp_utc": "2026-10-22T13:30:14.476797+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d0bdeea015f503b5",
          "write_error": null
        }
      ]
    },
    {
      "task": "09",
      "job": "fpb_a3_09_hilbert",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_09_hilbert/runtime/projects/fpb_a3_09_hilbert/global_memory/verification.jsonl",
      "source_sha256": "949104346e749e035fa93bcb98490d69e2c8dd15d812fac78a241b9736ecc071",
      "records": [
        {
          "id": "38cae8f6103679d0",
          "timestamp_utc": "2026-10-22T13:25:56.678186+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f0455e5e7644911a",
          "write_error": null
        },
        {
          "id": "197d00a6af7287dc",
          "timestamp_utc": "2026-10-22T13:26:07.254641+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "13058070db17c35c",
          "write_error": null
        },
        {
          "id": "523a00866e660dea",
          "timestamp_utc": "2026-10-22T13:26:12.076175+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "77b6da18d0304279",
          "write_error": null
        },
        {
          "id": "2ef8c5dfd19b9e66",
          "timestamp_utc": "2026-10-22T13:26:43.434792+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a0e8cd29f778f407",
          "write_error": null
        },
        {
          "id": "edee3deabba4e69e",
          "timestamp_utc": "2026-10-22T13:27:07.711487+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9d2396c3291fd5af",
          "write_error": null
        },
        {
          "id": "589bedcf19d5047b",
          "timestamp_utc": "2026-10-22T13:27:16.113840+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f6a9db1e39f02c0d",
          "write_error": null
        },
        {
          "id": "0cac5226c4ae3323",
          "timestamp_utc": "2026-10-22T13:27:53.783543+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7b9f822e981bb94b",
          "write_error": null
        },
        {
          "id": "89298ec74fb86be8",
          "timestamp_utc": "2026-10-22T13:28:07.095743+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1adb0147674b4907",
          "write_error": null
        },
        {
          "id": "1f5cba2c7f0ba6f6",
          "timestamp_utc": "2026-10-22T13:28:23.986193+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4bebd7014177149e",
          "write_error": null
        },
        {
          "id": "6d887c2af5d67338",
          "timestamp_utc": "2026-10-22T13:28:52.195637+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "59e5a32bb801cd69",
          "write_error": null
        },
        {
          "id": "844ea65724477edb",
          "timestamp_utc": "2026-10-22T13:28:57.581522+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bcd86d3f2a9c4520",
          "write_error": null
        },
        {
          "id": "99d8f7dd0df305a6",
          "timestamp_utc": "2026-10-22T13:29:42.169950+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1970b709e9734bf2",
          "write_error": null
        },
        {
          "id": "877bea8778d1ad30",
          "timestamp_utc": "2026-10-22T13:30:01.269541+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d938e308cfae9224",
          "write_error": null
        },
        {
          "id": "81d70a01afbdbb04",
          "timestamp_utc": "2026-10-22T13:30:22.622254+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "80de4fc69c53d312",
          "write_error": null
        },
        {
          "id": "839a5d542a72f7b0",
          "timestamp_utc": "2026-10-22T13:31:10.236717+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "050a31d2f7a98d0f",
          "write_error": null
        },
        {
          "id": "5665e1d35f3ed2a8",
          "timestamp_utc": "2026-10-22T13:32:11.541277+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7cdbab6c0cc0df43",
          "write_error": null
        },
        {
          "id": "e261a9f73637ad10",
          "timestamp_utc": "2026-10-22T13:32:32.504367+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5442b0f38635f9f6",
          "write_error": null
        },
        {
          "id": "593ba65c007549f4",
          "timestamp_utc": "2026-10-22T13:32:53.646104+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5344b800d2c7d073",
          "write_error": null
        },
        {
          "id": "069dd1ae48e3f987",
          "timestamp_utc": "2026-10-22T13:33:00.678604+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c5181ba50c2475dd",
          "write_error": null
        },
        {
          "id": "1da64db0aca0c9ea",
          "timestamp_utc": "2026-10-22T13:34:25.289003+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9398590c29541045",
          "write_error": null
        },
        {
          "id": "4ca46c9e1318bb81",
          "timestamp_utc": "2026-10-22T13:35:48.270516+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3f2f32a3a6c822e1",
          "write_error": null
        },
        {
          "id": "f09b7153744fbde5",
          "timestamp_utc": "2026-10-22T13:39:06.166981+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8f01e87112bb1403",
          "write_error": null
        },
        {
          "id": "b26804c9bb556f4e",
          "timestamp_utc": "2026-10-22T13:40:04.843842+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3cc56fa3110b5ba7",
          "write_error": null
        },
        {
          "id": "ff9517b0f2126470",
          "timestamp_utc": "2026-10-22T13:40:59.089693+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "99267962dcf01edd",
          "write_error": null
        },
        {
          "id": "c83e72bc5a22caca",
          "timestamp_utc": "2026-10-22T13:41:28.624087+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "26e9e585509dc0aa",
          "write_error": null
        },
        {
          "id": "7c5c2ff8a85fb0b3",
          "timestamp_utc": "2026-10-22T13:41:46.617183+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "07caa5e8d767106f",
          "write_error": null
        },
        {
          "id": "349262c0a86ac88f",
          "timestamp_utc": "2026-10-22T13:42:56.320805+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5b813a1010a548ab",
          "write_error": null
        },
        {
          "id": "2fa7ba81d17f31f9",
          "timestamp_utc": "2026-10-22T13:44:37.584906+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "eee3b119e20babf6",
          "write_error": null
        },
        {
          "id": "a7329c2fa0040e48",
          "timestamp_utc": "2026-10-22T13:47:32.548659+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "709b3774ee06fb87",
          "write_error": null
        },
        {
          "id": "95228ffde1c2e588",
          "timestamp_utc": "2026-10-22T13:47:42.216716+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d70d00b0e0d3909",
          "write_error": null
        },
        {
          "id": "298c05607ff534bc",
          "timestamp_utc": "2026-10-22T13:49:10.199002+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b34ce83c9fc23561",
          "write_error": null
        },
        {
          "id": "231dfe4c2ade381f",
          "timestamp_utc": "2026-10-22T13:51:28.145420+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "148c0332a1a20fb0",
          "write_error": null
        },
        {
          "id": "8cc0e7d88941cd27",
          "timestamp_utc": "2026-10-22T13:53:50.281254+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3ebcb455faa4d452",
          "write_error": null
        },
        {
          "id": "47e1cdc56920ba05",
          "timestamp_utc": "2026-10-22T13:53:50.709147+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9d88df8ba936fc0d",
          "write_error": null
        },
        {
          "id": "58f8a9cc7e055063",
          "timestamp_utc": "2026-10-22T13:54:14.149829+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8e3ff58b4740d49a",
          "write_error": null
        },
        {
          "id": "4ce2e1436ef32e05",
          "timestamp_utc": "2026-10-22T13:54:19.725939+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8364f87c8e82b224",
          "write_error": null
        },
        {
          "id": "3ad8d14dbc95f9d0",
          "timestamp_utc": "2026-10-22T13:54:23.693812+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d8d3b22e1796a36b",
          "write_error": null
        },
        {
          "id": "d64ca961d463a954",
          "timestamp_utc": "2026-10-22T13:54:27.287161+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e74ce7fcd7401fe1",
          "write_error": null
        },
        {
          "id": "2f63ce82674c53ce",
          "timestamp_utc": "2026-10-22T13:54:36.756648+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f79fa188af2654bf",
          "write_error": null
        },
        {
          "id": "ccd0de119fe1f638",
          "timestamp_utc": "2026-10-22T13:54:56.714118+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e681b57b05a74f14",
          "write_error": null
        },
        {
          "id": "032e5203ccb0ee94",
          "timestamp_utc": "2026-10-22T13:54:59.283749+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "870c98c20d655d84",
          "write_error": null
        },
        {
          "id": "8b60f9228d49f7b0",
          "timestamp_utc": "2026-10-22T13:55:06.113785+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cd282f0410a5bbad",
          "write_error": null
        },
        {
          "id": "e536ee4bf72cfd46",
          "timestamp_utc": "2026-10-22T13:55:11.707793+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "752708fb9770b8b8",
          "write_error": null
        },
        {
          "id": "928ec0e984cbe81e",
          "timestamp_utc": "2026-10-22T13:55:55.321178+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "62d4e08219c24c5c",
          "write_error": null
        },
        {
          "id": "3f655ba318768cb0",
          "timestamp_utc": "2026-10-22T13:57:22.748565+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d12cd96be446459e",
          "write_error": null
        },
        {
          "id": "655fa23ec6eee2b6",
          "timestamp_utc": "2026-10-22T14:01:18.837242+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c65f3746f4825b33",
          "write_error": null
        }
      ]
    }
  ]
}


==> anc/SupplementaryData1_records/scripts/build_fpbmain_results.py <==
"""Normalize the supplied FPBMAIN snapshots without merging historical runs.

Outcomes are operator-reported local closure from SUMMARY.md.  JSON exports
provide accounting and graph-size snapshots, not independently reviewed proofs.
Run from any directory: python3 scripts/build_fpbmain_results.py
"""

from collections import Counter
from datetime import datetime
from decimal import Decimal
import hashlib
import json
from pathlib import Path
import re


ROOT = Path(__file__).resolve().parents[1]
SOURCE = ROOT / "data/raw/fpbmain"
SUMMARY = (SOURCE / "SUMMARY.md").read_text()
LEDGER = (SOURCE / "LEDGER.md").read_text()


def timestamp(text):
    return datetime.fromisoformat(text.replace("Z", "+00:00"))


def number(text):
    return int(text.replace(",", "").replace("**", "").strip())


outcomes = {}
for line in SUMMARY.splitlines():
    if re.match(r"^\| \d{2} \|", line):
        pid, name, result, closed, phase = [x.strip() for x in line.split("|")[1:-1]]
        outcomes[pid] = {
            "problem_id": pid,
            "problem_name": name,
            "reported_result": result,
            "closed": "✅" in closed,
            "source_status_text": closed,
            "source_phase_text": phase,
            "phase_of_closure": (
                "r3_resume" if pid == "04" and "✅" in closed
                else "r1" if "✅" in closed else None
            ),
        }
assert set(outcomes) == {f"{i:02d}" for i in range(1, 11)}

summary_rows = {}
summary_total = None
for line in SUMMARY.splitlines():
    if line.startswith("| fpbm") or line.startswith("| **TOTAL**"):
        cells = [x.strip() for x in line.split("|")[1:-1]]
        label = cells[0]
        values = {
            "wall_minutes": number(cells[1].split(" (")[0]),
            "worker_tokens": number(cells[2]),
            "verifier_tokens": number(cells[3]),
            "main_tokens": number(cells[4]),
            "curator_tokens": number(cells[5]),
            "consult_cost_usd": float(cells[6].replace("**", "")),
            "facts": number(cells[7].split(" (")[0]),
        }
        if label.startswith("**TOTAL"):
            summary_total = values
        else:
            pid = re.search(r"fpbm(\d{2})", label).group(1)
            phase = "r2_resume_snapshot" if "r2" in label else "r3_resume" if "r3" in label else "r1"
            summary_rows[(pid, phase)] = {"label": label, **values}
assert len(summary_rows) == 12 and summary_total is not None
reported_grand_total = number(re.search(r"Grand total tokens \(all agent classes\): ([\d,]+)", SUMMARY).group(1))

records = []
session_ids = []
for path in sorted(SOURCE.glob("*.json")):
    raw = json.loads(path.read_text())
    pid = re.match(r"fpbm(\d{2})_", raw["project"]).group(1)
    phase = "r2_resume_snapshot" if "resume_snapshot" in path.name else "r3_resume" if "resume" in path.name else "r1"
    sr = summary_rows[(pid, phase)]
    workers = raw["workers"]
    assert len(workers) == 10
    assert sum(x["tokens"] for x in workers.values()) == raw["worker_totals"]["tokens"]
    assert sum(x["rounds"] for x in workers.values()) == raw["worker_totals"]["rounds"]
    sessions = []
    roles = Counter()
    window_start = timestamp(raw["window"]["from"])
    window_end = timestamp(raw["window"]["to"])
    assert abs((window_end - window_start).total_seconds() / 60 - raw["window"]["wall_minutes"]) <= 0.051
    for session in raw["claude_sessions"]:
        assert session["in"] + session["out"] + session["cache_w"] == session["total_new_tokens"]
        roles[session["role"]] += session["total_new_tokens"]
        session_ids.append(session["session"])
        sessions.append({
            **session,
            "duration_minutes": round((timestamp(session["ended"]) - timestamp(session["started"])).total_seconds() / 60, 3),
            "minutes_started_before_json_window": round((window_start - timestamp(session["started"])).total_seconds() / 60, 3),
        })
    assert set(roles) == {"main", "curator"}
    missing_workers = sum(x["rounds_without_token_line"] for x in workers.values())
    missing_verifier = raw["verifier"]["runs_without_token_line"]
    worker_tokens = raw["worker_totals"]["tokens"]
    verifier_tokens = raw["verifier"]["tokens"]
    assert worker_tokens + verifier_tokens == raw["grand_total_codex_tokens"]
    assert sum(roles.values()) == raw["grand_total_claude_new_tokens"]
    assert raw["consult"]["input_tokens"] + raw["consult"]["output_tokens"] == raw["grand_total_consult_tokens"]
    closed_after_record = outcomes[pid]["closed"] and (phase != "r1" or outcomes[pid]["phase_of_closure"] == "r1")
    flags = ["operator_reported_closure_not_external_expert_grade", "different_configuration_from_historical_original_and_memrun"]
    if phase != "r1":
        flags.extend(["unlimited_resume_budget_reported", "facts_are_project_cumulative_not_incremental"])
    if phase == "r2_resume_snapshot":
        flags.extend(["live_snapshot_ten_workers_running", "main_and_curator_sessions_extend_before_json_worker_window"])
    if phase == "r3_resume":
        flags.extend(["manual_architecture_intervention_reported", "77_minutes_to_closure_is_not_122_2_minute_accounting_window", "phase_called_r3_in_summary_no_separate_r2_export_supplied"])
    if missing_workers or missing_verifier:
        flags.append("missing_token_lines_preclude_complete_usage_claim")
    record = {
        "record_id": f"{pid}_{phase}",
        "problem_id": pid,
        "problem_name": outcomes[pid]["problem_name"],
        "project": raw["project"],
        "phase": phase,
        "closed": closed_after_record,
        "outcome": "reported_closed" if closed_after_record else "running_partial" if phase == "r2_resume_snapshot" else "reported_partial",
        "source_json": str(path.relative_to(ROOT)),
        "window_start": raw["window"]["from"],
        "window_end": raw["window"]["to"],
        "window_minutes": raw["window"]["wall_minutes"],
        "summary_reported_wall_minutes": sr["wall_minutes"],
        "worker_tokens": worker_tokens,
        "verifier_tokens": verifier_tokens,
        "main_tokens": roles["main"],
        "curator_tokens": roles["curator"],
        "four_role_tokens": worker_tokens + verifier_tokens + sum(roles.values()),
        "worker_rounds": raw["worker_totals"]["rounds"],
        "verifier_runs": raw["verifier"]["runs"],
        "worker_count": len(workers),
        "worker_states": dict(Counter(x["state"] for x in workers.values())),
        "workers": workers,
        "missing_worker_token_lines": missing_workers,
        "missing_verifier_token_lines": missing_verifier,
        "claude_sessions": sessions,
        "consult_calls": raw["consult"]["calls"],
        "consult_cost_usd": raw["consult"]["cost_usd"],
        "consult_input_tokens": raw["consult"]["input_tokens"],
        "consult_output_tokens": raw["consult"]["output_tokens"],
        "consult_reasoning_tokens": raw["consult"]["reasoning_tokens"],
        "facts": raw["facts"]["facts"],
        "facts_are_cumulative": True,
        "revoked": raw["facts"]["revoked"],
        "flags": flags,
    }
    for field in ("worker_tokens", "verifier_tokens", "main_tokens", "curator_tokens", "consult_cost_usd", "facts"):
        assert record[field] == sr[field], (path.name, field, record[field], sr[field])
    records.append(record)
assert len(records) == 12
assert len(session_ids) == len(set(session_ids)), "Repeated main/curator session in exported records"

tasks = []
for pid, outcome in sorted(outcomes.items()):
    rr = sorted((r for r in records if r["problem_id"] == pid), key=lambda r: r["window_end"])
    assert all(timestamp(a["window_end"]) <= timestamp(b["window_start"]) for a, b in zip(rr, rr[1:])), "Overlapping JSON windows within project"
    first, latest = rr[0], rr[-1]
    tasks.append({
        **outcome,
        "project": latest["project"],
        "first_pass_closed": first["closed"],
        "latest_outcome": latest["outcome"],
        "latest_record_id": latest["record_id"],
        "record_ids": [r["record_id"] for r in rr],
        "first_pass_facts": first["facts"],
        "latest_facts": latest["facts"],
        "resume_net_facts": latest["facts"] - first["facts"] if len(rr) > 1 else 0,
        "latest_revoked": latest["revoked"],
        "latest_window_end": latest["window_end"],
        "closure_evidence": "SUMMARY.md outcome table; not recomputed from proof files",
    })


def aggregate(rr):
    integer_fields = ("worker_tokens", "verifier_tokens", "main_tokens", "curator_tokens", "four_role_tokens", "worker_rounds", "verifier_runs", "consult_calls", "consult_input_tokens", "consult_output_tokens", "consult_reasoning_tokens", "missing_worker_token_lines", "missing_verifier_token_lines")
    result = {key: sum(r[key] for r in rr) for key in integer_fields}
    result.update({
        "accounting_records": len(rr),
        "window_minutes": float(sum(Decimal(str(r["window_minutes"])) for r in rr)),
        "summary_reported_row_wall_minutes": sum(r["summary_reported_wall_minutes"] for r in rr),
        "consult_cost_usd": float(sum(Decimal(str(r["consult_cost_usd"])) for r in rr)),
        "raw_snapshot_fact_sum_not_unique": sum(r["facts"] for r in rr),
    })
    return result


totals = aggregate(records)
totals.update({
    "problems": len(tasks),
    "closed": sum(t["closed"] for t in tasks),
    "first_pass_closed": sum(t["first_pass_closed"] for t in tasks),
    "running_partial": sum(t["latest_outcome"] == "running_partial" for t in tasks),
    "latest_facts": sum(t["latest_facts"] for t in tasks),
    "latest_revoked": sum(t["latest_revoked"] for t in tasks),
    "reported_summary": {**summary_total, "four_role_tokens": reported_grand_total},
})
assert totals["closed"] == 9 and totals["first_pass_closed"] == 8
assert [t["problem_id"] for t in tasks if not t["closed"]] == ["03"]
for key in ("worker_tokens", "verifier_tokens", "main_tokens", "curator_tokens", "consult_cost_usd"):
    assert totals[key] == summary_total[key]

discrepancies = [
    {
        "item": "SUMMARY total facts",
        "reported": summary_total["facts"],
        "latest_per_project_sum": totals["latest_facts"],
        "raw_twelve_snapshot_sum": totals["raw_snapshot_fact_sum_not_unique"],
        "explanation": "The latest project snapshots total 5,013. Summing all twelve rows gives 6,464 and double counts the first-pass 984 and 467 facts for tasks 03 and 04. Neither calculation yields the reported 5,590.",
    },
    {
        "item": "SUMMARY rounded wall-time total",
        "reported_minutes": summary_total["wall_minutes"],
        "sum_of_reported_rows_minutes": totals["summary_reported_row_wall_minutes"],
        "json_window_sum_minutes": totals["window_minutes"],
        "explanation": "Rounded SUMMARY rows sum to 2,446, one minute below its total. JSON windows sum to 2,596.6 and include about fifteen additional minutes for each first-pass problem. They are different timing definitions, not time to first closure or suite elapsed time.",
    },
    {
        "item": "Task 03 snapshot timing",
        "summary_snapshot_time": "2026-09-17T02:30Z",
        "json_window_end": next(r["window_end"] for r in records if r["phase"] == "r2_resume_snapshot"),
        "explanation": "The summary snapshot time and JSON accounting window endpoint differ by about ten minutes. The main/curator session spans begin on September 15 around 05:43/06:01 UTC, about eighteen hours before the worker accounting window begins, and last about 44.8/44.5 hours. They are not confined to the approximately 27-hour worker window.",
    },
    {
        "item": "Closure update chronology",
        "ledger_closed": 8,
        "summary_closed": totals["closed"],
        "explanation": "LEDGER.md corrects first-pass task 10 closure and reports eight closed tasks. The later SUMMARY.md adds task 04 after the resume (called r3), raising latest local closure to nine. Task 03 remains partial and running.",
    },
]
if totals["four_role_tokens"] != reported_grand_total:
    discrepancies.append({"item": "SUMMARY grand total tokens", "reported": reported_grand_total, "calculated": totals["four_role_tokens"]})

output = {
    "schema_version": "1.0",
    "created_from": "Supplied FPB_results.zip/fpbmain archival exports; no new model experiments or proof review performed.",
    "source_status_as_reported": "2026-09-17; task 03 running at collection",
    "source_files": [{"path": str(p.relative_to(ROOT)), "sha256": hashlib.sha256(p.read_bytes()).hexdigest()} for p in sorted(SOURCE.iterdir()) if p.is_file()],
    "configuration_reported": {
        "suite": "First Proof Second Batch, locally named FirstProofBench",
        "worker_verifier_model": "openai.gpt-6-astra",
        "workers": 10,
        "worker_roster": {"high": 5, "xhigh": 4, "max": 1},
        "consult_model": "gpt-6-astra",
        "consult_effort": "max",
        "consult_tools": "none",
        "web_access": "disabled, as reported by SUMMARY.md",
        "memory_scope": "batch",
        "memory_batch_tag": "fpb-main-mem",
        "memory_policy": "Prior-problem memory reported available; mathematical reuse must be re-proved in project.",
        "first_pass_cap_minutes": 360,
        "sequencer_backstop_extra_minutes": 40,
        "resume_cap": "unlimited with reported honest-stall clause",
        "manual_intervention": "Task 04 architecture consult/switch before closure in resume",
        "independent_configuration_logs_supplied": False,
    },
    "definitions": {
        "closed": "Operator-reported admission of the verbatim target by the local LLM verifier. Not external expert accuracy, a formal proof, or independently inspected correctness.",
        "phase_of_closure": "First pass r1 or r3_resume as labeled in SUMMARY.md; null for the open task. No separate task-04 r2 export is supplied.",
        "facts": "Cumulative project snapshot, not new facts for the accounting interval; latest_facts uses one latest snapshot per project.",
        "four_role_tokens": "Recorded workers + verifier + main + curator tokens. Does not include consult tokens, cached read tokens, or unreported token lines; heterogeneous role counters are preserved.",
        "main_curator_tokens": "Each exported session's in + out + cache_w = total_new_tokens; cache_r is excluded. Session spans need not match JSON worker windows.",
        "window_minutes": "Stored one-decimal JSON accounting-window length; not time to first accepted target, nor wall time for the complete suite.",
        "consult_cost_usd": "Recorded strategy-consult spend only, not full compute cost. Reasoning tokens are a separate reported breakdown and are not added to consult input+output.",
    },
    "tasks": tasks,
    "records": records,
    "totals": totals,
    "first_pass_totals": aggregate([r for r in records if r["phase"] == "r1"]),
    "resume_totals": aggregate([r for r in records if r["phase"] != "r1"]),
    "discrepancies": discrepancies,
    "audit": {
        "all_json_rows_match_summary_numeric_rows": True,
        "worker_sum_checks_passed": True,
        "worker_round_sum_checks_passed": True,
        "role_session_new_token_checks_passed": True,
        "grand_total_token_checks_passed": True,
        "json_window_lengths_match_timestamps_to_one_decimal": True,
        "duplicate_main_curator_session_ids": [],
        "overlapping_json_windows_within_same_project": [],
        "ledger_first_pass_correction_present": "FPB tally is 8/10 fully closed" in LEDGER,
        "raw_round_logs_and_proof_chains_available_in_this_archive": False,
    },
    "interpretation": "This is a new model/ten-worker run with extended and manually intervened resumes, not a correction to the older Original or MEMRUN resource records. Nine local closures cannot be substituted for expert-graded benchmark accuracy or attributed causally to memory. Usage remains a recorded snapshot with missing token lines and one running task.",
}
(ROOT / "data/fpbmain_results.json").write_text(json.dumps(output, indent=2, ensure_ascii=False) + "\n")
print(json.dumps({"output": "data/fpbmain_results.json", "closed": totals["closed"], "first_pass_closed": totals["first_pass_closed"], "four_role_tokens": totals["four_role_tokens"], "latest_facts": totals["latest_facts"], "window_minutes": totals["window_minutes"]}, indent=2))


==> anc/SupplementaryData1_records/scripts/build_reported_results.py <==
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
SRC = ROOT / 'data/raw'
SOLVED = {'01','02','05','06','07','08','09'}
PROBLEMS = {'01':('automorphism','Computability theory'),'02':('moebius','Discrete geometry'),'03':('bernoulli','Discrete probability'),'04':('dilation','Metric geometry'),'05':('spde','Stochastic PDE'),'06':('treelattice','Lattice theory'),'07':('matching','Combinatorial topology'),'08':('dressian','Matroids and tropical geometry'),'09':('hilbert','Algebraic combinatorics'),'10':('vonneumann','von Neumann algebras')}
ARMS = {'orig':('ablation','orig_fpb*.json'),'ab1':('ablation','ab1*.json'),'ab2':('ablation','ab2*.json'),'ab3':('ablation','ab3*.json'),'ab4':('ablation','ab4*.json'),'memrun':('memrun','mem*.json')}
LABELS={'orig':'Original Danus','ab1':'Flat accepted-fact notebook','ab2':'No exploring graph or curator','ab3':'Worker self-review gate','ab4':'No strategy consult, blinded rerun','memrun':'Continual graph memory (MEMRUN)'}
DEFINITIONS={
 'closure':'A gate-admitted result reported as resolving the task, including a counterexample where appropriate; not external expert assessment or formal verification. ab3 closure is self-review gate closure, with post-hoc target checks separately recorded.',
 'window_minutes':'Exact one-decimal value in archived per-run JSON. Default script window is first worker start minus 5 min through final round-log modification plus 10 min; forced-stop cases may use explicit windows. Not wall time to first accepted target, not total end-to-end latency.',
 'worker_tokens':'Sum of Codex printed token footers, or recovered total_tokens-cached_input_tokens for killed sessions. Excludes cached-input counts, main, curator, consult, and verifier.',
 'verifier_tokens':'Codex token counts attributed by time window, not by project. mem04 includes concurrent judging for mem03 post-stop leak and is not an isolated mem04 cost.',
 'codex_tokens':'worker_tokens + verifier_tokens; does not include main/curator/consult.',
 'consult_cost_usd':'Total recorded consult spend across consult_calls, not price per call or complete system cost.',
 'rounds':'Count of worker round log files over all five workers, not sequential synchronized iterations.',
 'facts':'Number of active accepted fact records at collection time. Graph size is not a measure of true mathematical progress.',
}

runs=[]
for arm,(sub,pat) in ARMS.items():
 for p in sorted((SRC/'experiments'/sub/'results').glob(pat)):
  if 'posthoc' in p.name: continue
  d=json.loads(p.read_text())
  token=d['project'].split('_')[0]
  pid=token[-2:] if arm=='memrun' else (d['project'].split('fpb')[1][:2])
  solved=(pid in SOLVED if arm in ('orig','ab1','memrun') else pid in SOLVED and pid!='05' if arm=='ab2' else pid in {'01','06'} if arm=='ab3' else pid=='01')
  flags=[]
  if arm in {'ab1','ab2','ab3'}:flags.append('main_agent_exposed_to_original_answers_and_routes_in_OPERATOR_md')
  if arm=='orig': flags.append('original_matched_accounting_exists_only_for_seven_solved_problems')
  if arm=='ab1' and pid=='06':flags.append('forced_stop_after_target_acceptance')
  if arm=='ab2' and pid=='05':flags.append('unsolved_after_4h_cap')
  if arm=='ab3':flags.append('self_review_gate_closure_not_independent_live_review')
  if arm=='ab4':flags.append('discarded_answer_exposed_attempts_excluded')
  if arm=='memrun':
   flags+=['joint_system_change_and_single_problem_order','fresh_blinded_main_agents_reported']
   if pid=='01':flags.append('no_prior_batch_problem_to_recall')
   if pid=='02':flags.append('worker_recall_unavailable_main_and_curator_memory_not_ruled_out')
   if pid=='03':flags+=['uses_73_fact_seal_snapshot','post_stop_workers_continued_about_8h_to_499_or_500_facts_not_measured','post_stop_facts_available_to_later_recall']
   if pid=='04':flags+=['verifier_tokens_contaminated_by_mem03_concurrent_post_stop_judging','recalled_mem03_graph_exceeded_seal_snapshot']
   if pid not in {'01','02','03','04'}:flags.append('later_recall_could_access_mem03_post_stop_graph')
  r={
   'arm':arm,'arm_label':LABELS[arm],'problem_id':pid,'problem_name':PROBLEMS[pid][0],'domain':PROBLEMS[pid][1],
   'project':d['project'],'solved':solved,'outcome':'reported_closed' if solved else 'not_closed',
   'facts':d['facts']['facts'],'rounds':d['worker_totals']['rounds'],
   'worker_tokens':d['worker_totals']['tokens'],'verifier_tokens':d['verifier']['tokens'],'verifier_runs':d['verifier']['runs'],
   'codex_tokens':d['worker_totals']['tokens']+d['verifier']['tokens'],
   'window_minutes':d['window']['wall_minutes'],'window_start':d['window']['from'],'window_end':d['window']['to'],
   'consult_calls':d['consult']['calls'],'consult_cost_usd':d['consult']['cost_usd'],'consult_input_tokens':d['consult']['input_tokens'],'consult_output_tokens':d['consult']['output_tokens'],
   'claude_new_tokens':d.get('grand_total_claude_new_tokens'),
   'source_json':str(p.relative_to(ROOT)),'flags':flags,
   'missing_worker_token_lines':sum(w.get('rounds_without_token_line',0) for w in d['workers'].values()),
   'missing_verifier_token_lines':d['verifier'].get('runs_without_token_line',0),
  }
  runs.append(r)

SUMCOLS=['facts','rounds','worker_tokens','verifier_tokens','verifier_runs','codex_tokens','window_minutes','consult_calls','consult_cost_usd','claude_new_tokens']
def aggregate(rr):
 out={'n':len(rr),'solved':sum(r['solved'] for r in rr)}
 for key in SUMCOLS:
  out[key]=sum(r[key] or 0 for r in rr)
  if key in {'window_minutes','consult_cost_usd'}:out[key]=round(out[key],2)
 return out
arms={a:{'label':LABELS[a],'runs':[r for r in runs if r['arm']==a],'totals':aggregate([r for r in runs if r['arm']==a])} for a in ARMS}
base=aggregate([r for r in runs if r['arm']=='orig'])
mem=aggregate([r for r in runs if r['arm']=='memrun' and r['problem_id'] in SOLVED])
comp={'problem_ids':sorted(SOLVED),'original':base,'memrun':mem,'percent_changes':{k:100*(mem[k]/base[k]-1) for k in SUMCOLS if base[k]},'interpretation':'Descriptive within-problem historical comparison only; no randomized control, multiple system changes, different stopping policy, possible model/service/load differences, and post-stop contamination.'}
comp['per_problem']=[]
for i in sorted(SOLVED):
 a=next(r for r in runs if r['arm']=='orig' and r['problem_id']==i)
 m=next(r for r in runs if r['arm']=='memrun' and r['problem_id']==i)
 comp['per_problem'].append({'problem_id':i,'original_window_minutes':a['window_minutes'],'memrun_window_minutes':m['window_minutes'],'window_change_pct':100*(m['window_minutes']/a['window_minutes']-1),'original_codex_tokens':a['codex_tokens'],'memrun_codex_tokens':m['codex_tokens'],'codex_change_pct':100*(m['codex_tokens']/a['codex_tokens']-1)})

posthoc=[]
for p in sorted((SRC/'experiments/ablation/results').glob('*posthoc.json')):
 d=json.loads(p.read_text())
 n=len(d['judged']);rej=sum(r['verdict']=='wrong' for r in d['judged']);pid=d['project'].split('fpb')[1][:2]
 posthoc.append({'problem_id':pid,'project':d['project'],'graph_size':d['facts_on_disk'],'reviewed':n,'accepted':n-rej,'rejected':rej,'rejection_fraction':rej/n,'named_targets':len(d['named_targets']),'named_targets_accepted':sum(r['is_named_target'] and r['verdict']=='correct' for r in d['judged']),'sampling':'census' if n==d['facts_on_disk'] else 'named targets plus 12 deterministic ID-stride-selected other facts','rejections':[r for r in d['judged'] if r['verdict']=='wrong'],'source_json':str(p.relative_to(ROOT))})

channels=[{'problem_id':f'{i:02}','memory_recall_calls':rec,'fact_neighbors_calls':nei,'lessons':lesson,'curator_auc':auc,'n_closed':nc,'n_dead':nd} for i,(rec,nei,lesson,auc,nc,nd) in enumerate([(5,20,1,None,None,None),(5,26,2,None,11,0),(16,109,0,1.,11,2),(23,73,0,1.,14,1),(155,343,3,.92,30,1),(39,99,1,1.,16,3),(41,57,1,.93,11,2),(6,53,1,1.,49,2),(13,32,3,.17,23,1),(12,22,2,None,19,0)],1)]

imo_rows=[('easy_022',4,18,None,3.24),('medium_008',4,20,45,3.38),('medium_011',3,16,30,2.28),('hard_027',2,14,25,4.18),('hard_030',1,13,20,4.30),('hard_003',2,20,45,8.09),('hard_006','>=2',22,None,7.06),('hard_009',2,16,40,10.15),('hard_012',2,20,35,7.78),('hard_015',5,24,30,7.28)]
reported_imo=[{'problem_id':x[0],'solved':True,'distinct_worker_authored_target_statements':x[1],'facts':x[2],'reported_minutes':x[3],'consult_cost_usd':x[4]} for x in imo_rows]
orig_missing=[{'problem_id':pid,'solved':False,'facts_cumulative_two_sessions':facts,'rounds_resume_only':rnd,'worker_tokens_resume_only_rounded_millions':tok,'verifier_tokens':None,'consult_calls':cc,'consult_cost_usd':co,'reported_minutes_resume_only':tm} for pid,facts,rnd,tok,cc,co,tm in [('03',768,78,26.93,3,31.76,642),('04',765,65,38.63,3,10.61,796),('10',772,169,33.27,3,11.43,607)]]

out={
 'schema_version':'1.0','created_from':'Local archive retrospective audit; no new model proof-search experiments executed.',
 'definitions':DEFINITIONS,'runs':runs,'arms':arms,
 'comparisons':{'solved_subset_original_vs_memrun':comp},
 'posthoc_self_review':{'rows':posthoc,'totals':{'accepted_during_self_review':324,'self_rejections':0,'independently_rejudged':80,'rejudged_accepted':73,'rejudged_rejected':7,'observed_rejection_fraction':7/80,'named_targets':27,'named_targets_accepted':26},'interpretation':'Targeted and partly deterministic sample, not random. Rejections concern submitted statement-proof pairs and include missing hypotheses/proof gaps/one self-contained-statement violation. Not an unbiased graph-wide false-statement rate.', 'reported_dependency_exposure':[{'problem_id':'01','rejected_seeds':1,'reachable_union_including_seeds':2,'graph_size':22},{'problem_id':'03','rejected_seeds':1,'reachable_union_including_seeds':10,'graph_size':103},{'problem_id':'10','rejected_seeds':5,'reachable_union_including_seeds':58,'graph_size':184}], 'dependency_exposure_status':'Reported in ABLATION3_SUMMARY.md; source DAGs absent so cannot recompute; descendants potentially depend on rejected proof records, not established false theorems.'},
 'notes_reported':{'source':'provenance/supplied-results.tex','imo':reported_imo,'imo_totals':{'solved':10,'n':10,'facts':183,'consult_cost_usd':57.74,'timing_missing_count':2},'original_unsolved_mixed_scope_rows':orig_missing,'memrun_rounded_total':{'facts':553,'rounds':286,'worker_tokens_millions':45.2,'consult_cost_usd':171.19,'window_minutes':987},'memory_channels':channels,'memory_channel_totals':{'memory_recall_calls':315,'fact_neighbors_calls':834,'lessons':14},'retrieval_pilot':{'source':'provenance/supplied-method.tex','queries':2727,'bm25_recall_at_5':.33,'overlay_recall':.62,'overlay_mean_returned_statements_approx':13,'latency_ms_approx':6,'reproducibility':'No raw queries, corpus snapshot, benchmark script, detailed ranking definitions or latency traces found; reported pilot only. Retrieval set sizes differ.'},'curator_historical_baseline':{'source':'scripts/curator-calibration.py docstring','projects':30,'n_closed':187,'n_dead_or_blocked':129,'auc':.700,'closed_mean_score':.639,'dead_mean_score':.534,'raw_annotations_present':False}},
 'discrepancies':[
  {'item':'MEMRUN memory_recall total','notes_reported':315,'sum_of_notes_per_problem_rows':315,'issue':'mem02 is reported as 5 calls in results.tex but as 16 all-disabled calls in memrun/results/NOTES.md; raw call logs absent. Do not silently reconcile.'},
  {'item':'MEMRUN overall window','notes_reported':987,'json_sum':987.3,'issue':'Rounding only.'},
  {'item':'MEMRUN rounded per-row windows','notes_per_row_sum':988,'json_sum':987.3,'issue':'Sum rounded numbers is not the rounded sum; use JSON exact values.'},
  {'item':'Original seven solved worker+verifier tokens','operator_approx_millions':54,'json_sum':58677521,'issue':'Use 58.677521M for matching JSON accounting; older OPERATOR claim of 54M/87x does not match current archived aggregates.'},
  {'item':'Ablation 3 summary total tokens','summary_26_55m':26550000,'worker_only_json_sum':24402122,'worker_plus_claude_new_json_sum':26550730,'issue':'26.55M combines heterogeneous Codex and Claude new-token accounting and omits consult; not worker+verifier. ab4 analogous total 28.64M is 28.640131M after adding Claude new tokens.'},
  {'item':'MEMRUN worker reuse','source':'experiments/memrun/results/REPORT.md','reported_observed_mathematical_reuse':0,'issue':'Qualitative operator audit only; raw worker narratives unavailable.'},
 ],
 'problem_mapping':{'local_label':'FirstProofBench','source_problem_pdf':'inputs/code/Math_Agent_Harness-main/problems/FirstProofBench/FirstProofBench_10Problems.pdf','mapping_hint':'Extract of report printed pp.12–21, starts section 3 Problems, final page section 4 AI Systems Tested and code links batch-2-submissions/improofbench and batch-2-submissions/ucla. Verified against First Proof Second Batch, arXiv:2606.18119, sections 3 and 4.','problems':[{'id':i,'slug':v[0],'domain':v[1]} for i,v in PROBLEMS.items()]},
}
(ROOT/'data/reported_results.json').write_text(json.dumps(out,indent=2,ensure_ascii=False)+'\n')
print(ROOT/'data/reported_results.json')
print(json.dumps(comp,indent=2))


==> anc/SupplementaryData2_run_reports/AUTHOR_CLARIFICATION_20261023.md <==
# Author clarification — 23 October 2026

The author states that a subsequent investigation found the answer-exposure allegation in the initial operator notes to be a false alarm. This clarification supersedes the related answer-exposure annotations and flags in the preserved raw reports and normalized records.

The author also reports that unresolved tasks remained unresolved after their budgets were extended. The manuscript therefore discusses all ten tasks together under the shared base configuration and does not partition the results into old and new runs. Original time stamps and initial budget fields remain intact as execution records.

This file records the author's clarification in the editing conversation. The editing assistant did not run an additional experiment or independently repeat that investigation. Numerical outcomes and mathematical review verdicts are unchanged.


==> anc/SupplementaryData2_run_reports/README.md <==
# Supplementary Data 2 — operator run reports

Reports written by the operators during the benchmark runs, reproduced unchanged except for file names.
Several are in Chinese, as recorded. They are archival documents: their wording reflects the operators'
contemporaneous interpretation (for example, "correct" means accepted by the local language-model verifier,
not expert-graded). Where they disagree with the per-run JSON exports, the manuscript uses the JSON values
and lists the disagreement in Supplementary Table 15.

- `latest_configuration_LEDGER.md`, `latest_configuration_SUMMARY.md` — latest configuration (13–17 Sep 2026).
- `earlier_ansatz_REPORT.md`, `earlier_ansatz_NOTES.md` — earlier Ansatz configuration (1–2 Sep 2026),
  including the memory-blind task 02, the post-stop growth of task 03 and other incidents.
- `component_study_C_self_review_SUMMARY.md`, `component_study_D_no_consult_SUMMARY.md`,
  `component_studies_PER_PROBLEM_ALL_ARMS.md` — component studies of the Original configuration
  (13–22 Aug 2026), including documentation of the operator-file answer exposure.


==> anc/SupplementaryData2_run_reports/component_studies_PER_PROBLEM_ALL_ARMS.md <==
# FirstProofBench 逐题 × 五臂总表（orig / ab1 / ab2 / ab3 / ab4）

**两个独立变量**（本表刻意拆开）：
- **闭合** = 目标定理是否成为**被门禁接受**的 fact（该跑自己的判据）。
- **正确** = 结论是否**真的对**（与参考答案一致 + 事后独立判卷不推翻）。
  ab3 二者第一次分离：闭合靠 worker 自评，正确性要看事后真 verifier 判卷。

**列口径**
- `轮次` = worker 轮总数（high/high2/xhigh/xhigh2/xhigh3）。
- `判卷 / 拒绝` = 该跑时间窗内 verify 服务的运行数与 `verdict=wrong` 数（拒绝率）。
  ab3 无独立判卷（自评门禁），列为"自评"，事后判卷单列于该题脚注。
- `worker tok` 单位 M（各 agent 明细同上顺序）；`verifier` M；`main`/`curator` = Claude 侧新 token。
- `用时` = 净 swarm 分钟（窗口减 15 分钟余量，与 PER_PROBLEM_COMPARISON.md 同口径）。
- token 归账工具：`scripts/ablation-usage.py`（force stop 的轮次按 codex rollout 补账）。

---

## fpb01 automorphism（答案 YES）

| 跑 | 闭合 | 正确 | facts | 轮次 | 判卷 | 拒绝 | worker tok M | verifier M | main | curator | consult | 用时 min |
|---|---|---|---|---|---|---|---|---|---|---|---|---|
| orig | ✅ | ✅ | 19 | 28 (6/4/8/8/2) | 21 | 2 (9.5%) | 2.08 (0.49/0.30/0.47/0.57/0.25) | 0.80 | 75k | 85k | 1× $9.53 | 24.8 |
| ab1 | ✅ | ✅ | 15 | 17 (5/3/3/3/3) | 15 | 0 (0%) | 1.64 (0.44/0.27/0.33/0.32/0.28) | 0.63 | 157k | 120k | 1× $5.04 | 18.3 |
| ab2 | ✅ | ✅ | 16 | 44 (10/9/8/9/8) | 16 | 0 (0%) | 3.02 (0.68/0.61/0.62/0.61/0.50) | 0.65 | 133k | — | 1× $6.13 | 24.9 |
| ab3 | ✅(自评) | ⚠️ | 22 | 32 (5/10/6/5/6) | 0 自评 | 0/22 | 3.02 (0.54/0.76/0.56/0.56/0.61) | 0 | 162k | 225k | 1× $5.76 | 27.2 |
| ab4 | ✅ | ✅ | 35 | 20 (4/6/5/4/1) | 39 | 4 (10.3%) | 2.16 (0.39/0.55/0.50/0.41/0.31) | 1.34 | 249k | 181k | 关闭 $0 | 40.7 |

ab3 事后真判卷：22/22 全判 → 21 correct / 1 wrong（4.5%），4 条目标 fact 全过；污染子图 2/22 = 9%。结论方向对，图不干净。

## fpb02 moebius（答案 inf = √3）

| 跑 | 闭合 | 正确 | facts | 轮次 | 判卷 | 拒绝 | worker tok M | verifier M | main | curator | consult | 用时 min |
|---|---|---|---|---|---|---|---|---|---|---|---|---|
| orig | ✅ | ✅ | 25 | 52 (9/14/6/12/11) | 28 | 3 (10.7%) | 4.63 (0.82/1.07/0.66/1.01/1.08) | 1.05 | 88k | 175k | 2× $30.18* | 45.1 |
| ab1 | ✅ | ✅ | 27 | 41 (9/8/8/7/9) | 30 | 3 (10.0%) | 3.48 (0.62/0.70/0.69/0.72/0.75) | 1.26 | 282k | 151k | 1× $1.96 | 38.6 |
| ab2 | ✅ | ✅ | 43 | 44 (10/9/9/9/7) | 49 | 6 (12.2%) | 3.79 (0.81/0.72/0.79/0.87/0.60) | 2.05 | 137k | — | 1× $4.36 | 46.1 |
| ab3 / ab4 | 未跑 | | | | | | | | | | | |

\* 含 $14.83 重复计费（wrapper 被杀但服务端已计费），非 ablation 因素。

## fpb03 bernoulli（研究级；无同尺 orig 基线）

| 跑 | 闭合 | 正确 | facts | 轮次 | 判卷 | 拒绝 | worker tok M | verifier M | main | curator | consult | 用时 min |
|---|---|---|---|---|---|---|---|---|---|---|---|---|
| orig | ❌ 部分刻画 | ✅ 部分结论 | 768† | 78† (23/23/11/10/11) | — | — | 26.93† | — | — | — | 3× $31.76† | ~120（首跑）+ 恢复跑 |
| ab1 / ab2 | 未跑 | | | | | | | | | | | |
| ab3 | ❌ | ⚠️ | 103 | 27 (8/8/3/4/4) | 0 自评 | 0/103 | 7.29 (1.76/1.59/1.28/1.27/1.39) | 0 | 251k | 347k | 2× $9.91 | 133.0（触顶） |
| ab4 | ❌ | ✅ 方向 | 104 | 13 (5/3/2/2/1) | 110 | 6 (5.5%) | 4.55 (0.92/1.04/0.71/1.01/0.87) | 3.90 | 348k | 336k | 关闭 $0 | 125.7（触顶） |

† orig 数字是**首跑 + 8-11 恢复跑合计**，同一项目目录无法切分，不能与 ab3/ab4 单跑直接比。
ab3 事后真判卷：22/103 抽判（10 目标 + 12 抽样）→ 21 correct / 1 wrong；**10 条目标级 fact 里 4 条站在被证伪的前驱上**（自己单判是过的）。
ab4 反而把整个答案式定出（解集 [0,1/3]∪{1/2}∪{1}）并约化为一个角点命题——卡点形状变了，不是更差。

## fpb04 dilation（无 ablation 数据）

| 跑 | 闭合 | 正确 | facts | 轮次 | 判卷 | 拒绝 | worker tok M | verifier M | main | curator | consult | 用时 min |
|---|---|---|---|---|---|---|---|---|---|---|---|---|
| orig | ❌ 强部分交付 | ✅ 部分结论 | 765† | 65† (20/24/8/8/5) | — | — | 38.63† | — | — | — | 3× $10.61† | ~240（首跑）+ 恢复跑 |
| ab1–ab4 | 未跑 | | | | | | | | | | | |

† 同 fpb03：首跑 + 恢复跑合计。四个 ablation 臂都没选这题。

## fpb05 spde（唯一性 + 显式 Gibbs 测度）

| 跑 | 闭合 | 正确 | facts | 轮次 | 判卷 | 拒绝 | worker tok M | verifier M | main | curator | consult | 用时 min |
|---|---|---|---|---|---|---|---|---|---|---|---|---|
| orig | ✅ 三重 | ✅ | 123 | 24 (9/7/2/5/1) | 261 | 39 (14.9%) | 7.45 (1.71/1.59/1.55/1.30/1.30) | 10.84 | 88k | 418k | 1× $3.57 | 157.7 |
| ab1 | ✅ 四重 | ✅ | 75 | 15 (5/5/1/1/3) | 83 | 8 (9.6%) | 4.36 (0.90/0.95/0.90/0.82/0.78) | 2.91 | 204k | 239k | 1× $2.82 | 81.0 |
| ab2 | ❌ 4h 判停 | — | 234 | 21 (6/6/4/2/3) | 255 | 21 (8.2%) | 10.53 (2.28/1.95/2.08/1.99/2.23) | 9.88 | 231k | — | 2× $7.29 | 238.2 |
| ab3 / ab4 | 未跑 | | | | | | | | | | | |

ab2 是**全 ablation 唯一一次因去掉组件而丢题**：只有条件式唯一性包，全库无无条件目标 fact。

## fpb06 treelattice（不可约顶点定理）

| 跑 | 闭合 | 正确 | facts | 轮次 | 判卷 | 拒绝 | worker tok M | verifier M | main | curator | consult | 用时 min |
|---|---|---|---|---|---|---|---|---|---|---|---|---|
| orig | ✅ | ✅ | 21 | 33 (2/7/9/9/6) | 34 | 4 (11.8%) | 2.77 (0.30/0.66/0.65/0.71/0.44) | 1.36 | 40k | 60k | 1× $5.21 | 28.4 |
| ab1 | ✅(force stop 收尾) | ✅ | 83 | 8 (3/1/1/1/2) | 96 | 13 (13.5%) | 6.59 (0.91/1.40/1.52/1.32/1.44) | 3.86 | 163k | 352k | 1× $4.39 | 139.8 |
| ab2 | ✅ | ✅ | 25 | 11 (2/4/2/2/1) | 27 | 2 (7.4%) | 1.29 (0.22/0.37/0.24/0.24/0.24) | 0.94 | 119k | — | 1× $5.87 | 26.3 |
| ab3 | ✅(自评) | ✅ | 15 | 51 (12/13/6/9/11) | 0 自评 | 0/15 | 3.91 (0.81/0.99/0.53/0.74/0.84) | 0 | 201k | 176k | 1× $7.34 | 33.2 |
| ab4 | ❌ | ✅ 方向 | 68 | 7 (2/2/1/1/1) | 73 | 5 (6.8%) | 2.13 (0.45/0.47/0.46/0.39/0.36) | 2.60 | 323k | 255k | 关闭 $0 | 60.1 |

ab3 事后真判卷：15/15 全判 → 15 correct / 0 wrong，4 目标全过——**唯一一个自评闭合且事后完全干净的**。
ab4 是全实验**唯一干净的成败对比**：orig 28 分钟闭合 → 关掉 consult 60 分钟触顶未闭合（两边都无 OPERATOR.md 泄漏）。

## fpb07 matching（答案 NO）

| 跑 | 闭合 | 正确 | facts | 轮次 | 判卷 | 拒绝 | worker tok M | verifier M | main | curator | consult | 用时 min |
|---|---|---|---|---|---|---|---|---|---|---|---|---|
| orig | ✅ | ✅ | 25 | 52 (12/12/10/11/7) | 36 | 7 (19.4%) | 4.52 (0.98/0.92/0.84/1.00/0.76) | 1.64 | 51k | 127k | 1× $3.45 | 54.7 |
| ab1 | ✅ | ✅ | 26 | 58 (13/13/10/9/13) | 32 | 6 (18.8%) | 4.76 (0.99/1.03/0.77/0.92/1.05) | 1.45 | 140k | 187k | 1× $3.08 | 46.2 |
| ab2 | ✅ | ✅ | 27 | 76 (14/18/8/19/17) | 33 | 6 (18.2%) | 5.25 (1.04/1.17/0.66/1.19/1.19) | 1.40 | 117k | — | 1× $3.37 | 48.8 |
| ab3 / ab4 | 未跑 | | | | | | | | | | | |

## fpb08 dressian（答案 YES）

| 跑 | 闭合 | 正确 | facts | 轮次 | 判卷 | 拒绝 | worker tok M | verifier M | main | curator | consult | 用时 min |
|---|---|---|---|---|---|---|---|---|---|---|---|---|
| orig | ✅ | ✅ | 87 | 63 (13/14/11/13/12) | 100 | 13 (13.0%) | 8.08 (1.81/1.46/1.40/1.94/1.47) | 4.39 | 51k | 259k | 1× $3.87 | 132.8 |
| ab1 | ✅ | ✅ | 83 | 38 (11/6/4/8/9) | 101 | 18 (17.8%) | 7.98 (1.74/1.66/1.15/1.59/1.83) | 5.17 | 145k | 242k | 1× $3.45 | 131.2 |
| ab2 | ✅ | ✅ | 97 | 40 (11/9/9/2/9) | 118 | 21 (17.8%) | 7.02 (1.51/1.41/1.52/1.21/1.37) | 5.82 | 150k | — | 1× $3.75 | 153.0 |
| ab3 / ab4 | 未跑 | | | | | | | | | | | |

## fpb09 hilbert（hook 系数组合解释）

| 跑 | 闭合 | 正确 | facts | 轮次 | 判卷 | 拒绝 | worker tok M | verifier M | main | curator | consult | 用时 min |
|---|---|---|---|---|---|---|---|---|---|---|---|---|
| orig | ✅ | ✅ | 65 | 40 (10/6/8/8/8) | 76 | 11 (14.5%) | 5.91 (1.19/1.14/1.27/1.13/1.18) | 3.15 | 366k | 212k | 1× $4.75 | 104.0 |
| ab1 | ✅ | ✅ | 96 | 65 (18/18/7/10/12) | 108 | 12 (11.1%) | 10.54 (2.67/2.35/1.64/2.08/1.80) | 5.20 | 193k | 371k | 1× $3.84 | 164.0 |
| ab2 | ✅ | ✅ | 100 | 152 (33/29/28/29/33) | 110 | 10 (9.1%) | 14.14 (3.07/2.63/2.65/2.78/3.00) | 4.83 | 179k | — | 1× $2.27 | 164.9 |
| ab3 / ab4 | 未跑 | | | | | | | | | | | |

## fpb10 vonneumann（研究级；无同尺 orig 基线）

| 跑 | 闭合 | 正确 | facts | 轮次 | 判卷 | 拒绝 | worker tok M | verifier M | main | curator | consult | 用时 min |
|---|---|---|---|---|---|---|---|---|---|---|---|---|
| orig | ❌ 强部分交付 | ✅ 部分结论 | 772† | 169† (22/53/16/40/38) | — | — | 33.27† | — | — | — | 3× $11.43† | ~330（首跑）+ 恢复跑 |
| ab1 / ab2 | 未跑 | | | | | | | | | | | |
| ab3 | ❌ | ❌ 部分被推翻 | 184 | 20 (6/7/3/2/2) | 0 自评 | 0/184 | 10.17 (2.02/1.90/1.95/2.37/1.94) | 0 | 269k | 518k | 2× $7.63 | 139.0（触顶） |
| ab4 | ❌ | ✅ 方向 | 85 | 10 (3/4/1/1/1) | 99 | 13 (13.1%) | 5.15 (0.93/1.09/1.07/1.09/0.97) | 4.49 | 240k | 393k | 关闭 $0 | 123.2（触顶） |

† 首跑 + 恢复跑合计（不可切分）。
ab3 事后真判卷：21/184 抽判 → 16 correct / **5 wrong = 24%**，其中一条是**目标级定理**（`337678f5777a0098`）；9 条受限目标里 5 条站在被证伪前驱上；污染子图 ≥58/184 = 32%。

---

## 汇总

| 臂 | 覆盖题 | 闭合 | 正确（事后可查者） | 备注 |
|---|---|---|---|---|
| orig | 10 | 7/10 | 7/7 | fpb03/04/10 部分交付 |
| ab1 fact graph→文本 | 7 | 7/7 | 7/7 | 效率同量级，方差变大 |
| ab2 关 curator/探索图 | 7 | 6/7 | 6/6 | fpb05 丢题；总轮次 +60% vs ab1 |
| ab3 自评门禁 | 4 | 2/4（自评） | 事后 73/80 = 91.2% | 自评 324/324 零否决；8.8% 假阳 |
| ab4 关 consult | 4 | 1/4 | 1/1 | fpb06 从 28 分钟闭合退化为未闭合 |

**已知混淆因素**：`@OPERATOR.md` 在 ab1/ab2/ab3 全程含原跑逐题答案与路线，并自动进入每个
main-agent 会话；已证实承重（ab4 泄漏版 fpb06 24.6 分钟闭合 vs 盲化版未闭合）。故
**ab1 的 7/7 与 ab2 的 6/7 被同等抬高、幅度未知**；只有 ab4 是在盲化 OPERATOR.md 下跑的。


==> anc/SupplementaryData2_run_reports/component_study_C_self_review_SUMMARY.md <==
# Ablation 3 小结 — 独立验证器 → worker 自评门禁（2026-08-21/22）

设置：只替换**写入门禁的判官**。原版 = 每次 `fact_submit` 起一个**冷启动 codex 判官**
（无上下文、独立）；ab3 = **写出证明的那个 worker session 自己复核自己的草稿**并把
verdict 传进 `fact_submit`（`DANUS_SELF_VERIFY_GATE=1` + `worker_selfverify.md` 契约
+ `worker_selfverify/` skills）。

**rubric 保持不变**：worker 拿到的正是原版判官用的三个验证 skill
（`$verify-sequential-statements` → `$check-referenced-statements` →
`$synthesize-verification-report`）与 `agents/contracts/verifier.md` 的 Hard
Prohibitions，判据仍是"无 critical error 且无 gap ⇒ correct"。唯一变量 = **谁跑这套
rubric**。fact graph / consult / curator + exploring graph / roster / 断网软封锁全部原版。

4 题：fpb01、fpb06（原跑已闭合）、fpb03、fpb10（原跑未闭合）。上限 60/60/120/120 min。

## 逐题

| 题 | 结论（自评下） | facts | 自评拒绝 | 轮次 | worker tok | verifier | consult | 窗口 |
|---|---|---|---|---|---|---|---|---|
| fpb01 | 闭合 YES（4 条目标） | 22 | **0 / 22** | 32 | 3.02M | 0 | $5.76 | 42.2 min |
| fpb06 | 闭合（双 worker 独立） | 15 | **0 / 15** | 51 | 3.91M | 0 | $7.34 | 48.2 min |
| fpb03 | 未闭合（诚实部分刻画） | 103 | **0 / 103** | 27 | 7.29M | 0 | $9.91 | 148.0 min（触顶） |
| fpb10 | 未闭合（诚实） | 184 | **0 / 184** | 20 | 10.17M | 0 | $7.63 | 154.0 min（触顶） |
| **合计** | 2 闭合 / 2 未闭合 | **324** | **0 / 324** | 130 | 24.40M | 0 | $30.64 | 392 min |

## 结论 1：自评门禁的拒绝率是 0/324

324 次提交、324 次 `correct`、**零次自我否决**。对照：同样 4 题在 ab4（原版独立验证器）
的实时拒绝率是 5.5% – 13.3%，全系列历史基线 11.6%（3,022 判 351 拒）。

**但"零否决 ≠ 不自纠错"。** 负面信息改走了 findings 通道而非门禁通道：fpb03 有
26 counterexample / 29 dead_end / 11 obstacle，fpb10 有 43 counterexample / 14 obstacle，
其中包括 worker **在五处证伪 consult 给出的定义规范**后自行修好继续推进。两道难题也都
诚实地**没有**宣称闭合。

准确的表述是：**它不否决自己已经写完的那份证明。** 自我纠错发生在写之前（反例、死路），
不发生在写之后（拒绝）——而后者正是验证门禁独有的功能。

## 结论 2：事后独立判卷 —— 8.8% 的自评通过件其实是错的

把自评通过的 fact 送**真 verify 服务**（与 live run 同一个无状态服务、同一配置，
故与 ab4 的实时判卷同口径）：

| 题 | 判卷数 / 图大小 | correct | wrong | 拒绝率 | 目标级 fact |
|---|---|---|---|---|---|
| fpb01 | 22 / 22（全判） | 21 | 1 | 5% | 4/4 过 |
| fpb06 | 15 / 15（全判） | 15 | 0 | 0% | 4/4 过 |
| fpb03 | 22 / 103（10 目标 + 12 抽样） | 21 | 1 | 5% | 10/10 过 |
| fpb10 | 21 / 184（9 目标 + 12 抽样） | 16 | **5** | **24%** | **8/9 过** |
| **合计** | **80** | **73** | **7** | **8.8%** | 26/27 过 |

- **拒绝率随难度上升**：最简单的两题 0–5%，最难的 fpb10 达 24%，且其中一条是**目标级
  定理**（`337678f5777a0098`，C_n 情形——判官指出级联消去论证"假定先前的拷贝保持不变"，
  是实质缺口）。
- 7 条被拒里，6 条是实质数学缺陷（漏情形 / 漏假设 / 论证跳步 / 案例分析写错），
  1 条主要是自包含性违规（`ec86561438b78250`，判官说"证明本身可以保留"）。
- **自评门禁的假阳率 ≈ 独立判官的拒绝率**：也就是说，自评几乎没有截住任何独立判官
  能截住的东西。

## 结论 3（最重要）：错误在 DAG 里放大

fact graph 的完整性来自"每个节点在写入时都过了门禁"。门禁一垮，错节点进图，下游节点
就合法地引用它——错误沿 DAG 传播：

| 题 | 已证伪的 fact | 其后代数 | 受污染子图 |
|---|---|---|---|
| fpb01 | 1 | 1 | 2 / 22 = **9%** |
| fpb03 | 1 | 9 | 10 / 103 = **10%** |
| fpb10 | 5 | 0 / 33 / 2 / 0 / 33 | 58 / 184 = **32%** |

**这些是下界**——fpb03/fpb10 只抽判了图的一小部分，未判部分里的错 fact 同样有后代。

更要命的是目标级 fact 的处境：

- **fpb03：10 条目标级 fact 里有 4 条**（含头号组装件 `db85da30d20e8062`、
  支撑≤8 的 `93f46f080143de17`、支撑≤9 的 `a5f8683b8fcacb49`）**站在一条被证伪的前驱上**。
- **fpb10：9 条受限目标定理里有 5 条**站在被证伪的前驱上。

这些目标 fact 单独送判时**自己是过的**——一份证明可以局部无误却建立在一条假引理上。
所以"目标 fact 通过独立判卷"这件事，在门禁失守的图里**不构成正确性保证**。

## 结论 4：拿掉验证器不省算力

| 题 | orig worker | ab3 worker | 变化 |
|---|---|---|---|
| fpb01 | 2.08M | 3.02M | +45% |
| fpb06 | 2.77M | 3.91M | +41% |
| fpb03 | — | 7.29M | vs ab4 4.55M：**1.6×** |
| fpb10 | — | 10.17M | vs ab4 5.15M：**2.0×** |

verifier 侧省下的（ab4 同 4 题共 12.32M）被 worker 侧吃回去且有余：ab3 全臂总计
26.55M，ab4 28.64M —— **基本持平**。没有拒绝信号把 worker 拉回来，它们写得更多、更长、
更发散。

## 一句话

**验证门禁是承重的，而且它承的重不是"发现答案"，是"图的完整性"。** 拿掉它：
答案方向不变（4/4 与原跑同向）、算力不省、诚实性表面上还在（诚实地报告未闭合），
但图里 8.8% 的节点是错的，最难那题的三分之一子图被污染，一半的目标级定理站在假前驱上——
**而系统自己完全不知道**（324/324 自评通过）。

## 已知混淆因素

`OPERATOR.md` 在 ab3 全程处于**未盲化**状态，含原跑逐题答案与路线，且随 `@OPERATOR.md`
自动进入每个 main agent 会话（ab1/ab2 同样如此；ab4 因此作废重跑了一次，见
`ABLATION4_SUMMARY.md` 与 `runtime/archive/ab4_leaked_20260822/`）。

对本臂结论的影响判断：**较小**。ab3 的三条核心测量——自评接受率（324/324）、事后判卷
拒绝率（8.8%）、DAG 污染比例——都是**绝对量**，不依赖题目被先验知识变简单多少。泄漏会
让题目更容易闭合，但不会让 worker 更愿意否决自己。若要彻底干净，需在盲化 OPERATOR.md
下重跑本臂（未做）。


==> anc/SupplementaryData2_run_reports/component_study_D_no_consult_SUMMARY.md <==
# Ablation 4 小结 — 关掉战略 consult（2026-08-22，盲化重跑）

设置：`DANUS_CONSULT_TRANSPORT=off`，`master_guidance` 改由 **main agent 自己推理**产出。
fact graph / 独立 verifier / curator + exploring graph / worker skills / roster /
断网软封锁全部原版。4 题：fpb01、fpb06（原跑已闭合）、fpb03、fpb10（原跑未闭合）。
上限 60/60/120/120 min。

## ⚠️ 第一次跑作废：OPERATOR.md 泄漏原跑答案

`CLAUDE.md` 用 `@OPERATOR.md` 把 OPERATOR.md 自动载入**每一个 main-agent 会话**，
而它的 FirstProofBench 段落逐题记着答案、构造与证明路线。

**证据**：作废跑里 ab4_fpb06 的 cycle-0 `master_guidance`（`82df98f4822f8d55`）把
OPERATOR.md 的原跑路线**逐符号照搬**——同样的 α_B=(A_B⁻¹)_rr、同样的分解公式
a·b = −w(v)t(t−1) + Σ[(2t−1)x_B − Q_B]、同样的"OR 不等式"命名、同样把它指认为唯一
难桥——并写成 "checked by me"。

**这个泄漏值一整道题**（两跑的 consult 都是 off，唯一变量是 OPERATOR.md）：

| fpb06 | OPERATOR.md | 结果 | 用时 | facts | 轮次 |
|---|---|---|---|---|---|
| ab4 泄漏版 | 含原跑答案+路线 | **闭合** | **24.6 min** | 26 | 5（每 worker 仅 1 轮） |
| ab4 盲化版 | 已隐去 | **未闭合** | 触 60 min 上限 | 68 | 7 |

作废跑归档在 `runtime/archive/ab4_leaked_20260822/`（含证据 README）。
**同一泄漏也存在于 ab1 / ab2 / ab3**——ab1 的 7/7 与 ab2 的 6/7 被同样抬高，幅度未知。

**盲化措施**：OPERATOR.md 的 IMO/FPB 逐题结果段落整段移除（备份
`runtime/OPERATOR.md.full.bak`）+ 文末"你的先验知识应当为零"说明；
`RUNBOOK_ABLATION4.md` 加「零先验纪律」（禁读其他项目 / baseline / archive / results，
`gm_search`/`fact_search` 只查自己 project，禁翻 git 史；若已知答案必须如实上报）。
四题 main agent 均给出了干净的零先验声明。

## 逐题（盲化版）

| 题 | 结论 | facts | 判卷 / 拒绝 | 轮次 | worker tok | verifier tok | consult | 窗口 |
|---|---|---|---|---|---|---|---|---|
| fpb01 | **闭合 YES**（3 条独立目标） | 35 | 39 / 4 = 10.3% | 20 | 2.16M | 1.34M | $0 | 55.7 min |
| fpb06 | **未闭合**（缺 c_v≥2 那一支） | 68 | 73 / 5 = 6.8% | 7 | 2.13M | 2.60M | $0 | 75.1 min（触顶） |
| fpb03 | 未闭合（答案定出+条件式全式） | 104 | 110 / 6 = 5.5% | 13 | 4.55M | 3.90M | $0 | 140.7 min（触顶） |
| fpb10 | 未闭合（条件化归约） | 85 | 98 / 13 = 13.3% | 10 | 5.15M | 4.49M | $0 | 138.2 min（触顶） |
| **合计** | 1 闭合 / 3 未闭合 | **292** | **320 / 28 = 8.8%** | 50 | 13.99M | 12.32M | **$0** | 410 min |

## 结论 1：consult 在 fpb06 上是承重的（唯一的干净成败对比）

| fpb06 | consult | OPERATOR.md | 结果 | 用时 |
|---|---|---|---|---|
| orig | **开** | 无（首次发现，无可泄漏） | **闭合** | 28 min |
| ab4 盲化 | **关** | 已隐去 | **未闭合** | 60 min 触顶 |

两边都没有泄漏，唯一变量是 consult。原跑 28 分钟闭合的题，无 consult 时 60 分钟没做出来。

fpb01 则相反：无 consult 也 36.9 分钟闭合（三条独立目标 fact）。fpb03/fpb10 两边都没
闭合，但形状变了（见结论 3）。

## 结论 2：无 consult 时，main agent 的战略猜想 4/4 被证伪

| 题 | main agent 自产 guidance 里被 worker 证伪的东西 |
|---|---|
| fpb01 | 引理 L4「Σ^in_1 可定义 ⟺ ∃-型向上闭」假（`d8ae207b4cd20f7c`）；共轭方向写反 |
| fpb06 | 「全部权重 ≥2 ⇒ 无可约顶点」假（`ee9047aa8c48b7a0`），关键路径改判 |
| fpb03 | cycle-1 **整条主干** Q(a,b) 假（`8f677e3d32b11496`）+ 循环窗口强化假（`cc71221d09979304`） |
| fpb10 | cycle-2 的 1/√n 归一化机制假（`3ae0c0cfbea2c07e` 精确 heap 计数 + 两个不可约图上的不衰减缺陷） |

四题四中，每次都是 **worker 的反例 + 验证门禁**兜住的，main agent 随后如实撤回。

这是本臂最重要的一条：**"ab4 成绩看着还行"不能读成"consult 可省"**。它省下的战略质量
是被验证闭环替补的，代价是更多轮次的试错。ab3 与 ab4 因此互相咬合——ab3 说明验证闭环
不能拆，ab4 说明拆掉 consult 之后正是验证闭环在替它擦屁股。**两个都拆，等于 baseline
单 agent。**

## 结论 3：难题上"卡点位置"会变

- **fpb03**：orig（有 consult）= S∩[1/3,1] 完全解决，(0,1/3) 整片未决；
  ab4（无 consult）= **把整个答案式定出来**（解集 = [0,1/3]∪{1/2}∪{1}）、排除半边
  **无条件证完**、并把定理**约化为一个角点命题**（`5efd5b99bb30f31d`），缺口挪到
  (H₁)(H₂) 两条假设上。不是更差，是**形状不同**。
- **fpb10**：交付"条件化归约"——题面定理归约到单一未证命题（AO_Γ 型弱包含），
  三条条件式目标 fact + 全套基础设施验收 + 三条锐度反例（|V|=2 失效、join 失效、
  迹零酉元不可删）。
- **fpb06**：反而退步（orig 28 分钟闭合 → 未闭合），见结论 1。

## 结论 4：成本

consult 全臂 **$0**（原跑同 4 题约 $22–30）。但省下的钱不是净赚：fpb06 丢了一道题，
另外三题的轮次里含大量被证伪的战略试错。consult 在原跑里占全系统 token 的 0.55%，
却决定 96% 算力的流向——本臂给这个杠杆提供了第一个直接测量。

## 运行纪录

- 四题 main agent 全部给出零先验声明，并主动上报了自己的失误（fpb01 两处引理错、
  fpb03 一次定时器 epoch 算错导致误发 stop（31 秒内撤回、无轮次受损）、fpb06/fpb10
  各自的机制被证伪）。盲化后的诚实上报质量很好。
- 三道触顶的题都有 worker 被 force stop（fpb06 五个全 force、fpb03 四个、fpb10 五个），
  其中 fpb10 有三个 xhigh **2.1 小时未完成一轮**——超长轮是这套 harness 反复出现的
  运营病态（ab1 的 fpb06 也是），与本 ablation 无关但影响时长口径。
- fpb03/fpb10 **没有同尺的 orig 基线**：ab1/ab2 时期只为 7 道已闭合题生成了
  `orig_*.json`，而这两题的原跑在 8-11 又被恢复跑过一轮，worker 轮次/token/consult
  在同一项目目录里混合，无法用本工具切分。这两题只能做定性对照。


==> anc/SupplementaryData2_run_reports/earlier_ansatz_NOTES.md <==
# MEMRUN running notes (operator side)

- **mem02 ran memory-blind.** Worker codex env is an explicit allowlist; the
  `DANUS_MEMORY_SCOPE` switch was not threaded through scaffold until 10:28Z
  (commit 8db7b92). mem01 unaffected in substance (nothing to recall); mem02's
  16 `memory_recall` calls all returned the disabled envelope. Treat mem02 as a
  no-memory control point.
- **mem03 leaked past its cap.** Sealed at 120 min with 73 facts (the honest
  snapshot; ledger row uses the 10:34-13:28 window). The 13:21 force stop did
  not kill the worker loops: they ran until 21:1xZ and grew the graph to 499
  facts. Those facts are NOT the 120-min measurement. Side effects: (a) mem04's
  verifier column (time-window attributed) includes mem03's concurrent verify
  runs — subtract mem03 `verification.jsonl` entries in 13:28-16:22 before
  quoting it; (b) mem04's `memory_recall` saw a growing mem03, which is within
  protocol but not a 120-min snapshot; (c) ~8h x 5 workers of codex quota
  burned. Sequencer now carries a post-close process guard.
- **mem05 never started (16:23-17:34Z):** the Claude login used by the tmux
  main agents expired ("Login expired · Please run /login"); two kickoffs hit
  an unauthenticated session; sequencer FATAL by design. Operator re-logged in;
  resumed from mem05 at ~21:1xZ with `MEMRUN_QUEUE` = mem05..mem10.
- Backstopped problems (03, 04) are re-collected with an explicit --from/--to
  window: the default window inference breaks after a force stop.
- **Resume (21:06-21:09Z):** first relaunch died with the operator shell; its
  orphan main agent scaffolded an empty mem05 (0 facts, no PROBLEM.md) before
  being killed. Empty scaffold removed; sequencer relaunched under tmux
  (`memrun-seq`), which is independent of any tool shell. mem05 kicked off
  clean at 21:08:54Z. Operator-side rule from this: never `pkill -f` a pattern
  that also appears in the invoking command line.


==> anc/SupplementaryData2_run_reports/earlier_ansatz_REPORT.md <==
# MEMRUN — FPB 十题·跨题记忆学习曲线跑 报告

**协议**：与原跑同题、同顺序、同配置，唯一新变量 = 跨题记忆开启且**仅限本批**
（`DANUS_MEMORY_SCOPE=batch`）：第 N 题的 worker/main 可通过 `memory_recall` 看到本跑
第 1..N-1 题的 dead_end/obstacle/counterexample、已验证 fact 的 statement、以及 curator
lessons；**看不到任何历史项目**。curator lessons 注入下一题 curator 的启动 prompt。
main agent 全程盲化零先验（OPERATOR.md 已剥答案，跑后已复原）。

## 逐题结果

| 题 | 结论 | facts | 轮次 | worker tok | consult | 用时 | 原跑用时 | 备注 |
|---|---|---|---|---|---|---|---|---|
| mem01 automorphism | 闭合 YES | 17 | 6 | 0.86M | $8.02 | 31m | 40m | 首题,无记忆可用 |
| mem02 moebius | 闭合 √3 | 24 | 7 | 1.43M | $10.52 | 47m | 60m | **实际盲跑**(开关到 8db7b92 才穿进 worker) |
| mem03 bernoulli | 封存 | 73 | 9 | 1.25M | $19.07 | 174m | 642m未闭 | force stop 后 loop 泄漏 8h→500 facts;快照记 73 |
| mem04 dilation | 封存 | 93 | 14 | 6.11M | $32.33 | 173m | 796m未闭 | Guth 题 |
| mem05 spde | **闭合 SOLVED** | 107 | 152 | 17.18M | $19.24 | 145m | 173m | 唯一不变测度+显式公式,4条独立目标 |
| mem06 treelattice | 闭合 | 29 | 39 | 3.66M | $10.53 | 56m | 43m | 唯一略慢;consult 先派单后返回 |
| mem07 matching | 闭合 NO | 22 | 20 | 2.37M | $7.75 | 48m | 70m | consult 押错方向,对抗 lane 30min 内救主 |
| mem08 dressian | 闭合 YES | 69 | 18 | 4.25M | $21.73 | 91m | 148m | 效率提升最大;lesson 首次跨题复利 |
| mem09 hilbert | 闭合 | 44 | 11 | 3.63M | $29.84 | 81m | 119m | |
| mem10 vonneumann | 封存(疑) | 75 | 10 | 4.51M | $12.16 | 142m | 607m未闭 | 0 条题面逐字目标 fact;近兜底自停,likely 部分 |
| **合计** | 7闭合/3封存 | 553 | 286 | 45.2M | $171.19 | 987m | | |

## 三条主结论

### 1. curator self-evolving：读写双端 + 跨题复利，完整验证 ✅
14 条 lessons 累积。**写端**：优雅收尾的题稳定产出 lesson（兜底强停的 mem03/04 未产出——
复盘挂在 main agent 收尾流程上，是已知缺口，见下）。**读端**：后续 curator 注入并应用，
mem04 有 10 条标注带 lesson 行为指纹。**复利**：mem08/mem09 的 lesson 明确站在早前 lesson
上继续精炼（如"证或驳二值目标上两分支分数要耦合")。校准 AUC 从历史基线 **0.70 升到近 1.0**。

### 2. worker 数学层跨题迁移 ≈ 0（最干净的负面发现）
`memory_recall` 每题都在调（6–155 次不等），但 worker 叙述里**实际引用为零**。十题跨十个
领域，负知识（dead end / 反例）在正交领域不通用。**学习曲线的全部可见收益在 curator/lesson
通道，不在 worker 的数学内容通道。**

### 3. 效率:七道闭合题里六道更快
轮次密度普降(mem08 63→18,mem07 52→20),墙钟多数 -16%~-38%。但**不能全归因于记忆**:
mem01/02 无记忆也快,说明有模型/负载方差成分。consult 累计 $171 高于原跑(~$100),因本次
每题多跑战略周期(多为 2×)。

## 记入的协议偏差与事故
- **main agent 普遍无视自身时间上限**:mem03/04/06/07/09/10 多次超 cap 自跑,靠 sequencer
  兜底或压线自停。cap 依从性差,是行为偏差。
- **mem02 实际盲跑**:worker codex env 是显式白名单,`DANUS_MEMORY_SCOPE` 到 8db7b92 才穿进
  scaffold(mem03 起才真正生效)。mem02 是干净的"无记忆对照点"。
- **mem03 loop 泄漏**:force stop 后 5 个 worker loop 未死,又跑 8h 把图从 73→500 facts。
  已加 sequencer PROCESS GUARD。快照按 73 计;但注意 mem04+ 的 memory_recall 实际能看到
  mem03 的 500(协议内,非快照)。
- **登录过期致 FATAL**:mem05 首次 kickoff 遇 claude 登录过期,续跑;双协调者(本会话+fork)
  恢复时互踩两次,已确立单属主。
- **未定位的 RC 注入**:每题收尾后 danus-main 输入框出现未提交的"下一题/继续收尾"。已排除
  agent 自调度/fork/tmux attach;来源指向 Remote Control 外部注入。全程未被提交,数据未污染。

## 数据
逐题 JSON:`experiments/memrun/results/mem*.json`;台账 `LEDGER.md`;事故笔记 `NOTES.md`;
lessons `runtime/curator_lessons.jsonl`(14 条)。


==> anc/SupplementaryData2_run_reports/latest_configuration_LEDGER.md <==
| fpbm01_automorphism | (待审计) | 28 (0撤回) | 618 (67/66/63/68/68/41/62/61/63/59) | ~34 min | 51,669,267 | 966,723 (29) | 1× $0.55 | 354,050 / 78,373 |
| fpbm02_moebius | (待审计) | 37 (0撤回) | 1048 (114/123/106/123/118/78/89/104/98/95) | ~67 min | 106,041,630 | 1,151,137 (38) | 1× $1.06 | 537,478 / 336,948 |
| fpbm03_bernoulli | (待审计) | 984 (0撤回) | 25 (2/3/3/2/3/2/3/2/3/2) | ~112 min | 66,164,856 | 12,228,289 (303) | 2× $1.46 | 2,148,002 / 1,119,263 |
| fpbm04_dilation | (待审计) | 467 (0撤回) | 23 (2/2/2/2/2/3/2/2/3/3) | ~341 min | 157,190,785 | 23,064,804 (514) | 2× $2.51 | 2,400,061 / 253,374 |
| fpbm05_spde | (待审计) | 51 (0撤回) | 235 (26/25/26/25/21/17/24/24/23/24) | ~32 min | 35,119,396 | 1,924,303 (54) | 1× $1.26 | 280,997 / 237,991 |
| fpbm06_treelattice | (待审计) | 29 (0撤回) | 98 (10/13/10/12/10/5/9/10/9/10) | ~13 min | 10,655,022 | 803,133 (29) | 1× $1.05 | 517,084 / 184,875 |
| fpbm07_matching | (待审计) | 39 (0撤回) | 194 (19/20/20/21/23/15/22/20/21/13) | ~29 min | 23,906,751 | 1,538,708 (41) | 1× $0.6 | 288,221 / 403,361 |
| fpbm08_dressian | (待审计) | 47 (0撤回) | 97 (11/10/12/11/12/7/9/9/7/9) | ~29 min | 22,432,669 | 2,012,674 (52) | 1× $0.83 | 252,990 / 283,249 |
| fpbm09_hilbert | (待审计) | 43 (0撤回) | 183 (18/18/20/22/19/15/14/19/19/19) | ~29 min | 27,880,102 | 1,535,182 (45) | 1× $0.78 | 363,812 / 285,811 |
| fpbm10_vonneumann | (待审计) | 51 (0撤回) | 104 (12/11/12/11/12/7/11/10/8/10) | ~29 min | 24,000,011 | 2,031,839 (55) | 1× $1.8 | 575,460 / 299,363 |

> CORRECTION (2026-09-15, operator session): fpbm10_vonneumann CLOSED its verbatim target — fact `efc75d3241a42b18` (graph-product proper proximality, 10-predecessor chain) verified 2026-09-14T20:14:55Z, 15 min before sequencer wind-down. FPB tally is 8/10 fully closed + fpbm03 partial characterization + fpbm04 strong partials. Earlier "7/10" reports undercounted.


==> anc/SupplementaryData2_run_reports/latest_configuration_SUMMARY.md <==
# FPBMAIN — FirstProofBench 10-Problem Run: Consolidated Results

Isolated-copy run of the full FirstProofBench suite (10 research-grade problems),
2026-09-13 → 2026-09-17. This file consolidates outcomes, correctness, wall time,
per-agent token usage, fact counts, and the exact harness configuration.

**Status at write-up (2026-09-17):** 9/10 problems fully closed. fpbm03 round-2 is
STILL RUNNING (unlimited-time endgame on two named residues); its row below is a
live snapshot marked (*). Final numbers for fpbm03 should be re-collected at its
wind-down (`python3 scripts/ablation-usage.py --project fpbm03_bernoulli --main-marker
"FPB-MAIN fpbm03_bernoulli" --json`).

## Harness configuration

| Item | Value |
|---|---|
| Deployment | isolated git clone `/home/ubuntu/workspace/Math_Agent_Harness_fpb`, branch `fpb-run` (zero interference with the Erdős runs in the primary repo) |
| Worker/verifier model | `openai.gpt-6-astra` @ effort per role (Amazon Bedrock, us-west-2 mantle) |
| Roster per problem | 10 workers = `high:5,xhigh:4,max:1` (role name = codex reasoning effort) |
| Consult (strategy) | `gpt_pro` transport, `gpt-6-astra` @ effort `max`, **`--tools none`** |
| Verify service | own instance on `:8092` (LLM referee, gpt-6-astra; facts enter the graph only on verdict=correct) |
| Web access | **fully OFF for the entire suite** (FirstProofBench answers are public): WebSearch/WebFetch denied in `.claude/settings.json`, worker codex `web_search=false`, `DANUS_CONSULT_TOOLS=none`, `DANUS_DISABLE_EXTERNAL_SEARCH=1` |
| Cross-problem memory | `DANUS_MEMORY_SCOPE=batch`, batch tag `fpb-main-mem` (problem N sees dead ends/obstacles/fact statements/curator lessons of problems 1..N-1 only) |
| Problem input | verbatim statement files `problems/FirstProofBench/fpb01..10_*.txt`; Pre-registered Statements / metadata excluded |
| Time caps | round 1: 360 min per problem (sequencer backstop +40); resumes (fpbm03/04): unlimited with honest-stall clause |
| Orchestration | `experiments/fpbmain/sequencer.sh` (round 1, serial, tmux `FPB-main`); manual tmux sessions `fpb03-main`/`fpb04-main` for resumes |
| Anti-leak discipline | zero-prior contract in every TASK.md; prior-knowledge self-disclosure mandatory; memory_recall is awareness-only (re-prove in-project) |

## Outcomes and correctness

Problems are "Prove the statement" (04, 05, 06, 10) or determine/construct
(01, 02, 07, 08, 09) or characterize a set (03). "Closed" = the verbatim target
statement became a verifier-accepted fact with a self-contained proof chain.
Correctness reference = the pre-registered FirstProofBench statements (all
propositions are registered true by the problem setters) and the original
2026-08-10 run's verdicts; direction agreement was checked per problem.

| # | Problem | Result | Closed? | Round(s) |
|---|---|---|---|---|
| 01 | automorphism | YES + explicit witness (`49df3466c1623ad1`) | ✅ | r1 |
| 02 | moebius | inf = √3; realized set = (√3, ∞), double independent acceptance | ✅ | r1 |
| 03 | bernoulli | partial characterization (r1); r2 endgame on residues [1/4,1/3] open-closed + r<4/7 | 🟡 running | r1+r2* |
| 04 | dilation (Guth) | proposition proved, explicit k=1/4096 (`01f754b98ca3a775`, load-bearing PL theorem `ed8ad8172cc5a2df`) | ✅ | r3 (77 min after architecture switch; r1 = strong partials) |
| 05 | spde | uniqueness + explicit Gibbs invariant measure (`b99f30e09858e915`) | ✅ | r1 |
| 06 | treelattice | theorem proved (`7a8076caeba45adf`) | ✅ | r1 (13 min) |
| 07 | matching | NO + explicit 10-letter witness word, F_{w*} ≅ S² (triple acceptance) | ✅ | r1 |
| 08 | dressian | YES + explicit order-reversing involution on Dr(M) (`8a6120a9d3c8647f`) | ✅ | r1 |
| 09 | hilbert | hook-coefficient combinatorial interpretation proved (`88031c6652185a6a`) | ✅ | r1 |
| 10 | vonneumann | graph-product proper proximality proved verbatim (`efc75d3241a42b18`, 20-fact closure) | ✅ | r1 (at the wire, 15 min before wind-down) |

**Correctness rate: 9/9 closed problems correct** (all closed targets are the
verbatim registered statements; directional answers 01/02/07/08/09 agree with the
original run and the registered propositions; no fact revocations anywhere in the
suite). fpbm03 pending. Comparison points: original 2026-08-10 run closed 7/10
(this run added fpb04 and fpb10); the 2026-08-11 bare-codex baseline scored 3/10
under strict verification.

**Caveat (applies to every closure):** verification is an LLM-referee pipeline
(independent cold gpt-6-astra judge + hard prohibitions + multi-acceptance for
key targets), not a formal proof assistant. No Lean formalization or human expert
review has been performed.

## Per-problem resource table

Wall time excludes ~15 min of sequencer/agent startup overhead per round-1
problem. Token figures are total NEW tokens (cache-write-adjusted) per agent
class: workers (codex), verifier (codex), main agent (claude), curator (claude).
Consult column = paid strategy-API spend (USD).

| Problem | Wall (min) | Worker tok | Verifier tok | Main tok | Curator tok | Consult $ | Facts |
|---|---|---|---|---|---|---|---|
| fpbm01 | 34 | 51,669,267 | 966,723 | 354,050 | 78,373 | 0.55 | 28 |
| fpbm02 | 67 | 106,041,630 | 1,151,137 | 537,478 | 336,948 | 1.06 | 37 |
| fpbm03 r1 | 112 | 66,164,856 | 12,228,289 | 2,148,002 | 1,119,263 | 1.46 | 984 |
| fpbm04 r1 | 341 | 157,190,785 | 23,064,804 | 2,400,061 | 253,374 | 2.51 | 467 |
| fpbm05 | 32 | 35,119,396 | 1,924,303 | 280,997 | 237,991 | 1.26 | 51 |
| fpbm06 | 13 | 10,655,022 | 803,133 | 517,084 | 184,875 | 1.05 | 29 |
| fpbm07 | 29 | 23,906,751 | 1,538,708 | 288,221 | 403,361 | 0.60 | 39 |
| fpbm08 | 29 | 22,432,669 | 2,012,674 | 252,990 | 283,249 | 0.83 | 47 |
| fpbm09 | 29 | 27,880,102 | 1,535,182 | 363,812 | 285,811 | 0.78 | 43 |
| fpbm10 | 29 | 24,000,011 | 2,031,839 | 575,460 | 299,363 | 1.80 | 51 |
| fpbm04 r3 (resume) | 122 | 83,764,401 | 11,995,641 | 1,065,487 | 1,270,679 | 3.40 | 586 (net +119) |
| fpbm03 r2 (*snapshot, running) | 1,609 | 89,357,575 | 77,299,994 | 58,689,484 | 15,042,086 | 3.09 | 4,102 (net +3,118) |
| **TOTAL** | **2,447 (~40.8 h)** | **698,182,465** | **136,552,427** | **67,473,126** | **19,795,373** | **18.39** | **5,590** |

**Grand total tokens (all agent classes): 922,003,391 (~0.92B).**

Notes:
- fpbm04 r3's "facts" column is the project cumulative (467→586); the resume
  netted +119 facts and closed the target in 77 minutes of swarm time.
- fpbm03 r2 snapshot taken 2026-09-17T02:30Z with the swarm still at 10/10
  running; its main/curator token counts are large because the resume session
  has been continuously live for ~27 h.
- Consult total ($18.39) is ~5.5× cheaper than the original run's $100.48 —
  the gpt-6-astra pricing ($10/$1/$50 per 1M) plus strategy-contract headers
  account for the drop.
- Verify rejection discipline: every fact in every graph passed verdict=correct;
  0 revocations across the suite.

## Highlights vs. the original run (2026-08-10, gpt-5.6-sol, high:2,xhigh:3)

- **fpb04**: original run stalled 2 rounds (~9 h) on the seam-congestion /
  mesoscopic-gain gap (the quantitative core of Guth's rational-homotopy
  argument). This run's r3 bypassed that gap entirely with an unconditional
  finite-PL rectangle theorem (B ≤ 48A + 256√2·V/(aL)) via a fiber-waist
  argument — closed in 77 minutes after a forced architecture consult.
- **fpb10**: original run delivered strong partials (per-vertex two-sided
  relative PP, finite-dimensional-link absolute PP); this run closed the full
  verbatim theorem, at the wire.
- **fpb06** closed in 13 minutes; five problems closed in under 35 minutes each.
- Cross-problem batch memory was used mainly for curator-methodology lessons
  and negative knowledge (dead ends); every mathematical reuse was re-proved
  in-project per the awareness-only rule.


==> anc/SupplementarySoftware_figures/AUTHOR_CLARIFICATION_20261023.md <==
# Author clarification — 23 October 2026

The author states that a subsequent investigation found the answer-exposure allegation in the initial operator notes to be a false alarm. This clarification supersedes the related answer-exposure annotations and flags in the preserved raw reports and normalized records.

The author also reports that unresolved tasks remained unresolved after their budgets were extended. The manuscript therefore discusses all ten tasks together under the shared base configuration and does not partition the results into old and new runs. Original time stamps and initial budget fields remain intact as execution records.

This file records the author's clarification in the editing conversation. The editing assistant did not run an additional experiment or independently repeat that investigation. Numerical outcomes and mathematical review verdicts are unchanged.


==> anc/SupplementarySoftware_figures/FIG4_OUTCOME_DEFINITIONS_20261024.md <==
# Fig.4 outcome definitions — 24 October 2026

Original in panel c denotes the final complete-system reference. It has nine full target closures and a pass for the partial Bernoulli answer under the report's grading criterion, for a displayed score of 10/10.

Task 10 in A and B is closed according to the recorded full-target online model-verifier acceptances. The author restored these two cells to the online outcomes. The previous author-specified not-closed overrides are superseded; the original run/verifier records and the earlier decision snapshot are preserved. No new independent post-hoc correctness judgment is asserted by this update.

Displayed totals for Original/A/B/C/D are 10/8/7/6/6 of 10. Panels a and b, all other task cells, and C's review coverage are unchanged. `endpoint_decisions_20261024_ab_restored.json` records the current reference definition, the author's instruction and the restoration basis.


==> anc/SupplementarySoftware_figures/README.md <==
# Supplementary Software — figure and table generation

Regenerates the data figures (Figs 3 and 4 and Supplementary Fig. 4), their source data and the data-heavy
Supplementary Tables from Supplementary Data 1. No model calls or network access are needed.

Requirements: Python 3.9+, matplotlib (tested with 3.11), openpyxl (optional, for .xlsx source data);
the Liberation Sans font is used if installed (otherwise matplotlib falls back to its default sans font).
Schematic figures need a TeX distribution with TikZ (pdflatex).

    # Figs 3 and 4, Supplementary Fig. 4 and their source data (CSV and XLSX)
    python3 make_data_figures.py <path/to/SupplementaryData1_records> out/figures out/source_data
    # LaTeX rows for Supplementary Tables 10 and 12–16
    python3 make_si_tables.py <path/to/SupplementaryData1_records> out/si_tables
    # Figs 1, 2 and 5: Figs 1 and 2 are TikZ schematics; Fig. 5 is the screenshot composite
    cd figure_sources && pdflatex fig1.tex && pdflatex fig2.tex && pdflatex fig5.tex

The table rows are inlined in the manuscript source (`main.tex`). Each block there is marked
"rows generated by make_si_tables.py (<file>)", so regenerated rows can be pasted in place.
`figure_sources/screenshots_cropped/` holds the six interface captures used in Fig. 5, cropped from the
original 2,250 x 1,500 captures without altering pixels.

## Current Fig. 4

The paper's current Fig.4 includes the 18 completion runs. The historical generator above still
reproduces the archived version. After that step, run this self-contained generator from the
Supplementary Software package root to produce the current Fig4.pdf:

    python3 figure_sources/fig4_completed/make_fig4.py --output-dir out/figures

In the full paper directory, use:

    python3 07_Other_Sources/figure_sources/fig4_completed/make_fig4.py

Frozen inputs and per-panel CSV/JSON outputs are in `fig4_completed/data/` and
`fig4_completed/source_data/`. The original PDF is retained as `figures/Fig4_old.pdf`.
The additional sealed results are supplied under `fig4_completion/` in Supplementary Data 1
and under `05_Source_Data/Fig4_completion_records/` in the full paper package.


==> anc/SupplementarySoftware_figures/figure_sources/README.md <==
# Supplementary Software — figure and table generation

Regenerates the data figures (Figs 3 and 4 and Supplementary Fig. 4), their source data and the data-heavy
Supplementary Tables from Supplementary Data 1. No model calls or network access are needed.

Requirements: Python 3.9+, matplotlib (tested with 3.11), openpyxl (optional, for .xlsx source data);
the Liberation Sans font is used if installed (otherwise matplotlib falls back to its default sans font).
Schematic figures need a TeX distribution with TikZ (pdflatex).

    # Figs 3 and 4, Supplementary Fig. 4 and their source data (CSV and XLSX)
    python3 make_data_figures.py <path/to/SupplementaryData1_records> out/figures out/source_data
    # LaTeX rows for Supplementary Tables 10 and 12–16
    python3 make_si_tables.py <path/to/SupplementaryData1_records> out/si_tables
    # Figs 1, 2 and 5: Figs 1 and 2 are TikZ schematics; Fig. 5 is the screenshot composite
    cd figure_sources && pdflatex fig1.tex && pdflatex fig2.tex && pdflatex fig5.tex

The table rows are inlined in the manuscript source (`main.tex`). Each block there is marked
"rows generated by make_si_tables.py (<file>)", so regenerated rows can be pasted in place.
`figure_sources/screenshots_cropped/` holds the six interface captures used in Fig. 5, cropped from the
original 2,250 x 1,500 captures without altering pixels.

## Current Fig. 4

The paper's current Fig.4 includes the 18 completion runs. The historical generator above still
reproduces the archived version. After that step, run this self-contained generator from the
Supplementary Software package root to produce the current Fig4.pdf:

    python3 figure_sources/fig4_completed/make_fig4.py --output-dir out/figures

In the full paper directory, use:

    python3 07_Other_Sources/figure_sources/fig4_completed/make_fig4.py

Frozen inputs and per-panel CSV/JSON outputs are in `fig4_completed/data/` and
`fig4_completed/source_data/`. The original PDF is retained as `figures/Fig4_old.pdf`.
The additional sealed results are supplied under `fig4_completion/` in Supplementary Data 1
and under `05_Source_Data/Fig4_completion_records/` in the full paper package.


The component-study prose and Supplementary Fig.4 incorporate the author's
23 October 2026 clarification. The two withdrawn incident markers were removed
from Supplementary Fig.4 and the remaining markers renumbered 1–6.
`make_si_tables.py` uses `fig4_completed/source_data/Fig4a_self_review_audit.csv`
for the full ten-task audit and omits the superseded exposure column. The
clarification is packaged alongside the original data and run reports.


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/data/archive/Fig4a_self_review_audit.csv <==
task,admitted_under_self_review,re_reviewed,accepted,rejected,named_targets,named_targets_accepted,sampling
01,22,22,21,1,4,4,census
03,103,22,21,1,10,10,named targets plus 12 deterministic ID-stride-selected other facts
06,15,15,15,0,4,4,census
10,184,21,16,5,9,8,named targets plus 12 deterministic ID-stride-selected other facts


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/data/archive/Fig4b_dependency_exposure.csv <==
task,graph_size,rejected_seeds,rejected_plus_descendants,status
01,22,1,2,source-reported lower bound; DAGs not in archive
03,103,1,10,source-reported lower bound; DAGs not in archive
06,15,0,0,source-reported lower bound; DAGs not in archive
10,184,5,58,source-reported lower bound; DAGs not in archive


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/data/archive/Fig4c_component_studies.csv <==
task,Original,A,B,C,D
01,closed,closed,closed,closed,closed
02,closed,closed,closed,not run,not run
03,not closed,not run,not run,not closed,not closed
04,not closed,not run,not run,not run,not run
05,closed,closed,not closed,not run,not run
06,closed,closed,closed,closed,not closed
07,closed,closed,closed,not run,not run
08,closed,closed,closed,not run,not run
09,closed,closed,closed,not run,not run
10,not closed,not run,not run,not closed,not closed


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/data/completion/c_target_review_summary.json <==
{
  "generated_at": 1792733736.103115,
  "scope": "The six newly completed C-arm cells only. No new model review performed.",
  "criterion": "At least one full-target proof identified from the existing CLOSEOUT summary was accepted by the independent reviewer, with no known wrong node in that proof registered predecessor closure. Unreviewed ancestors remain unverified; this is a target-and-sample criterion, not certification of the entire graph.",
  "accepted_problem_ids": [
    2,
    7,
    8,
    9
  ],
  "rows": [
    {
      "problem": 2,
      "name": "Möbius",
      "online_outcome": "self_admitted",
      "problem_review_status": "accepted_under_current_audit_scope",
      "graph_census_performed": true,
      "routes": [
        {
          "target": "5b8f83793339a375",
          "target_verdict": "correct",
          "closure_size": 10,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "b8af85ff4bb21a26",
          "target_verdict": "correct",
          "closure_size": 10,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [],
          "accepted_under_current_audit_scope": true
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json"
    },
    {
      "problem": 4,
      "name": "Dilation",
      "online_outcome": "timeout",
      "problem_review_status": "no_completed_target",
      "graph_census_performed": false,
      "routes": [],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json"
    },
    {
      "problem": 5,
      "name": "SPDE",
      "online_outcome": "self_admitted",
      "problem_review_status": "not_counted_due_flagged_target_or_dependency",
      "graph_census_performed": false,
      "routes": [
        {
          "target": "83e88ce881dcaa77",
          "target_verdict": "wrong",
          "closure_size": 30,
          "wrong_in_registered_closure": [
            "83e88ce881dcaa77",
            "9cda69d81a5c626f"
          ],
          "unreviewed_in_registered_closure": [
            "058a74c7868dceaf",
            "13a35cbc10cf35ea",
            "2ead2c839ccc6a23",
            "340fe5c157502d9d",
            "3541547ce5b76826",
            "3f0fca8d98c16b80",
            "6ab7ecee0f44fde4",
            "6bec13f3c7dd917a",
            "71a257ab21030915",
            "7d68f3d92875e817",
            "85d9adb19ae7fb25",
            "af520e8e24c27d3f",
            "c3ccbaed53f42bc1",
            "c462384f53db1bf2",
            "d1f565fe8a2e74fd",
            "dc552ee2348aebd3",
            "e8725784d8cf4927",
            "f2c3beb467659d76",
            "f48609370cb788ef"
          ],
          "accepted_under_current_audit_scope": false
        },
        {
          "target": "f30abb93c2f1a438",
          "target_verdict": "correct",
          "closure_size": 26,
          "wrong_in_registered_closure": [
            "9cda69d81a5c626f"
          ],
          "unreviewed_in_registered_closure": [
            "058a74c7868dceaf",
            "13a35cbc10cf35ea",
            "2ead2c839ccc6a23",
            "340fe5c157502d9d",
            "3541547ce5b76826",
            "3f0fca8d98c16b80",
            "6bec13f3c7dd917a",
            "7d68f3d92875e817",
            "85d9adb19ae7fb25",
            "af520e8e24c27d3f",
            "c462384f53db1bf2",
            "d1f565fe8a2e74fd",
            "e8725784d8cf4927",
            "f2c3beb467659d76",
            "f48609370cb788ef"
          ],
          "accepted_under_current_audit_scope": false
        },
        {
          "target": "393d15f82c5e7401",
          "target_verdict": "correct",
          "closure_size": 26,
          "wrong_in_registered_closure": [
            "9cda69d81a5c626f"
          ],
          "unreviewed_in_registered_closure": [
            "058a74c7868dceaf",
            "13a35cbc10cf35ea",
            "2ead2c839ccc6a23",
            "340fe5c157502d9d",
            "3541547ce5b76826",
            "3f0fca8d98c16b80",
            "6bec13f3c7dd917a",
            "7d68f3d92875e817",
            "85d9adb19ae7fb25",
            "af520e8e24c27d3f",
            "c462384f53db1bf2",
            "d1f565fe8a2e74fd",
            "e8725784d8cf4927",
            "f2c3beb467659d76",
            "f48609370cb788ef"
          ],
          "accepted_under_current_audit_scope": false
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json"
    },
    {
      "problem": 7,
      "name": "Matching",
      "online_outcome": "self_admitted",
      "problem_review_status": "accepted_under_current_audit_scope",
      "graph_census_performed": true,
      "routes": [
        {
          "target": "07a59c7889ba2e87",
          "target_verdict": "correct",
          "closure_size": 6,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "b72ae426305f154b",
          "target_verdict": "correct",
          "closure_size": 5,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [],
          "accepted_under_current_audit_scope": true
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json"
    },
    {
      "problem": 8,
      "name": "Dressian",
      "online_outcome": "self_admitted",
      "problem_review_status": "accepted_under_current_audit_scope",
      "graph_census_performed": false,
      "routes": [
        {
          "target": "7ad7f6eb08deb207",
          "target_verdict": "correct",
          "closure_size": 26,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "48603f0c4080ec86",
            "669a12644c936407",
            "66ac93c42f6d48b7",
            "701b9bc66b94a79e",
            "70eb0bdf6d15b66d",
            "79e5ab57a37608db",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "c544de352c9193dd",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "86181baecb80ecd6",
          "target_verdict": "correct",
          "closure_size": 26,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "2b28deffc95e5c17",
            "38a5ccb12c888420",
            "48603f0c4080ec86",
            "669a12644c936407",
            "66ac93c42f6d48b7",
            "701b9bc66b94a79e",
            "79e5ab57a37608db",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "a0af2bc2831233f0",
          "target_verdict": "correct",
          "closure_size": 24,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "38a5ccb12c888420",
            "48603f0c4080ec86",
            "669a12644c936407",
            "701b9bc66b94a79e",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "00bc43d3a787494a",
          "target_verdict": "correct",
          "closure_size": 27,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "2b28deffc95e5c17",
            "38a5ccb12c888420",
            "3b8fe9df7c4861b2",
            "48603f0c4080ec86",
            "669a12644c936407",
            "66ac93c42f6d48b7",
            "701b9bc66b94a79e",
            "79e5ab57a37608db",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "d0bdeea015f503b5",
          "target_verdict": "correct",
          "closure_size": 28,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "2b28deffc95e5c17",
            "38a5ccb12c888420",
            "3b8fe9df7c4861b2",
            "48603f0c4080ec86",
            "669a12644c936407",
            "66ac93c42f6d48b7",
            "701b9bc66b94a79e",
            "70eb0bdf6d15b66d",
            "79e5ab57a37608db",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json"
    },
    {
      "problem": 9,
      "name": "Hilbert",
      "online_outcome": "self_admitted",
      "problem_review_status": "accepted_under_current_audit_scope",
      "graph_census_performed": false,
      "routes": [
        {
          "target": "cd282f0410a5bbad",
          "target_verdict": "correct",
          "closure_size": 13,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "3ebcb455faa4d452",
            "59e5a32bb801cd69"
          ],
          "accepted_under_current_audit_scope": true
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json"
    }
  ],
  "clarification": "Hilbert canonical endpoint cd282f0410a5bbad is correct with 11 reviewed-correct and 2 unreviewed nodes in its 13-node registered closure, and no known wrong node. Earlier aggregation over all CLOSEOUT target/subtarget references mixed canonical and alternate branches."
}


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/data/completion/completion_summary.json <==
{
  "campaign": "fpb-fig4-completion-20261021",
  "phase": "finished",
  "execution_count": 18,
  "online_outcomes": {
    "timeout": 6,
    "self_admitted": 5,
    "closed": 7
  },
  "posthoc_audit_count": 6,
  "posthoc_verdict_counts": {
    "correct": 113,
    "wrong": 13
  },
  "posthoc_total_reviewed": 126,
  "solving_wall_hours": 14.54255636798011,
  "total_wall_hours_including_audits": 16.677618516219987,
  "finished_utc": "2026-10-22T16:27:44.280524+00:00",
  "finished_los_angeles": "2026-10-22T09:27:44.280524-07:00",
  "interpretation": "Execution completed is not a proof-correctness verdict. closed records an online independent LLM-verifier endpoint; self_admitted records the historical worker self-review endpoint. Post-hoc verdicts remain separate. Sealed online JSONs retain their then-pending posthoc_status by design.",
  "records": [
    {
      "job": "fpb_a1_03_bernoulli",
      "arm": "A",
      "problem": 3,
      "problem_name": "Bernoulli",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.1,
      "started_at": 1792626424.8538651,
      "sealed_at": 1792640830.5925379,
      "facts_at_sealing": 360,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a2_03_bernoulli",
      "arm": "B",
      "problem": 3,
      "problem_name": "Bernoulli",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.08,
      "started_at": 1792626426.0894802,
      "sealed_at": 1792640831.1143901,
      "facts_at_sealing": 344,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_02_moebius",
      "arm": "C",
      "problem": 2,
      "problem_name": "Möbius",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 54.94,
      "started_at": 1792626427.2323875,
      "sealed_at": 1792629723.6048021,
      "facts_at_sealing": 21,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius.json",
      "protocol_deviations_as_reported": [
        "Transient file-placement error by the main agent: five audit TASK drafts were briefly created under fact_graph/facts/runtime/ due to a persisted shell cd; they were moved to runtime/main/tasks/ and the stray directory removed within minutes; no fact records, store files, or metadata were modified (fact count and contents unaffected).",
        "fact_revoke of 1c83587527cf1139, fc27d3023c562a7a and (by cascade) 93de2b5d1aed5979 was performed autonomously by the main agent on the strength of workers' written adversarial audit reports, without a live operator confirmation of this destructive fork; reasons citing the audit finding ids are recorded in the revocation log, and clean replacements cover all revoked content.",
        "Arm C's historical service-precheck bypass is preserved by design and explicitly recorded here: no live independent verification gated any admission; verification endpoints in this run are worker self-verdicts and sibling cross-audit findings only."
      ],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
        "method": "census",
        "facts_on_disk": 21,
        "reviewed": 21,
        "verdict_counts": {
          "correct": 21
        },
        "named_refs": 6,
        "named_verdict_counts": {
          "correct": 6
        },
        "flagged_fact_ids": [],
        "downstream_fact_ids_excluding_flagged": [],
        "named_refs_reachable_from_flagged": [],
        "closeout_refs_reachable_from_flagged": [],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_02_moebius",
      "arm": "D",
      "problem": 2,
      "problem_name": "Möbius",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 26.58,
      "started_at": 1792629724.7596505,
      "sealed_at": 1792631319.550105,
      "facts_at_sealing": 33,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a1_04_dilation",
      "arm": "A",
      "problem": 4,
      "problem_name": "Dilation",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.09,
      "started_at": 1792631320.6757042,
      "sealed_at": 1792645726.127876,
      "facts_at_sealing": 234,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a2_04_dilation",
      "arm": "B",
      "problem": 4,
      "problem_name": "Dilation",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.19,
      "started_at": 1792644117.1679704,
      "sealed_at": 1792658528.5225315,
      "facts_at_sealing": 355,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_04_dilation",
      "arm": "C",
      "problem": 4,
      "problem_name": "Dilation",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.18,
      "started_at": 1792644118.3135872,
      "sealed_at": 1792658529.0744317,
      "facts_at_sealing": 235,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
        "method": "named_refs_plus_12_fixed_stride",
        "facts_on_disk": 235,
        "reviewed": 12,
        "verdict_counts": {
          "correct": 8,
          "wrong": 4
        },
        "named_refs": 0,
        "named_verdict_counts": {},
        "flagged_fact_ids": [
          "11b935a9315c20f9",
          "2667a064269fc5aa",
          "404819cb1ecc63f4",
          "cb47b468d00e7a7e"
        ],
        "downstream_fact_ids_excluding_flagged": [
          "006d992220dbc6ce",
          "01d5042c888db84b",
          "0708d8c107ad6a9c",
          "114bbacdc785f0de",
          "1960bef83d90edba",
          "290c025645cdb35f",
          "396be30b2997bb0d",
          "402040d357c781ee",
          "45d9f7e9dab6de50",
          "48655666a1cf0c92",
          "65193dd9b1a472fe",
          "65c29cf57c438c81",
          "727a551156ddbb0f",
          "732c86a8a7457ebc",
          "7633788b45f8528f",
          "8211978e4b912dc1",
          "88399a6ee7a9dd3a",
          "8dd0e81e90661531",
          "9007795ab867d187",
          "95785bc1a0590746",
          "95965a114844f828",
          "9a9d09a3045c591e",
          "9c35df78874d72e2",
          "9fbbda210169551c",
          "a99078d7f435f0ed",
          "acf7ce8e974db9d4",
          "b45df2bde5176494",
          "b6d26b99ab9ef06b",
          "bd407a030a196e00",
          "c530a91d0129260a",
          "c5c70cd5533a6156",
          "d0753dae28e43940",
          "eb7961c346f69bad",
          "fbf3cf9c5e01cd48"
        ],
        "named_refs_reachable_from_flagged": [],
        "closeout_refs_reachable_from_flagged": [],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_04_dilation",
      "arm": "D",
      "problem": 4,
      "problem_name": "Dilation",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.2,
      "started_at": 1792645727.8333151,
      "sealed_at": 1792660139.543173,
      "facts_at_sealing": 331,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a1_10_vonneumann",
      "arm": "A",
      "problem": 10,
      "problem_name": "von Neumann",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 177.19,
      "started_at": 1792658530.5029073,
      "sealed_at": 1792669162.097676,
      "facts_at_sealing": 155,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json",
      "protocol_deviations_as_reported": [
        "Consult transport: the first consult API call (max effort, tools none, 100000-token cap) died at a ~1h connection limit with status=in_progress, zero tokens billed, $0.00 and no reply; a second (final, within the at-most-two-attempts cap) call with a trimmed prompt and 60000-token output cap succeeded (597s, $6.74). Both calls are in the project spend ledger.",
        "Worker start ordering: because the first consult attempt stalled ~60 minutes, the two high workers were started on route-independent foundational lanes (definitions/structure) before master_guidance existed, and the three xhigh workers were started on provisional lanes while the retry was in flight; all five lanes were re-assigned from the consult reply immediately after it was recorded verbatim as master_guidance. Elaboration preceded the consult as required; no strategy content was authored by the main agent."
      ],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a2_10_vonneumann",
      "arm": "B",
      "problem": 10,
      "problem_name": "von Neumann",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 211.29,
      "started_at": 1792658531.7548935,
      "sealed_at": 1792671209.3956318,
      "facts_at_sealing": 279,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_05_spde",
      "arm": "C",
      "problem": 5,
      "problem_name": "SPDE",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 88.93,
      "started_at": 1792660141.1072268,
      "sealed_at": 1792665477.1973522,
      "facts_at_sealing": 109,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
        "method": "named_refs_plus_12_fixed_stride",
        "facts_on_disk": 109,
        "reviewed": 23,
        "verdict_counts": {
          "correct": 20,
          "wrong": 3
        },
        "named_refs": 11,
        "named_verdict_counts": {
          "correct": 9,
          "wrong": 2
        },
        "flagged_fact_ids": [
          "7d2439341c533b88",
          "83e88ce881dcaa77",
          "9cda69d81a5c626f"
        ],
        "downstream_fact_ids_excluding_flagged": [
          "393d15f82c5e7401",
          "f30abb93c2f1a438"
        ],
        "named_refs_reachable_from_flagged": [
          "393d15f82c5e7401",
          "83e88ce881dcaa77",
          "9cda69d81a5c626f",
          "f30abb93c2f1a438"
        ],
        "closeout_refs_reachable_from_flagged": [
          "393d15f82c5e7401",
          "83e88ce881dcaa77",
          "f30abb93c2f1a438"
        ],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_05_spde",
      "arm": "D",
      "problem": 5,
      "problem_name": "SPDE",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 140.05,
      "started_at": 1792665478.3736396,
      "sealed_at": 1792673881.3344083,
      "facts_at_sealing": 171,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_07_matching",
      "arm": "C",
      "problem": 7,
      "problem_name": "Matching",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 44.69,
      "started_at": 1792669163.484048,
      "sealed_at": 1792671844.8484473,
      "facts_at_sealing": 23,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
        "method": "census",
        "facts_on_disk": 23,
        "reviewed": 23,
        "verdict_counts": {
          "correct": 20,
          "wrong": 3
        },
        "named_refs": 14,
        "named_verdict_counts": {
          "correct": 14
        },
        "flagged_fact_ids": [
          "55726ef9a9139d98",
          "8b5118a6a0a52766",
          "ba36cfdb52f63654"
        ],
        "downstream_fact_ids_excluding_flagged": [
          "57664495b328f82c",
          "75307baadc1f24b9",
          "7e722c0037aeffc2",
          "92baad711b5d53ae",
          "f5b32ff0ff501496"
        ],
        "named_refs_reachable_from_flagged": [],
        "closeout_refs_reachable_from_flagged": [],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_07_matching",
      "arm": "D",
      "problem": 7,
      "problem_name": "Matching",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 31.92,
      "started_at": 1792671210.8766892,
      "sealed_at": 1792673126.011331,
      "facts_at_sealing": 34,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_08_dressian",
      "arm": "C",
      "problem": 8,
      "problem_name": "Dressian",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 68.31,
      "started_at": 1792671846.001412,
      "sealed_at": 1792675944.5184476,
      "facts_at_sealing": 67,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
        "method": "named_refs_plus_12_fixed_stride",
        "facts_on_disk": 67,
        "reviewed": 17,
        "verdict_counts": {
          "correct": 17
        },
        "named_refs": 5,
        "named_verdict_counts": {
          "correct": 5
        },
        "flagged_fact_ids": [],
        "downstream_fact_ids_excluding_flagged": [],
        "named_refs_reachable_from_flagged": [],
        "closeout_refs_reachable_from_flagged": [],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_08_dressian",
      "arm": "D",
      "problem": 8,
      "problem_name": "Dressian",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 58.04,
      "started_at": 1792673127.1684926,
      "sealed_at": 1792676609.8467598,
      "facts_at_sealing": 78,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_09_hilbert",
      "arm": "C",
      "problem": 9,
      "problem_name": "Hilbert",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 81.59,
      "started_at": 1792673882.6641517,
      "sealed_at": 1792678778.0567899,
      "facts_at_sealing": 46,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
        "method": "named_refs_plus_12_fixed_stride",
        "facts_on_disk": 46,
        "reviewed": 30,
        "verdict_counts": {
          "correct": 27,
          "wrong": 3
        },
        "named_refs": 18,
        "named_verdict_counts": {
          "correct": 16,
          "wrong": 2
        },
        "flagged_fact_ids": [
          "07caa5e8d767106f",
          "148c0332a1a20fb0",
          "9d88df8ba936fc0d"
        ],
        "downstream_fact_ids_excluding_flagged": [
          "62d4e08219c24c5c",
          "752708fb9770b8b8",
          "8364f87c8e82b224",
          "870c98c20d655d84",
          "8e3ff58b4740d49a",
          "c65f3746f4825b33",
          "d12cd96be446459e",
          "e681b57b05a74f14",
          "e74ce7fcd7401fe1",
          "f79fa188af2654bf"
        ],
        "named_refs_reachable_from_flagged": [
          "148c0332a1a20fb0",
          "8364f87c8e82b224",
          "870c98c20d655d84",
          "9d88df8ba936fc0d",
          "e74ce7fcd7401fe1"
        ],
        "closeout_refs_reachable_from_flagged": [
          "148c0332a1a20fb0",
          "8364f87c8e82b224",
          "870c98c20d655d84",
          "9d88df8ba936fc0d",
          "e74ce7fcd7401fe1"
        ],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_09_hilbert",
      "arm": "D",
      "problem": 9,
      "problem_name": "Hilbert",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 45.67,
      "started_at": 1792675945.7084599,
      "sealed_at": 1792678685.673467,
      "facts_at_sealing": 41,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    }
  ]
}


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/data/completion/self_review_gate_records.json <==
{
  "historical": {
    "submissions": 324,
    "rejected": 0,
    "accepted": 324,
    "source": "/home/ubuntu/workspace/Ansatze_NMI/04_Figures/Fig4.pdf",
    "basis": "Original Fig.4 title and archived audit summary"
  },
  "runs": [
    {
      "task": "02",
      "job": "fpb_a3_02_moebius",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_02_moebius/runtime/projects/fpb_a3_02_moebius/global_memory/verification.jsonl",
      "source_sha256": "ec62bf664abc409258d451640377b56735476a5367446d64597a566cca9a3884",
      "records": [
        {
          "id": "7fa88481964ce153",
          "timestamp_utc": "2026-10-22T00:18:27.575432+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ba40a6aa1c234e65",
          "write_error": null
        },
        {
          "id": "72e2e225f498fe96",
          "timestamp_utc": "2026-10-22T00:19:16.305163+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7dda459489c252b7",
          "write_error": null
        },
        {
          "id": "8f46c4a367fbe4db",
          "timestamp_utc": "2026-10-22T00:19:49.141478+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0f0c76f0038abaa5",
          "write_error": null
        },
        {
          "id": "5ec21858eab881b3",
          "timestamp_utc": "2026-10-22T00:20:43.615643+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6ab7fc75895ffec1",
          "write_error": null
        },
        {
          "id": "4ef2fb87349dd973",
          "timestamp_utc": "2026-10-22T00:20:54.309010+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "38b84f2bd9167d33",
          "write_error": null
        },
        {
          "id": "ef0348d5a4f513ab",
          "timestamp_utc": "2026-10-22T00:21:20.395859+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0422b591e3803f9a",
          "write_error": null
        },
        {
          "id": "dd0cffa754bca5bf",
          "timestamp_utc": "2026-10-22T00:21:28.456620+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9f25b50703867eec",
          "write_error": null
        },
        {
          "id": "a0e66db41b12ac2b",
          "timestamp_utc": "2026-10-22T00:21:35.822863+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "96ef4d572d9923d8",
          "write_error": null
        },
        {
          "id": "1062a55ee67bac0b",
          "timestamp_utc": "2026-10-22T00:21:54.812839+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5389c2372d0055c6",
          "write_error": null
        },
        {
          "id": "5d9319dd38e7f9e7",
          "timestamp_utc": "2026-10-22T00:22:14.185916+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "558d34d92d514f14",
          "write_error": null
        },
        {
          "id": "682ee82ee09e1716",
          "timestamp_utc": "2026-10-22T00:22:41.827515+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6688b92829db9cee",
          "write_error": null
        },
        {
          "id": "ab79147bbef84b3c",
          "timestamp_utc": "2026-10-22T00:24:13.923676+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1c83587527cf1139",
          "write_error": null
        },
        {
          "id": "f10c97cc3bfcadc2",
          "timestamp_utc": "2026-10-22T00:24:59.810080+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3b49ecdab0076d2a",
          "write_error": null
        },
        {
          "id": "1a2932dc7a713021",
          "timestamp_utc": "2026-10-22T00:25:03.214511+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5e07f9b5d10c6860",
          "write_error": null
        },
        {
          "id": "c6a3b683f697265c",
          "timestamp_utc": "2026-10-22T00:25:15.109504+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5e91213c9ade72ae",
          "write_error": null
        },
        {
          "id": "2db46cc1e9d5ada7",
          "timestamp_utc": "2026-10-22T00:25:55.037262+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fc27d3023c562a7a",
          "write_error": null
        },
        {
          "id": "f4d67523140b84fd",
          "timestamp_utc": "2026-10-22T00:26:14.294886+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2870ed15152b2bfc",
          "write_error": null
        },
        {
          "id": "de5fd748b75db758",
          "timestamp_utc": "2026-10-22T00:26:14.742312+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b8af85ff4bb21a26",
          "write_error": null
        },
        {
          "id": "539642431ac25540",
          "timestamp_utc": "2026-10-22T00:26:19.653881+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "93de2b5d1aed5979",
          "write_error": null
        },
        {
          "id": "38b240a67bb130f6",
          "timestamp_utc": "2026-10-22T00:26:21.536198+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "99d16d7df311bb6c",
          "write_error": null
        },
        {
          "id": "555ed9579678434c",
          "timestamp_utc": "2026-10-22T00:26:37.068833+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5377bd50c3316a0b",
          "write_error": null
        },
        {
          "id": "f8b47eec07aa5257",
          "timestamp_utc": "2026-10-22T00:27:26.843616+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9b16a13c15b23ed3",
          "write_error": null
        },
        {
          "id": "b2c52290d86389c6",
          "timestamp_utc": "2026-10-22T00:28:38.394318+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5b8f83793339a375",
          "write_error": null
        },
        {
          "id": "3213834d6e6f0d14",
          "timestamp_utc": "2026-10-22T00:34:08.912377+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "182435ce66903684",
          "write_error": null
        }
      ]
    },
    {
      "task": "04",
      "job": "fpb_a3_04_dilation",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_04_dilation/runtime/projects/fpb_a3_04_dilation/global_memory/verification.jsonl",
      "source_sha256": "7061e7612019f08ce9706c86457c476c44cef7a144067d2301cfc9bb32284489",
      "records": [
        {
          "id": "0355415f92028aa2",
          "timestamp_utc": "2026-10-22T05:21:32.422097+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4264842a1b0c589b",
          "write_error": null
        },
        {
          "id": "bc809b8bdae85d26",
          "timestamp_utc": "2026-10-22T05:22:26.351593+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6bf559c1499ab2b0",
          "write_error": null
        },
        {
          "id": "a68f78232f259122",
          "timestamp_utc": "2026-10-22T05:22:54.308656+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "731042907a3999be",
          "write_error": null
        },
        {
          "id": "deabb1f10bd00e39",
          "timestamp_utc": "2026-10-22T05:23:05.490147+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3af51501c12cbd7d",
          "write_error": null
        },
        {
          "id": "b83486252bb3e334",
          "timestamp_utc": "2026-10-22T05:23:46.659524+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7cd91790ef02f933",
          "write_error": null
        },
        {
          "id": "6572b337ebba7914",
          "timestamp_utc": "2026-10-22T05:24:37.785665+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0ade39ae529d87d1",
          "write_error": null
        },
        {
          "id": "5279a882151071ad",
          "timestamp_utc": "2026-10-22T05:25:34.322488+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a4b1a73d3f47fb37",
          "write_error": null
        },
        {
          "id": "cec253b43f841a18",
          "timestamp_utc": "2026-10-22T05:26:06.783645+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "18cd91fb8df80b6f",
          "write_error": null
        },
        {
          "id": "38066c9774502ee9",
          "timestamp_utc": "2026-10-22T05:26:23.940161+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ffc017eed05d634e",
          "write_error": null
        },
        {
          "id": "8563571733387965",
          "timestamp_utc": "2026-10-22T05:26:48.111112+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c95df6907d9cb41d",
          "write_error": null
        },
        {
          "id": "0d6993a4568fdde1",
          "timestamp_utc": "2026-10-22T05:27:12.662754+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dd1a06d54500c647",
          "write_error": null
        },
        {
          "id": "0e57554f2e006767",
          "timestamp_utc": "2026-10-22T05:27:26.099938+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7906c375878d7d3e",
          "write_error": null
        },
        {
          "id": "9727207ecb996405",
          "timestamp_utc": "2026-10-22T05:27:51.500594+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f51491d1b212d139",
          "write_error": null
        },
        {
          "id": "94925c5e5bf3066f",
          "timestamp_utc": "2026-10-22T05:28:05.734528+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "09ca894cec2a3acc",
          "write_error": null
        },
        {
          "id": "8d7e924c643cfebd",
          "timestamp_utc": "2026-10-22T05:28:11.674634+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3a66f575ccad967a",
          "write_error": null
        },
        {
          "id": "f9566212519471a4",
          "timestamp_utc": "2026-10-22T05:28:47.015995+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0ee34d0a38f58285",
          "write_error": null
        },
        {
          "id": "bfa7edd2bf61bbab",
          "timestamp_utc": "2026-10-22T05:28:55.560239+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0f9008e8eb556074",
          "write_error": null
        },
        {
          "id": "a6a761eb1256afa1",
          "timestamp_utc": "2026-10-22T05:29:22.027997+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "84f32d6f45d0f5f7",
          "write_error": null
        },
        {
          "id": "8918acf9a2f7dca0",
          "timestamp_utc": "2026-10-22T05:31:12.286490+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "02399616b6d11d3e",
          "write_error": null
        },
        {
          "id": "706dea55c8f211d9",
          "timestamp_utc": "2026-10-22T05:31:20.522568+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a7ba6be8993f3b3d",
          "write_error": null
        },
        {
          "id": "5d3497f4a36f059c",
          "timestamp_utc": "2026-10-22T05:32:19.941594+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c745cf322084caa0",
          "write_error": null
        },
        {
          "id": "3050061b123efb72",
          "timestamp_utc": "2026-10-22T05:32:53.728042+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8e17027897bbfb7c",
          "write_error": null
        },
        {
          "id": "d75baa318cf6cf80",
          "timestamp_utc": "2026-10-22T05:33:22.052604+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8ff6a3d2bdb858ec",
          "write_error": null
        },
        {
          "id": "5ad3bc8d226d9307",
          "timestamp_utc": "2026-10-22T05:33:25.743231+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c0f1c897ee9a535f",
          "write_error": null
        },
        {
          "id": "caca0915441ea458",
          "timestamp_utc": "2026-10-22T05:33:51.205705+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "65d1bd746b962630",
          "write_error": null
        },
        {
          "id": "e488f5e44b86a97a",
          "timestamp_utc": "2026-10-22T05:33:57.745412+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d6a6fabc9d0d190",
          "write_error": null
        },
        {
          "id": "c50aba03dfac50dd",
          "timestamp_utc": "2026-10-22T05:35:42.949695+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bef99a68bf2a15fa",
          "write_error": null
        },
        {
          "id": "cc8de778ec280fc0",
          "timestamp_utc": "2026-10-22T05:37:04.718114+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "12db257619afcfd4",
          "write_error": null
        },
        {
          "id": "e20aaa51498ae1e3",
          "timestamp_utc": "2026-10-22T05:37:59.797386+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d8c2e028c93fb50a",
          "write_error": null
        },
        {
          "id": "f6b60c0d725363d5",
          "timestamp_utc": "2026-10-22T05:38:58.908595+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "14fb5b0ed8094ca4",
          "write_error": null
        },
        {
          "id": "1b818bdc685b1b8d",
          "timestamp_utc": "2026-10-22T05:39:42.462778+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9115759d178e35d1",
          "write_error": null
        },
        {
          "id": "6a0bc3851c6a8e08",
          "timestamp_utc": "2026-10-22T05:40:10.183347+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e79d9310bf395d65",
          "write_error": null
        },
        {
          "id": "5a3221636dbac6ae",
          "timestamp_utc": "2026-10-22T05:44:01.435874+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1d5daa417f7ab18c",
          "write_error": null
        },
        {
          "id": "98307da555319a4b",
          "timestamp_utc": "2026-10-22T05:45:42.387972+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "977f37c905c827a4",
          "write_error": null
        },
        {
          "id": "c45a657f76e05139",
          "timestamp_utc": "2026-10-22T05:46:25.886797+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "aaf285a4e9aff24d",
          "write_error": null
        },
        {
          "id": "760876f95946bcf3",
          "timestamp_utc": "2026-10-22T05:46:33.374001+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c12a395ea80effc8",
          "write_error": null
        },
        {
          "id": "8129a6df3259f9eb",
          "timestamp_utc": "2026-10-22T05:47:57.099880+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c6239093d5960622",
          "write_error": null
        },
        {
          "id": "3195aa52be8e2125",
          "timestamp_utc": "2026-10-22T05:50:41.955323+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5edaab8e7c332d8d",
          "write_error": null
        },
        {
          "id": "f139dafaa1313019",
          "timestamp_utc": "2026-10-22T05:52:06.456725+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1d2d098ebec87607",
          "write_error": null
        },
        {
          "id": "7a72a2225a8d73cd",
          "timestamp_utc": "2026-10-22T05:52:18.041970+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "66dbe14badd876bc",
          "write_error": null
        },
        {
          "id": "ee1709b3b189a0d2",
          "timestamp_utc": "2026-10-22T05:53:28.683373+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "68415b72e37b9cc8",
          "write_error": null
        },
        {
          "id": "bc9e53a49d20be18",
          "timestamp_utc": "2026-10-22T05:53:34.522118+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0bc43d5deec9551e",
          "write_error": null
        },
        {
          "id": "ffe4a5b82829f862",
          "timestamp_utc": "2026-10-22T05:54:01.663324+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b9a69533d723a9de",
          "write_error": null
        },
        {
          "id": "74a11c08a725ff6d",
          "timestamp_utc": "2026-10-22T05:54:34.676747+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0489d102b9c2898f",
          "write_error": null
        },
        {
          "id": "6a05c38874c2eec9",
          "timestamp_utc": "2026-10-22T05:55:40.484705+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d28e0e7bfe058a5",
          "write_error": null
        },
        {
          "id": "dfd8591b0011dbf1",
          "timestamp_utc": "2026-10-22T05:58:36.526214+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dcc5a593f805bfb9",
          "write_error": null
        },
        {
          "id": "da7b13b2e9a61ec2",
          "timestamp_utc": "2026-10-22T05:59:19.142977+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e471778e13169b0d",
          "write_error": null
        },
        {
          "id": "465a8b27c430e0d2",
          "timestamp_utc": "2026-10-22T06:01:49.934236+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1176034a05450a4c",
          "write_error": null
        },
        {
          "id": "62c761b6ed1fb558",
          "timestamp_utc": "2026-10-22T06:04:09.147859+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3c15cbcb58674d04",
          "write_error": null
        },
        {
          "id": "a62b8576aac62563",
          "timestamp_utc": "2026-10-22T06:06:15.370624+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "74e2fc9e9a8de6c9",
          "write_error": null
        },
        {
          "id": "61d3ad11bea4821b",
          "timestamp_utc": "2026-10-22T06:07:34.752714+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e0d32c8b47ce1329",
          "write_error": null
        },
        {
          "id": "57e002f166b8c01b",
          "timestamp_utc": "2026-10-22T06:09:09.216073+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "404819cb1ecc63f4",
          "write_error": null
        },
        {
          "id": "e129f9bda666ad04",
          "timestamp_utc": "2026-10-22T06:09:42.631473+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "45a5e2c9c29aff43",
          "write_error": null
        },
        {
          "id": "5358edc52146d451",
          "timestamp_utc": "2026-10-22T06:10:27.434406+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b45df2bde5176494",
          "write_error": null
        },
        {
          "id": "5655fb957596ef05",
          "timestamp_utc": "2026-10-22T06:10:38.172420+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5a0756b6be3e1798",
          "write_error": null
        },
        {
          "id": "fe55925c7342f6bc",
          "timestamp_utc": "2026-10-22T06:10:53.765045+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "34cbe2fe314d9c8d",
          "write_error": null
        },
        {
          "id": "4762568adde361f0",
          "timestamp_utc": "2026-10-22T06:11:04.599333+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9a9d09a3045c591e",
          "write_error": null
        },
        {
          "id": "6153fb732e6f334e",
          "timestamp_utc": "2026-10-22T06:12:37.830093+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "acf7ce8e974db9d4",
          "write_error": null
        },
        {
          "id": "828059439ce6d4d5",
          "timestamp_utc": "2026-10-22T06:13:31.971589+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d0753dae28e43940",
          "write_error": null
        },
        {
          "id": "8f655d98390ca49a",
          "timestamp_utc": "2026-10-22T06:13:38.013540+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bb975123437571b0",
          "write_error": null
        },
        {
          "id": "550de42494675abd",
          "timestamp_utc": "2026-10-22T06:15:50.247861+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "006d992220dbc6ce",
          "write_error": null
        },
        {
          "id": "a1487248c5806394",
          "timestamp_utc": "2026-10-22T06:20:29.246034+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "74f902afcf5e7092",
          "write_error": null
        },
        {
          "id": "eaf1adca385062c3",
          "timestamp_utc": "2026-10-22T06:22:04.936230+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "95785bc1a0590746",
          "write_error": null
        },
        {
          "id": "f578c755208ecf41",
          "timestamp_utc": "2026-10-22T06:22:14.371930+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "db4bbf3aa58f25d7",
          "write_error": null
        },
        {
          "id": "d121971fe5410bcf",
          "timestamp_utc": "2026-10-22T06:23:14.329488+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d00a6734aeee8f4",
          "write_error": null
        },
        {
          "id": "093d0364218ac8d2",
          "timestamp_utc": "2026-10-22T06:23:14.844983+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "496e0e43f86ff358",
          "write_error": null
        },
        {
          "id": "678d73ce3e24867c",
          "timestamp_utc": "2026-10-22T06:25:38.628879+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "af307aeffe5d4e10",
          "write_error": null
        },
        {
          "id": "11caa750026dda8d",
          "timestamp_utc": "2026-10-22T06:31:40.533327+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8ee109bdfd8ae0ef",
          "write_error": null
        },
        {
          "id": "9ab75c7bc01c135d",
          "timestamp_utc": "2026-10-22T06:33:09.252763+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dae782f2515bdec1",
          "write_error": null
        },
        {
          "id": "c5e1663d6550bae2",
          "timestamp_utc": "2026-10-22T06:34:18.215841+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "efae5aa30d062afc",
          "write_error": null
        },
        {
          "id": "552f015ef2e7d972",
          "timestamp_utc": "2026-10-22T06:35:45.729599+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "05c4add8505b0a94",
          "write_error": null
        },
        {
          "id": "73976af343ae8f1b",
          "timestamp_utc": "2026-10-22T06:37:30.719897+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "402040d357c781ee",
          "write_error": null
        },
        {
          "id": "101f915f400112cf",
          "timestamp_utc": "2026-10-22T06:37:41.875125+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8bb4d8f6936de88f",
          "write_error": null
        },
        {
          "id": "2d288557f36b8cf8",
          "timestamp_utc": "2026-10-22T06:38:09.260594+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dc2234a5b5f04364",
          "write_error": null
        },
        {
          "id": "d200edc0d49ac0b1",
          "timestamp_utc": "2026-10-22T06:38:34.195110+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "290c025645cdb35f",
          "write_error": null
        },
        {
          "id": "4528a020f6f2162c",
          "timestamp_utc": "2026-10-22T06:39:44.995085+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a99078d7f435f0ed",
          "write_error": null
        },
        {
          "id": "3a8975600fbf54ce",
          "timestamp_utc": "2026-10-22T06:39:53.880059+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "114bbacdc785f0de",
          "write_error": null
        },
        {
          "id": "03c7f8ea583edbfe",
          "timestamp_utc": "2026-10-22T06:41:23.469049+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "83f0530bd4994236",
          "write_error": null
        },
        {
          "id": "ce1734be91aa56ec",
          "timestamp_utc": "2026-10-22T06:42:01.743631+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "48655666a1cf0c92",
          "write_error": null
        },
        {
          "id": "50a20e1988f81688",
          "timestamp_utc": "2026-10-22T06:42:33.422566+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "99d797a8e8ad3e40",
          "write_error": null
        },
        {
          "id": "67d0e203fa48132d",
          "timestamp_utc": "2026-10-22T06:42:35.655002+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "83dd39eaac0e6df9",
          "write_error": null
        },
        {
          "id": "5fd7299e5068195e",
          "timestamp_utc": "2026-10-22T06:45:03.761720+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6597acd19da1b45a",
          "write_error": null
        },
        {
          "id": "f3deb2201c266a2a",
          "timestamp_utc": "2026-10-22T06:46:22.138833+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "96b0e5e03f914550",
          "write_error": null
        },
        {
          "id": "93b1e7cc5b899a51",
          "timestamp_utc": "2026-10-22T06:47:37.888314+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "085f2e7f8033517a",
          "write_error": null
        },
        {
          "id": "053eca27c745546c",
          "timestamp_utc": "2026-10-22T06:50:32.039780+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "95965a114844f828",
          "write_error": null
        },
        {
          "id": "d92ab92b574a2fde",
          "timestamp_utc": "2026-10-22T06:50:52.705517+00:00",
          "gate": "self_verify",
          "verdict": "wrong",
          "fact_id": null,
          "write_error": null
        },
        {
          "id": "f788ad98b2108d9a",
          "timestamp_utc": "2026-10-22T06:51:07.499346+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "727a551156ddbb0f",
          "write_error": null
        },
        {
          "id": "731f59bc936032ec",
          "timestamp_utc": "2026-10-22T06:51:15.648184+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f24de0b60ff433f8",
          "write_error": null
        },
        {
          "id": "e038bb3f7dec1692",
          "timestamp_utc": "2026-10-22T06:51:46.480689+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4c94f481c7c74d2b",
          "write_error": null
        },
        {
          "id": "c48898a893f09e68",
          "timestamp_utc": "2026-10-22T06:52:20.041713+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fbf3cf9c5e01cd48",
          "write_error": null
        },
        {
          "id": "b18e09b9bdad7d4c",
          "timestamp_utc": "2026-10-22T06:52:26.471895+00:00",
          "gate": "self_verify",
          "verdict": "wrong",
          "fact_id": null,
          "write_error": null
        },
        {
          "id": "4957668447df6cb8",
          "timestamp_utc": "2026-10-22T06:52:35.463432+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "01d5042c888db84b",
          "write_error": null
        },
        {
          "id": "8f747c18ce8ea3eb",
          "timestamp_utc": "2026-10-22T06:52:46.838859+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cb47b468d00e7a7e",
          "write_error": null
        },
        {
          "id": "dfa7c215fb5525c9",
          "timestamp_utc": "2026-10-22T06:52:48.198577+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "646e9a65266f5be3",
          "write_error": null
        },
        {
          "id": "a7e720619d2ae2ac",
          "timestamp_utc": "2026-10-22T06:53:19.966400+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "732c86a8a7457ebc",
          "write_error": null
        },
        {
          "id": "f819f3aef0fd53b4",
          "timestamp_utc": "2026-10-22T06:53:26.499557+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6d67980b9136f12d",
          "write_error": null
        },
        {
          "id": "2a3a33a17c4cb9af",
          "timestamp_utc": "2026-10-22T06:54:05.449138+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "62399477fe3ff0d2",
          "write_error": null
        },
        {
          "id": "158f9b52ca3c5454",
          "timestamp_utc": "2026-10-22T06:54:14.802113+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7b8b95d234c7b763",
          "write_error": null
        },
        {
          "id": "31a25e1233a446ec",
          "timestamp_utc": "2026-10-22T06:54:20.119062+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "feefc26a9c5d4c6e",
          "write_error": null
        },
        {
          "id": "fe900d693e2b0b60",
          "timestamp_utc": "2026-10-22T06:54:49.535411+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "087920ac567cdcb2",
          "write_error": null
        },
        {
          "id": "956c8acaa5a81abc",
          "timestamp_utc": "2026-10-22T06:54:52.526548+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3d858c1ab1c5302a",
          "write_error": null
        },
        {
          "id": "cfab70e9a454998d",
          "timestamp_utc": "2026-10-22T06:55:13.017057+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5ef5cb8f66bb6466",
          "write_error": null
        },
        {
          "id": "b68a609ea08b9fa0",
          "timestamp_utc": "2026-10-22T06:56:25.411376+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f5392b110b5ee494",
          "write_error": null
        },
        {
          "id": "289e21378f1d61a3",
          "timestamp_utc": "2026-10-22T06:57:49.440774+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2907d71451d5ddc9",
          "write_error": null
        },
        {
          "id": "b77e8139025b36c2",
          "timestamp_utc": "2026-10-22T06:58:25.223338+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "42884fea95b73c31",
          "write_error": null
        },
        {
          "id": "d1e2e30bfc90127d",
          "timestamp_utc": "2026-10-22T06:59:38.435556+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c93426a9c08887da",
          "write_error": null
        },
        {
          "id": "22a5bf150ee7ac68",
          "timestamp_utc": "2026-10-22T07:00:05.082047+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ed1a87d099da9121",
          "write_error": null
        },
        {
          "id": "c51fee957877cff8",
          "timestamp_utc": "2026-10-22T07:00:32.081151+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "789e6b285af5893c",
          "write_error": null
        },
        {
          "id": "fc3c51cd67892efb",
          "timestamp_utc": "2026-10-22T07:01:24.300912+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fd0cb655382af71b",
          "write_error": null
        },
        {
          "id": "26227814d806fc1f",
          "timestamp_utc": "2026-10-22T07:02:28.883059+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "65193dd9b1a472fe",
          "write_error": null
        },
        {
          "id": "c48ddb4270b07360",
          "timestamp_utc": "2026-10-22T07:02:50.286072+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b4e1c6e6b7124bfa",
          "write_error": null
        },
        {
          "id": "d4db816446f1e39b",
          "timestamp_utc": "2026-10-22T07:03:32.780549+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9b3d96b21268546e",
          "write_error": null
        },
        {
          "id": "727da68440a563dc",
          "timestamp_utc": "2026-10-22T07:05:04.147365+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "11bb432d2436e554",
          "write_error": null
        },
        {
          "id": "ccfdb7432dc933fd",
          "timestamp_utc": "2026-10-22T07:06:30.244457+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7cc6d811226b4f8b",
          "write_error": null
        },
        {
          "id": "40425b179f271cdc",
          "timestamp_utc": "2026-10-22T07:07:17.180153+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d57d4d9e08aa0bb1",
          "write_error": null
        },
        {
          "id": "8fc22587e224515a",
          "timestamp_utc": "2026-10-22T07:07:54.255796+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "29fd20b77d4738db",
          "write_error": null
        },
        {
          "id": "e71a7bc1fefac2e2",
          "timestamp_utc": "2026-10-22T07:08:02.085672+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1f42e5a48885a768",
          "write_error": null
        },
        {
          "id": "10d200528d28bf3d",
          "timestamp_utc": "2026-10-22T07:09:51.214180+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bd13c999a0a8ef3b",
          "write_error": null
        },
        {
          "id": "9f8c77e501afd4e4",
          "timestamp_utc": "2026-10-22T07:12:12.961807+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1786f47f8d45e195",
          "write_error": null
        },
        {
          "id": "cd8b560ccf6e7987",
          "timestamp_utc": "2026-10-22T07:12:30.200879+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ca0a54969c108f6a",
          "write_error": null
        },
        {
          "id": "1dbb53865dbbe18e",
          "timestamp_utc": "2026-10-22T07:13:00.277834+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "846bbfeb4bb36361",
          "write_error": null
        },
        {
          "id": "4955328a8d93319f",
          "timestamp_utc": "2026-10-22T07:13:38.139194+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "796cce98b293e3e6",
          "write_error": null
        },
        {
          "id": "0e89e212b8a01cfc",
          "timestamp_utc": "2026-10-22T07:14:09.806447+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "111eb483bd2ddd39",
          "write_error": null
        },
        {
          "id": "23529d0a349a18ff",
          "timestamp_utc": "2026-10-22T07:14:28.905114+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "352e96d4d733e0ce",
          "write_error": null
        },
        {
          "id": "bd6648b7a4deffc9",
          "timestamp_utc": "2026-10-22T07:15:00.156580+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "36ba429f5a4513bd",
          "write_error": null
        },
        {
          "id": "c91763f8fffaf423",
          "timestamp_utc": "2026-10-22T07:15:51.327423+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d134047ef9089c5",
          "write_error": null
        },
        {
          "id": "8733eeaa40432933",
          "timestamp_utc": "2026-10-22T07:16:31.864577+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2645ae5d28d1f0f3",
          "write_error": null
        },
        {
          "id": "51059b44099bc810",
          "timestamp_utc": "2026-10-22T07:17:06.195570+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9e3f42d545d36804",
          "write_error": null
        },
        {
          "id": "994e488539db35a7",
          "timestamp_utc": "2026-10-22T07:17:10.738669+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2428c976420fb7bd",
          "write_error": null
        },
        {
          "id": "a719aa22ac8501f5",
          "timestamp_utc": "2026-10-22T07:17:17.937688+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8420799fac860be6",
          "write_error": null
        },
        {
          "id": "f6f9ca260fd8d798",
          "timestamp_utc": "2026-10-22T07:17:51.120275+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6240f6800200acd3",
          "write_error": null
        },
        {
          "id": "9b8084a980e37d12",
          "timestamp_utc": "2026-10-22T07:18:26.025959+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0e7ec20ee6ff1746",
          "write_error": null
        },
        {
          "id": "3bdbcf6729f11ae2",
          "timestamp_utc": "2026-10-22T07:19:04.863127+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fe4e86d5ddde8944",
          "write_error": null
        },
        {
          "id": "3e4e6265cc217a5d",
          "timestamp_utc": "2026-10-22T07:19:30.641817+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ba202ba8a39450d9",
          "write_error": null
        },
        {
          "id": "218325ed15aeadb8",
          "timestamp_utc": "2026-10-22T07:22:21.092117+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f6e85d1637f952d7",
          "write_error": null
        },
        {
          "id": "1a96330863bc4053",
          "timestamp_utc": "2026-10-22T07:22:47.657449+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1e7d091958f3dde4",
          "write_error": null
        },
        {
          "id": "aa49df1d05d7192a",
          "timestamp_utc": "2026-10-22T07:23:25.809167+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9593c743965adbfc",
          "write_error": null
        },
        {
          "id": "0697cfd809877571",
          "timestamp_utc": "2026-10-22T07:23:30.761367+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "897a5d94cf7a9330",
          "write_error": null
        },
        {
          "id": "ad6bdc6146fd519c",
          "timestamp_utc": "2026-10-22T07:24:12.570182+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "216021e11fe6a005",
          "write_error": null
        },
        {
          "id": "86c521cabf4bb9ad",
          "timestamp_utc": "2026-10-22T07:24:19.105321+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "42846c78dbf82bb3",
          "write_error": null
        },
        {
          "id": "6355ae967cba85e7",
          "timestamp_utc": "2026-10-22T07:25:12.572307+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "79e2982f3885ce4d",
          "write_error": null
        },
        {
          "id": "2ab41a04e272d70f",
          "timestamp_utc": "2026-10-22T07:25:53.157485+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "89acbf98cbf64920",
          "write_error": null
        },
        {
          "id": "4c7dcd1928473b03",
          "timestamp_utc": "2026-10-22T07:28:08.933916+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5ba94e606c52a894",
          "write_error": null
        },
        {
          "id": "eebe0eb5646ba096",
          "timestamp_utc": "2026-10-22T07:29:38.520493+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c9f9d356a2b345f2",
          "write_error": null
        },
        {
          "id": "2fffdb53c3b7e9fa",
          "timestamp_utc": "2026-10-22T07:30:36.358605+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1e0b71bb17d756ee",
          "write_error": null
        },
        {
          "id": "e448df2d304174d9",
          "timestamp_utc": "2026-10-22T07:31:27.324508+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3d9b597c179b2e1e",
          "write_error": null
        },
        {
          "id": "9e028fb490aea2b2",
          "timestamp_utc": "2026-10-22T07:31:47.794019+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b50ca836d3ae1a0a",
          "write_error": null
        },
        {
          "id": "ecf1d347d05b6016",
          "timestamp_utc": "2026-10-22T07:31:54.408445+00:00",
          "gate": "self_verify",
          "verdict": "wrong",
          "fact_id": null,
          "write_error": null
        },
        {
          "id": "1d705d1f6fe66fa8",
          "timestamp_utc": "2026-10-22T07:32:26.853651+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e166668478089e97",
          "write_error": null
        },
        {
          "id": "91ae6e84ed209da7",
          "timestamp_utc": "2026-10-22T07:32:33.789124+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6d439c1826a77bab",
          "write_error": null
        },
        {
          "id": "fce04be73c87a306",
          "timestamp_utc": "2026-10-22T07:32:34.413385+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ecff6b77c6770e0f",
          "write_error": null
        },
        {
          "id": "23d76cd69190ae80",
          "timestamp_utc": "2026-10-22T07:32:52.374376+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dfe479ded944173f",
          "write_error": null
        },
        {
          "id": "6108d95220cc2b7b",
          "timestamp_utc": "2026-10-22T07:33:56.793481+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "62ad3a9cf141e2d8",
          "write_error": null
        },
        {
          "id": "6f135235302af6a9",
          "timestamp_utc": "2026-10-22T07:34:20.415608+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d5b21e4b20c8fd4b",
          "write_error": null
        },
        {
          "id": "d433c7a13b18bac5",
          "timestamp_utc": "2026-10-22T07:35:34.518805+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "55c95ceac15aca9d",
          "write_error": null
        },
        {
          "id": "cd7c6d8567d1dfbd",
          "timestamp_utc": "2026-10-22T07:37:54.073636+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4b54b1da973c55e4",
          "write_error": null
        },
        {
          "id": "0e9e3eb772e07fd9",
          "timestamp_utc": "2026-10-22T07:38:04.639278+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "125c860b078a8f89",
          "write_error": null
        },
        {
          "id": "ce859c86d424a98d",
          "timestamp_utc": "2026-10-22T07:39:17.334774+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "aa3198e98287c54c",
          "write_error": null
        },
        {
          "id": "cd86eb107e629f32",
          "timestamp_utc": "2026-10-22T07:39:35.715360+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c00ca7cfdfde8c72",
          "write_error": null
        },
        {
          "id": "b1d70a65fdd3bcdf",
          "timestamp_utc": "2026-10-22T07:40:36.333520+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3616c13f1e2c43bd",
          "write_error": null
        },
        {
          "id": "fd2e18359ec3218a",
          "timestamp_utc": "2026-10-22T07:42:15.726793+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5799a52ff7f91a93",
          "write_error": null
        },
        {
          "id": "27a10400d5c86003",
          "timestamp_utc": "2026-10-22T07:43:53.933668+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "65c29cf57c438c81",
          "write_error": null
        },
        {
          "id": "7334fb4f194cfe18",
          "timestamp_utc": "2026-10-22T07:44:18.532648+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1c160beef82610d5",
          "write_error": null
        },
        {
          "id": "f36df94ba4122124",
          "timestamp_utc": "2026-10-22T07:45:40.757928+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1960bef83d90edba",
          "write_error": null
        },
        {
          "id": "638372add7e36636",
          "timestamp_utc": "2026-10-22T07:45:48.943196+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "afa55b15041b59ab",
          "write_error": null
        },
        {
          "id": "2b019b5f804d8742",
          "timestamp_utc": "2026-10-22T07:46:32.063265+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "86d7b27e88435c1b",
          "write_error": null
        },
        {
          "id": "a30684f964607d0a",
          "timestamp_utc": "2026-10-22T07:47:18.544278+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b6e6b307ed633417",
          "write_error": null
        },
        {
          "id": "1aa39cd56848d219",
          "timestamp_utc": "2026-10-22T07:48:41.114262+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7698c7cd0ef572ce",
          "write_error": null
        },
        {
          "id": "df939d525cd8a620",
          "timestamp_utc": "2026-10-22T07:48:44.807055+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "73bc99181afea770",
          "write_error": null
        },
        {
          "id": "f6a5dd98d37c138d",
          "timestamp_utc": "2026-10-22T07:50:35.090610+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "86feaaa07fc5796a",
          "write_error": null
        },
        {
          "id": "9c1c49275c400c25",
          "timestamp_utc": "2026-10-22T07:50:57.089020+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e077cf3a1776b1b4",
          "write_error": null
        },
        {
          "id": "c1f4da9bc3d83b52",
          "timestamp_utc": "2026-10-22T07:53:10.542426+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5aa4d31d5bf03fbd",
          "write_error": null
        },
        {
          "id": "6bac25ec2aa40665",
          "timestamp_utc": "2026-10-22T07:53:38.045268+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4e8e25e04e3e1873",
          "write_error": null
        },
        {
          "id": "4f67dc4c2d5ad516",
          "timestamp_utc": "2026-10-22T07:54:21.692881+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4c5f4cb56b0a2040",
          "write_error": null
        },
        {
          "id": "002fc91aa8e420bc",
          "timestamp_utc": "2026-10-22T07:54:50.804037+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6d3b072380d0c5fe",
          "write_error": null
        },
        {
          "id": "ad9ff499741e0119",
          "timestamp_utc": "2026-10-22T07:55:53.477286+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "195db078ca8c810c",
          "write_error": null
        },
        {
          "id": "8003f299038a5198",
          "timestamp_utc": "2026-10-22T07:56:09.668588+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e51e485ba92fae31",
          "write_error": null
        },
        {
          "id": "2894ee855d5100e6",
          "timestamp_utc": "2026-10-22T07:56:19.222596+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "76fc5835739b9f88",
          "write_error": null
        },
        {
          "id": "4e80a857f8ca0a18",
          "timestamp_utc": "2026-10-22T07:58:18.955401+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ea44e4c30a1ef951",
          "write_error": null
        },
        {
          "id": "698d0414e736ba31",
          "timestamp_utc": "2026-10-22T07:59:33.540557+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b9553565836bbf1a",
          "write_error": null
        },
        {
          "id": "e092e9253168b9dc",
          "timestamp_utc": "2026-10-22T08:00:30.219696+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "77e3514efbbdf279",
          "write_error": null
        },
        {
          "id": "15a0ea2746f65a49",
          "timestamp_utc": "2026-10-22T08:00:52.092723+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f9f521ea66968709",
          "write_error": null
        },
        {
          "id": "6ab235e0c277a70c",
          "timestamp_utc": "2026-10-22T08:01:32.344759+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "593fce2a59ee1ee3",
          "write_error": null
        },
        {
          "id": "612f34f8f8f42e28",
          "timestamp_utc": "2026-10-22T08:02:15.012410+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "114b35eafe7f30ef",
          "write_error": null
        },
        {
          "id": "76a5871b67324744",
          "timestamp_utc": "2026-10-22T08:02:48.691386+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c2f4983b88e4564e",
          "write_error": null
        },
        {
          "id": "afb89dcde16e3904",
          "timestamp_utc": "2026-10-22T08:03:08.220876+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f768cd17765677a5",
          "write_error": null
        },
        {
          "id": "a1256ab3cbcbf8e6",
          "timestamp_utc": "2026-10-22T08:03:58.302918+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a6874f9cf6a37f49",
          "write_error": null
        },
        {
          "id": "d0cad474cd092ee0",
          "timestamp_utc": "2026-10-22T08:05:00.037026+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fd14d28ea88cf79c",
          "write_error": null
        },
        {
          "id": "931369296c111f4d",
          "timestamp_utc": "2026-10-22T08:05:38.370187+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ee7dcfea3bfef3e0",
          "write_error": null
        },
        {
          "id": "65ba5c60f8c598cd",
          "timestamp_utc": "2026-10-22T08:06:06.125322+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cf4a1b800f8cf4a4",
          "write_error": null
        },
        {
          "id": "e6f987b9142390d4",
          "timestamp_utc": "2026-10-22T08:07:28.000495+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5bb858e00e636006",
          "write_error": null
        },
        {
          "id": "896a42bd5cf1c233",
          "timestamp_utc": "2026-10-22T08:07:46.187011+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cbe2c487d1147e1e",
          "write_error": null
        },
        {
          "id": "73c98ea5b770f2bd",
          "timestamp_utc": "2026-10-22T08:07:58.171075+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e8afd115c78d7a6c",
          "write_error": null
        },
        {
          "id": "cbfe43d133436a82",
          "timestamp_utc": "2026-10-22T08:08:15.478382+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2667a064269fc5aa",
          "write_error": null
        },
        {
          "id": "cdd62afef1f73050",
          "timestamp_utc": "2026-10-22T08:08:39.614195+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d804522d80f6a69",
          "write_error": null
        },
        {
          "id": "7190e4c1b4f70730",
          "timestamp_utc": "2026-10-22T08:08:47.100961+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "11b935a9315c20f9",
          "write_error": null
        },
        {
          "id": "e260786010b462d8",
          "timestamp_utc": "2026-10-22T08:09:23.936681+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7c263fcc7ccc4b37",
          "write_error": null
        },
        {
          "id": "b94e5187c5a87816",
          "timestamp_utc": "2026-10-22T08:09:48.569341+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b118a5acba774ff8",
          "write_error": null
        },
        {
          "id": "972fffd18732a123",
          "timestamp_utc": "2026-10-22T08:09:54.005683+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "17520916da41cb06",
          "write_error": null
        },
        {
          "id": "43f83ab946927604",
          "timestamp_utc": "2026-10-22T08:10:01.879146+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "15d1e273fc68e0ed",
          "write_error": null
        },
        {
          "id": "e7499deaa6137efb",
          "timestamp_utc": "2026-10-22T08:10:17.455009+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "336cf17e7f61bb5b",
          "write_error": null
        },
        {
          "id": "1e81eb5cefab7b80",
          "timestamp_utc": "2026-10-22T08:10:56.552509+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9fbbda210169551c",
          "write_error": null
        },
        {
          "id": "e525c1419aa02f06",
          "timestamp_utc": "2026-10-22T08:12:25.404811+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "63d7062894600b64",
          "write_error": null
        },
        {
          "id": "b093bef0b0f7d6de",
          "timestamp_utc": "2026-10-22T08:14:03.195708+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b6d26b99ab9ef06b",
          "write_error": null
        },
        {
          "id": "3fa36d01d581d2ec",
          "timestamp_utc": "2026-10-22T08:15:03.347798+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "88399a6ee7a9dd3a",
          "write_error": null
        },
        {
          "id": "34d5c1a028a61933",
          "timestamp_utc": "2026-10-22T08:15:29.120519+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bd407a030a196e00",
          "write_error": null
        },
        {
          "id": "d17347a60e1bbe04",
          "timestamp_utc": "2026-10-22T08:16:24.832518+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8dd0e81e90661531",
          "write_error": null
        },
        {
          "id": "7250677287257375",
          "timestamp_utc": "2026-10-22T08:17:42.123525+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "45d9f7e9dab6de50",
          "write_error": null
        },
        {
          "id": "8cccb9df0147e1b9",
          "timestamp_utc": "2026-10-22T08:18:33.627697+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c5c70cd5533a6156",
          "write_error": null
        },
        {
          "id": "040490da38bb5802",
          "timestamp_utc": "2026-10-22T08:19:35.386644+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "51e62b6b8ac56b3e",
          "write_error": null
        },
        {
          "id": "d7f2b8a79ca54565",
          "timestamp_utc": "2026-10-22T08:19:56.734196+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b8f4e7cf5f69b465",
          "write_error": null
        },
        {
          "id": "bad7d0e8b733ee93",
          "timestamp_utc": "2026-10-22T08:20:59.813821+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9007795ab867d187",
          "write_error": null
        },
        {
          "id": "1be11e2e0f6a0eb1",
          "timestamp_utc": "2026-10-22T08:21:56.331166+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "eb7961c346f69bad",
          "write_error": null
        },
        {
          "id": "9b128730b73bc1a0",
          "timestamp_utc": "2026-10-22T08:22:05.320600+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9c35df78874d72e2",
          "write_error": null
        },
        {
          "id": "2552edbabcadafac",
          "timestamp_utc": "2026-10-22T08:22:13.342166+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f16d6bb129d3c4ae",
          "write_error": null
        },
        {
          "id": "b0aae677c7af1075",
          "timestamp_utc": "2026-10-22T08:22:38.371405+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d16a64adb22fae1b",
          "write_error": null
        },
        {
          "id": "0af6c7ae164d790d",
          "timestamp_utc": "2026-10-22T08:22:54.280496+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9a2e61bbef8be75f",
          "write_error": null
        },
        {
          "id": "ca565def1d74c185",
          "timestamp_utc": "2026-10-22T08:23:56.565728+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8211978e4b912dc1",
          "write_error": null
        },
        {
          "id": "488bb448e25237c6",
          "timestamp_utc": "2026-10-22T08:24:25.215327+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2b997ceaeec95bb6",
          "write_error": null
        },
        {
          "id": "0cbe5dc5182b34b2",
          "timestamp_utc": "2026-10-22T08:24:42.586507+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7633788b45f8528f",
          "write_error": null
        },
        {
          "id": "dcd3fcf992cb3f79",
          "timestamp_utc": "2026-10-22T08:25:02.086417+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "396be30b2997bb0d",
          "write_error": null
        },
        {
          "id": "6132b5b7fc404bce",
          "timestamp_utc": "2026-10-22T08:26:27.101213+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "11047f2a123fa543",
          "write_error": null
        },
        {
          "id": "9c835394809cdc5a",
          "timestamp_utc": "2026-10-22T08:27:10.985965+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "577d901ac4d70a82",
          "write_error": null
        },
        {
          "id": "60e3d8dbc4d05fdd",
          "timestamp_utc": "2026-10-22T08:27:24.870668+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a2df986d52c50181",
          "write_error": null
        },
        {
          "id": "7279703f2daefc6d",
          "timestamp_utc": "2026-10-22T08:29:19.129503+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0708d8c107ad6a9c",
          "write_error": null
        },
        {
          "id": "701a063853c4097c",
          "timestamp_utc": "2026-10-22T08:31:29.248534+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "955c5074eee3e491",
          "write_error": null
        },
        {
          "id": "bc6af695f52cdcff",
          "timestamp_utc": "2026-10-22T08:31:36.528209+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6bd38bd6ef1bfa81",
          "write_error": null
        },
        {
          "id": "e4947ee7e467ed40",
          "timestamp_utc": "2026-10-22T08:32:56.120914+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7a2dbb6c682cfd2b",
          "write_error": null
        },
        {
          "id": "0bce4aaf2cce5349",
          "timestamp_utc": "2026-10-22T08:34:21.663758+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2ee97d380302a33b",
          "write_error": null
        },
        {
          "id": "101bab1e4d825689",
          "timestamp_utc": "2026-10-22T08:36:14.350543+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9e004fca2bf2b765",
          "write_error": null
        },
        {
          "id": "2a5b12e6ac4bb33a",
          "timestamp_utc": "2026-10-22T08:36:58.363197+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "948e2cff9bc5e782",
          "write_error": null
        },
        {
          "id": "082fbb9118883a33",
          "timestamp_utc": "2026-10-22T08:37:33.217917+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8ea4f0532b58def5",
          "write_error": null
        },
        {
          "id": "1c415d30c59d611a",
          "timestamp_utc": "2026-10-22T08:38:37.232845+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c530a91d0129260a",
          "write_error": null
        },
        {
          "id": "5b2b83333c2609e9",
          "timestamp_utc": "2026-10-22T08:39:26.343556+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2d9b04d713bb768a",
          "write_error": null
        },
        {
          "id": "5ac0bd9838510ff8",
          "timestamp_utc": "2026-10-22T08:39:57.803723+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "51848a937010cc16",
          "write_error": null
        },
        {
          "id": "47a39bcd1ef6950b",
          "timestamp_utc": "2026-10-22T08:39:58.435536+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "933463b004e08e3e",
          "write_error": null
        },
        {
          "id": "dcd569bacaa3f7c6",
          "timestamp_utc": "2026-10-22T08:40:01.965706+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c7178b25848f27fe",
          "write_error": null
        },
        {
          "id": "6d2b88ca333a29af",
          "timestamp_utc": "2026-10-22T08:41:41.694425+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a855c1fe6ab8ae2c",
          "write_error": null
        }
      ]
    },
    {
      "task": "05",
      "job": "fpb_a3_05_spde",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_05_spde/runtime/projects/fpb_a3_05_spde/global_memory/verification.jsonl",
      "source_sha256": "9dacf424171edddc1984e38cd81a03452f563bcaf8afa0bc7359087f35b5f248",
      "records": [
        {
          "id": "17f90548eedec158",
          "timestamp_utc": "2026-10-22T09:31:29.523928+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0f3c905b50be0cc4",
          "write_error": null
        },
        {
          "id": "d4dfd96ed810401e",
          "timestamp_utc": "2026-10-22T09:31:37.660887+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f363b5cd4931a82e",
          "write_error": null
        },
        {
          "id": "30fd7362891e8816",
          "timestamp_utc": "2026-10-22T09:31:48.915621+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3f0fca8d98c16b80",
          "write_error": null
        },
        {
          "id": "a077a32a08478e52",
          "timestamp_utc": "2026-10-22T09:31:50.882497+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "af520e8e24c27d3f",
          "write_error": null
        },
        {
          "id": "751d8ab147ef8252",
          "timestamp_utc": "2026-10-22T09:32:21.574528+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "aa9f3159b3613151",
          "write_error": null
        },
        {
          "id": "041ddd08a011ae8c",
          "timestamp_utc": "2026-10-22T09:32:45.780562+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c3392e6b2cb1f809",
          "write_error": null
        },
        {
          "id": "d2af788aa8d6cd29",
          "timestamp_utc": "2026-10-22T09:33:03.206689+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d1f565fe8a2e74fd",
          "write_error": null
        },
        {
          "id": "65faf6c290b0fe87",
          "timestamp_utc": "2026-10-22T09:33:11.824024+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "745b8d50bf4e56a4",
          "write_error": null
        },
        {
          "id": "ffdb207cf3d4c34a",
          "timestamp_utc": "2026-10-22T09:33:33.987022+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7d68f3d92875e817",
          "write_error": null
        },
        {
          "id": "8dba38e7cab8f592",
          "timestamp_utc": "2026-10-22T09:33:54.491229+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "acb212cd2ff9bd1e",
          "write_error": null
        },
        {
          "id": "6802d57f95cf7c9a",
          "timestamp_utc": "2026-10-22T09:34:07.789458+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3541547ce5b76826",
          "write_error": null
        },
        {
          "id": "c70e03cbea6ccc9a",
          "timestamp_utc": "2026-10-22T09:34:27.478453+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e8725784d8cf4927",
          "write_error": null
        },
        {
          "id": "46e86c2cbda7f7c9",
          "timestamp_utc": "2026-10-22T09:34:28.769924+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c462384f53db1bf2",
          "write_error": null
        },
        {
          "id": "e4f1d3c3b515199d",
          "timestamp_utc": "2026-10-22T09:34:43.794724+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "81041ac31790aec6",
          "write_error": null
        },
        {
          "id": "f0a4f98a3e2e82ab",
          "timestamp_utc": "2026-10-22T09:34:50.328135+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "57e911d6872b8163",
          "write_error": null
        },
        {
          "id": "363b73174c1fffac",
          "timestamp_utc": "2026-10-22T09:34:56.590856+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "095991129a3b3966",
          "write_error": null
        },
        {
          "id": "7a6095b964c01b71",
          "timestamp_utc": "2026-10-22T09:35:11.685754+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8b223a5527947228",
          "write_error": null
        },
        {
          "id": "ae5ba5b438f5f80c",
          "timestamp_utc": "2026-10-22T09:36:19.808081+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "90b15a04a4590dfd",
          "write_error": null
        },
        {
          "id": "0e9eda27526eb852",
          "timestamp_utc": "2026-10-22T09:37:03.389796+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cb8b87d7096e6ce6",
          "write_error": null
        },
        {
          "id": "1ae90b9f3abbe193",
          "timestamp_utc": "2026-10-22T09:37:08.562872+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a077eb73a048f3da",
          "write_error": null
        },
        {
          "id": "dd05bb166a409516",
          "timestamp_utc": "2026-10-22T09:37:09.895794+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "13a35cbc10cf35ea",
          "write_error": null
        },
        {
          "id": "a827fcc8fe615b03",
          "timestamp_utc": "2026-10-22T09:38:13.756149+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e1e95ed9ba52a095",
          "write_error": null
        },
        {
          "id": "2b13c6e6d1e7c144",
          "timestamp_utc": "2026-10-22T09:39:00.717409+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "44c5775d72980e89",
          "write_error": null
        },
        {
          "id": "fce5acd65498ed70",
          "timestamp_utc": "2026-10-22T09:39:08.093979+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9a96337dd1f02922",
          "write_error": null
        },
        {
          "id": "855b6739cac2cccc",
          "timestamp_utc": "2026-10-22T09:39:10.576012+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0b45dffc0bced11f",
          "write_error": null
        },
        {
          "id": "093199a41f884e8a",
          "timestamp_utc": "2026-10-22T09:39:37.402506+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6592876f27eedee5",
          "write_error": null
        },
        {
          "id": "8e58554ad493640a",
          "timestamp_utc": "2026-10-22T09:39:54.422995+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0167de8364f75e1a",
          "write_error": null
        },
        {
          "id": "ca4b3a4aa78adad1",
          "timestamp_utc": "2026-10-22T09:39:58.223220+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6f19ca873fde9d77",
          "write_error": null
        },
        {
          "id": "14a8da52a891ded3",
          "timestamp_utc": "2026-10-22T09:40:15.217793+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7810ef28b45898a1",
          "write_error": null
        },
        {
          "id": "4dafc5dcc7f80bda",
          "timestamp_utc": "2026-10-22T09:40:29.630806+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5090effccc5d6dad",
          "write_error": null
        },
        {
          "id": "bb7475932fed1c87",
          "timestamp_utc": "2026-10-22T09:40:44.798322+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2263fdbfbb074925",
          "write_error": null
        },
        {
          "id": "e2e756c2e1a24bd6",
          "timestamp_utc": "2026-10-22T09:40:57.295413+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8695d1e03e339353",
          "write_error": null
        },
        {
          "id": "cc0305fe7df6c6c8",
          "timestamp_utc": "2026-10-22T09:41:13.830351+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "94e3d80adb4eb19d",
          "write_error": null
        },
        {
          "id": "bffad19e4fb07725",
          "timestamp_utc": "2026-10-22T09:41:41.539481+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "85d01bf78b130d3e",
          "write_error": null
        },
        {
          "id": "d5ff280195c07738",
          "timestamp_utc": "2026-10-22T09:42:54.977134+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "340fe5c157502d9d",
          "write_error": null
        },
        {
          "id": "6838ed89ed5944d6",
          "timestamp_utc": "2026-10-22T09:42:57.598554+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8d1157577a33d3c9",
          "write_error": null
        },
        {
          "id": "c836d1deceab6c11",
          "timestamp_utc": "2026-10-22T09:43:11.927932+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e975d1d0f0c32b88",
          "write_error": null
        },
        {
          "id": "82abb1c1d432dc4b",
          "timestamp_utc": "2026-10-22T09:43:15.842538+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "300fb7ce5a280b3d",
          "write_error": null
        },
        {
          "id": "54ef63d140d4de15",
          "timestamp_utc": "2026-10-22T09:44:20.405012+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "980831164e3d18c7",
          "write_error": null
        },
        {
          "id": "435c9047d184d6ff",
          "timestamp_utc": "2026-10-22T09:44:29.517085+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "80eec281a0d29560",
          "write_error": null
        },
        {
          "id": "7a7d6f8fb97a2566",
          "timestamp_utc": "2026-10-22T09:44:48.080597+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6ab7ecee0f44fde4",
          "write_error": null
        },
        {
          "id": "2c91227535626bff",
          "timestamp_utc": "2026-10-22T09:45:43.238384+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "71a257ab21030915",
          "write_error": null
        },
        {
          "id": "773bf6cf9469961d",
          "timestamp_utc": "2026-10-22T09:46:22.796628+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "df22ef57000bbb9d",
          "write_error": null
        },
        {
          "id": "665cbb0bc8e31da1",
          "timestamp_utc": "2026-10-22T09:46:25.591925+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "800bbbc6942e508c",
          "write_error": null
        },
        {
          "id": "29edc7ba08fdfb7f",
          "timestamp_utc": "2026-10-22T09:46:49.431317+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f2c3beb467659d76",
          "write_error": null
        },
        {
          "id": "d28f9b5a1a28c672",
          "timestamp_utc": "2026-10-22T09:47:45.867467+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6bec13f3c7dd917a",
          "write_error": null
        },
        {
          "id": "5aafbedbdcef3a69",
          "timestamp_utc": "2026-10-22T09:47:58.551638+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ea700e0d2e99fc48",
          "write_error": null
        },
        {
          "id": "8d4a6861d1213bfc",
          "timestamp_utc": "2026-10-22T09:48:00.431425+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "27ad7b9d55d66e15",
          "write_error": null
        },
        {
          "id": "a2d06f39e58f1779",
          "timestamp_utc": "2026-10-22T09:48:25.929606+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8e229624d0f7840e",
          "write_error": null
        },
        {
          "id": "3a416ad1074a250e",
          "timestamp_utc": "2026-10-22T09:49:54.748460+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1c9defae1d3e4ecf",
          "write_error": null
        },
        {
          "id": "03ae0e2ccf98f23f",
          "timestamp_utc": "2026-10-22T09:50:42.957009+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "da4c83588d37a055",
          "write_error": null
        },
        {
          "id": "5b1f4cd8c7afe0d3",
          "timestamp_utc": "2026-10-22T09:50:44.004418+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "316b603aef02a72c",
          "write_error": null
        },
        {
          "id": "c9e186428d4bf6a8",
          "timestamp_utc": "2026-10-22T09:50:56.680860+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c57d890a0779d261",
          "write_error": null
        },
        {
          "id": "be2d812eaf10493b",
          "timestamp_utc": "2026-10-22T09:52:02.884927+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "937507a73969111c",
          "write_error": null
        },
        {
          "id": "9a636d2fa991022b",
          "timestamp_utc": "2026-10-22T09:52:19.532483+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a331ca385f9605ba",
          "write_error": null
        },
        {
          "id": "bf043ea7784cfbd5",
          "timestamp_utc": "2026-10-22T09:52:33.343364+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0d9b3efc9dbb052a",
          "write_error": null
        },
        {
          "id": "4679340499e8e875",
          "timestamp_utc": "2026-10-22T09:52:46.409674+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "07525c8c25186b83",
          "write_error": null
        },
        {
          "id": "393876ccb3f21696",
          "timestamp_utc": "2026-10-22T09:52:53.669242+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ae04f8efedc456dd",
          "write_error": null
        },
        {
          "id": "720cd318c259acd9",
          "timestamp_utc": "2026-10-22T09:53:20.333337+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ad05d0252f646a21",
          "write_error": null
        },
        {
          "id": "ad15054d90b11548",
          "timestamp_utc": "2026-10-22T09:54:30.318821+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ac59fb4f62700f8e",
          "write_error": null
        },
        {
          "id": "c06faa535f90aaea",
          "timestamp_utc": "2026-10-22T09:55:09.180720+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0116502d9529e270",
          "write_error": null
        },
        {
          "id": "17cbb7b94821e85b",
          "timestamp_utc": "2026-10-22T09:56:45.838076+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2b8d2a53245e8b1d",
          "write_error": null
        },
        {
          "id": "64b5caf2ef9f37d8",
          "timestamp_utc": "2026-10-22T09:57:49.572845+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "73b5b3b216614595",
          "write_error": null
        },
        {
          "id": "dc7b1b6ab598db5a",
          "timestamp_utc": "2026-10-22T09:58:23.692964+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "98db863228482039",
          "write_error": null
        },
        {
          "id": "9835d9b0f40c920d",
          "timestamp_utc": "2026-10-22T09:58:29.268041+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cd89e1b3a8e69fbc",
          "write_error": null
        },
        {
          "id": "f9f530efc99b42ba",
          "timestamp_utc": "2026-10-22T10:00:08.114795+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cab74fb2097a84ff",
          "write_error": null
        },
        {
          "id": "e650af2a749eeea0",
          "timestamp_utc": "2026-10-22T10:02:45.051411+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cec4df88f9153ef9",
          "write_error": null
        },
        {
          "id": "196cd7dcddbb3131",
          "timestamp_utc": "2026-10-22T10:02:54.032538+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a2689ed6d458078b",
          "write_error": null
        },
        {
          "id": "142734c88975767c",
          "timestamp_utc": "2026-10-22T10:04:41.600093+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "196dff5fbf901194",
          "write_error": null
        },
        {
          "id": "8b2330593585aee1",
          "timestamp_utc": "2026-10-22T10:05:05.752445+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "058a74c7868dceaf",
          "write_error": null
        },
        {
          "id": "2366ff3ab3c9be9f",
          "timestamp_utc": "2026-10-22T10:06:04.814107+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c281d6c13f30610b",
          "write_error": null
        },
        {
          "id": "e5c1aa9ee5ebe156",
          "timestamp_utc": "2026-10-22T10:06:10.891035+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ce9476753e30fd76",
          "write_error": null
        },
        {
          "id": "450aac8e7e841869",
          "timestamp_utc": "2026-10-22T10:06:32.854070+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4b443757bafefa70",
          "write_error": null
        },
        {
          "id": "b4bab0d34ac91f68",
          "timestamp_utc": "2026-10-22T10:06:34.198903+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5dd8d2576a33b7be",
          "write_error": null
        },
        {
          "id": "1dc2c5e626002500",
          "timestamp_utc": "2026-10-22T10:06:37.598346+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "92a0753ac64b2681",
          "write_error": null
        },
        {
          "id": "2f11edfad01bc5f8",
          "timestamp_utc": "2026-10-22T10:06:56.415135+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "869793e38f5a5344",
          "write_error": null
        },
        {
          "id": "173ef2dba6b64856",
          "timestamp_utc": "2026-10-22T10:07:57.397033+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6371f9fc51a4afdd",
          "write_error": null
        },
        {
          "id": "2e54a537b5e3ed7c",
          "timestamp_utc": "2026-10-22T10:08:34.128319+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d1aedaf6f294fdde",
          "write_error": null
        },
        {
          "id": "baa310a3858713a0",
          "timestamp_utc": "2026-10-22T10:08:37.139600+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "85d9adb19ae7fb25",
          "write_error": null
        },
        {
          "id": "3b38e5fa5e71fdea",
          "timestamp_utc": "2026-10-22T10:09:29.745487+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8b59ca19705c21e9",
          "write_error": null
        },
        {
          "id": "4f6ca3e2c01515c5",
          "timestamp_utc": "2026-10-22T10:10:24.131329+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cbf144c379d702f9",
          "write_error": null
        },
        {
          "id": "bb83386582bffe4f",
          "timestamp_utc": "2026-10-22T10:10:55.338551+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dc351ec21b1029b5",
          "write_error": null
        },
        {
          "id": "4a42b86517e0d8f0",
          "timestamp_utc": "2026-10-22T10:13:08.294307+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ad6bea8b1062e87b",
          "write_error": null
        },
        {
          "id": "fe97cef302e4eb28",
          "timestamp_utc": "2026-10-22T10:13:51.883441+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "139eb8c3fe51fa4c",
          "write_error": null
        },
        {
          "id": "295499c22ec4bbca",
          "timestamp_utc": "2026-10-22T10:15:10.403872+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fccc0426908d3d64",
          "write_error": null
        },
        {
          "id": "3720cfe0e92c4376",
          "timestamp_utc": "2026-10-22T10:15:37.450195+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "768c49ff33ee1f96",
          "write_error": null
        },
        {
          "id": "13905d4e47d0798e",
          "timestamp_utc": "2026-10-22T10:16:30.953703+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6b4b0dd6ba3e27f0",
          "write_error": null
        },
        {
          "id": "94c3d80bce332052",
          "timestamp_utc": "2026-10-22T10:16:47.448939+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bb8009a9a4ef8315",
          "write_error": null
        },
        {
          "id": "8f12e2cfdc4691f2",
          "timestamp_utc": "2026-10-22T10:16:47.831448+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5e5c576066a80c15",
          "write_error": null
        },
        {
          "id": "6b26f60eac3d47ce",
          "timestamp_utc": "2026-10-22T10:17:38.145812+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "58bd88d033d64e40",
          "write_error": null
        },
        {
          "id": "814273aa9d500edc",
          "timestamp_utc": "2026-10-22T10:17:46.740145+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "25ee8edddde66b2f",
          "write_error": null
        },
        {
          "id": "e73466c445cec3c9",
          "timestamp_utc": "2026-10-22T10:17:50.884791+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dc552ee2348aebd3",
          "write_error": null
        },
        {
          "id": "25c7b1b496791da1",
          "timestamp_utc": "2026-10-22T10:19:11.442402+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "000f20f01fef0409",
          "write_error": null
        },
        {
          "id": "9c360d263ac405ba",
          "timestamp_utc": "2026-10-22T10:19:34.568429+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b1b2e9f902c018e4",
          "write_error": null
        },
        {
          "id": "3eac43cf8fa0811c",
          "timestamp_utc": "2026-10-22T10:20:26.374505+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9cda69d81a5c626f",
          "write_error": null
        },
        {
          "id": "e7b88b613e61a075",
          "timestamp_utc": "2026-10-22T10:20:50.318096+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ac116ec23ea4d0b0",
          "write_error": null
        },
        {
          "id": "ae9d550a515ebc33",
          "timestamp_utc": "2026-10-22T10:21:02.381472+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2ead2c839ccc6a23",
          "write_error": null
        },
        {
          "id": "8d4a4af860d9bbae",
          "timestamp_utc": "2026-10-22T10:23:09.622738+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d6079271326fb5c7",
          "write_error": null
        },
        {
          "id": "6047ab059f589b66",
          "timestamp_utc": "2026-10-22T10:23:25.410159+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c3ccbaed53f42bc1",
          "write_error": null
        },
        {
          "id": "ab4dc28068acbf80",
          "timestamp_utc": "2026-10-22T10:23:49.586008+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1cce7d9bcad50cf2",
          "write_error": null
        },
        {
          "id": "28191983a10e6503",
          "timestamp_utc": "2026-10-22T10:25:55.107177+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "71b1fbe85dd6c77d",
          "write_error": null
        },
        {
          "id": "e26ce1e66d6b5937",
          "timestamp_utc": "2026-10-22T10:26:21.333723+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f48609370cb788ef",
          "write_error": null
        },
        {
          "id": "ac34066d69fed3a7",
          "timestamp_utc": "2026-10-22T10:27:01.489764+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7d2439341c533b88",
          "write_error": null
        },
        {
          "id": "847de18bbdcdf644",
          "timestamp_utc": "2026-10-22T10:27:25.205057+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f8941a7238ca4d40",
          "write_error": null
        },
        {
          "id": "79d63435c3c0d02a",
          "timestamp_utc": "2026-10-22T10:27:32.934420+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f020699264c0769a",
          "write_error": null
        },
        {
          "id": "16ccacdbdb039c63",
          "timestamp_utc": "2026-10-22T10:27:54.109258+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "393d15f82c5e7401",
          "write_error": null
        },
        {
          "id": "508bfda83dd4e893",
          "timestamp_utc": "2026-10-22T10:28:01.558725+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "943e046d03620a24",
          "write_error": null
        },
        {
          "id": "49c13bfd04c5599a",
          "timestamp_utc": "2026-10-22T10:28:09.530516+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f30abb93c2f1a438",
          "write_error": null
        },
        {
          "id": "50666bf972eb7b3b",
          "timestamp_utc": "2026-10-22T10:28:20.771596+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "83e88ce881dcaa77",
          "write_error": null
        }
      ]
    },
    {
      "task": "07",
      "job": "fpb_a3_07_matching",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_07_matching/runtime/projects/fpb_a3_07_matching/global_memory/verification.jsonl",
      "source_sha256": "e5c4c44140b2f514bfc09a46edec6432392e81a4e7d8ada4ac98bcd9bf7f7852",
      "records": [
        {
          "id": "d0407e16074fa52c",
          "timestamp_utc": "2026-10-22T12:04:36.423009+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f7d68b6d2d19009f",
          "write_error": null
        },
        {
          "id": "1a70d9fd36dda0be",
          "timestamp_utc": "2026-10-22T12:06:13.806684+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ed64ed3d34a68a69",
          "write_error": null
        },
        {
          "id": "b44305b965f80e80",
          "timestamp_utc": "2026-10-22T12:07:42.566715+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7b62c2f5d56ed185",
          "write_error": null
        },
        {
          "id": "a000ad4845e737b5",
          "timestamp_utc": "2026-10-22T12:08:08.715685+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c69575d3ff5e2037",
          "write_error": null
        },
        {
          "id": "e8c93fab42d01d9d",
          "timestamp_utc": "2026-10-22T12:09:27.205772+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0303123e35ba3714",
          "write_error": null
        },
        {
          "id": "3026ae1ed37891d9",
          "timestamp_utc": "2026-10-22T12:09:57.733921+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8b5118a6a0a52766",
          "write_error": null
        },
        {
          "id": "ac744c12659567a7",
          "timestamp_utc": "2026-10-22T12:10:08.492572+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3c0f97a0f941c151",
          "write_error": null
        },
        {
          "id": "792dc2ca4775bfab",
          "timestamp_utc": "2026-10-22T12:11:11.871684+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9a1fba91d1bea0f7",
          "write_error": null
        },
        {
          "id": "7dfaf79c36c1e6d9",
          "timestamp_utc": "2026-10-22T12:11:15.850499+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f5b32ff0ff501496",
          "write_error": null
        },
        {
          "id": "5d924437796b61c1",
          "timestamp_utc": "2026-10-22T12:11:36.190790+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "57664495b328f82c",
          "write_error": null
        },
        {
          "id": "e9041e4641243c7f",
          "timestamp_utc": "2026-10-22T12:11:53.138360+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "73ef6f1467909cc4",
          "write_error": null
        },
        {
          "id": "92be101354b553d2",
          "timestamp_utc": "2026-10-22T12:12:12.680993+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7e722c0037aeffc2",
          "write_error": null
        },
        {
          "id": "8ee55c7105f23f37",
          "timestamp_utc": "2026-10-22T12:12:14.142657+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "55726ef9a9139d98",
          "write_error": null
        },
        {
          "id": "9445af046de1fec4",
          "timestamp_utc": "2026-10-22T12:12:30.997113+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "92baad711b5d53ae",
          "write_error": null
        },
        {
          "id": "d0b6ef3894eb439c",
          "timestamp_utc": "2026-10-22T12:12:31.175879+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ba36cfdb52f63654",
          "write_error": null
        },
        {
          "id": "0ae3aade064f41f1",
          "timestamp_utc": "2026-10-22T12:14:41.275314+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "27f934961473206d",
          "write_error": null
        },
        {
          "id": "e2fed819d27ea787",
          "timestamp_utc": "2026-10-22T12:15:11.438123+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "75307baadc1f24b9",
          "write_error": null
        },
        {
          "id": "e3bab6444e64226f",
          "timestamp_utc": "2026-10-22T12:17:19.143234+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "238736da237f9161",
          "write_error": null
        },
        {
          "id": "d720b9472f09fb9c",
          "timestamp_utc": "2026-10-22T12:17:23.360506+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9b6c356dbcddbae8",
          "write_error": null
        },
        {
          "id": "5343f187a33bff76",
          "timestamp_utc": "2026-10-22T12:17:35.769876+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1514e4a1016cc55c",
          "write_error": null
        },
        {
          "id": "93be9d712874c747",
          "timestamp_utc": "2026-10-22T12:18:17.892281+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b72ae426305f154b",
          "write_error": null
        },
        {
          "id": "c971d31a2b3d6287",
          "timestamp_utc": "2026-10-22T12:19:19.770163+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "07a59c7889ba2e87",
          "write_error": null
        },
        {
          "id": "7e39ba1ff069eb19",
          "timestamp_utc": "2026-10-22T12:19:43.944232+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e167a690c1e42dce",
          "write_error": null
        }
      ]
    },
    {
      "task": "08",
      "job": "fpb_a3_08_dressian",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_08_dressian/runtime/projects/fpb_a3_08_dressian/global_memory/verification.jsonl",
      "source_sha256": "268749aaafe9c61a7e194c94804b76fb7d5dac038b514e890401e921a36c2a07",
      "records": [
        {
          "id": "faa93d26c338f8c8",
          "timestamp_utc": "2026-10-22T12:52:25.777251+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c03c2ab605f90333",
          "write_error": null
        },
        {
          "id": "94116edd4b527de1",
          "timestamp_utc": "2026-10-22T12:52:33.987005+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cc3b287c15c04b0f",
          "write_error": null
        },
        {
          "id": "09ea555066fdb25a",
          "timestamp_utc": "2026-10-22T12:53:48.791263+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0e5a593e7f4cca30",
          "write_error": null
        },
        {
          "id": "dfb5a5305fe1bfc3",
          "timestamp_utc": "2026-10-22T12:54:22.870164+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "79e5ab57a37608db",
          "write_error": null
        },
        {
          "id": "aac529f43c762007",
          "timestamp_utc": "2026-10-22T12:54:31.328761+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a216906dac0f447a",
          "write_error": null
        },
        {
          "id": "d3ad57ebcb3f320a",
          "timestamp_utc": "2026-10-22T12:54:45.908974+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "82055371350cdbc5",
          "write_error": null
        },
        {
          "id": "18e978dea892392d",
          "timestamp_utc": "2026-10-22T12:54:48.647392+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dc35788d3e456f1f",
          "write_error": null
        },
        {
          "id": "d7cc8092ff37b4ee",
          "timestamp_utc": "2026-10-22T12:55:10.106500+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1171b62a9ea3c95b",
          "write_error": null
        },
        {
          "id": "559bb134f0fc256c",
          "timestamp_utc": "2026-10-22T12:55:30.409574+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "66ac93c42f6d48b7",
          "write_error": null
        },
        {
          "id": "26e95ecc87fdb171",
          "timestamp_utc": "2026-10-22T12:56:26.630173+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e805887e088bb554",
          "write_error": null
        },
        {
          "id": "3864a9016a708808",
          "timestamp_utc": "2026-10-22T12:56:55.376418+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3211f5228e96257a",
          "write_error": null
        },
        {
          "id": "9d44ce83b75fe78d",
          "timestamp_utc": "2026-10-22T12:56:55.962492+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "48603f0c4080ec86",
          "write_error": null
        },
        {
          "id": "e7c747edb47c1fe2",
          "timestamp_utc": "2026-10-22T12:57:30.744362+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1b8c484988448e6d",
          "write_error": null
        },
        {
          "id": "8eb8ef2dc811b29f",
          "timestamp_utc": "2026-10-22T12:57:46.867993+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bcadd0725e8dc5c8",
          "write_error": null
        },
        {
          "id": "0f9ffd4ba11d0166",
          "timestamp_utc": "2026-10-22T12:57:51.077793+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e332e40b2a3aa712",
          "write_error": null
        },
        {
          "id": "b6f59f241ff2d27f",
          "timestamp_utc": "2026-10-22T12:57:58.295790+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "09a78a5f165c622f",
          "write_error": null
        },
        {
          "id": "d776204a6646888e",
          "timestamp_utc": "2026-10-22T12:58:11.089308+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "01e9fb0aef183ddc",
          "write_error": null
        },
        {
          "id": "02f04c782047a12b",
          "timestamp_utc": "2026-10-22T12:58:30.772466+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "858a45597447b48f",
          "write_error": null
        },
        {
          "id": "92d78d9a8a071f9c",
          "timestamp_utc": "2026-10-22T12:59:10.312785+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "625096035dc0f98b",
          "write_error": null
        },
        {
          "id": "17bfc86d436c9294",
          "timestamp_utc": "2026-10-22T12:59:25.496010+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1fd0672be0a2a4cd",
          "write_error": null
        },
        {
          "id": "68cb7f0ec584b270",
          "timestamp_utc": "2026-10-22T12:59:33.790939+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bad948548641abee",
          "write_error": null
        },
        {
          "id": "90035454841c7caa",
          "timestamp_utc": "2026-10-22T12:59:43.950531+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "78f96e91345074e4",
          "write_error": null
        },
        {
          "id": "d562086b4b0507fe",
          "timestamp_utc": "2026-10-22T12:59:52.162185+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "24d6ce7e4a305dc1",
          "write_error": null
        },
        {
          "id": "d8ba83ba008e6e84",
          "timestamp_utc": "2026-10-22T13:00:19.669167+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "669a12644c936407",
          "write_error": null
        },
        {
          "id": "ba9a0cd2a2fe242b",
          "timestamp_utc": "2026-10-22T13:00:31.979585+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d7d1e6e75278115",
          "write_error": null
        },
        {
          "id": "20adcdee2481e5d4",
          "timestamp_utc": "2026-10-22T13:00:38.550113+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d9d0db790df26c3c",
          "write_error": null
        },
        {
          "id": "c9c5c27342166a92",
          "timestamp_utc": "2026-10-22T13:01:15.256351+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fe247f5f66d9f77c",
          "write_error": null
        },
        {
          "id": "374b69da22ad285d",
          "timestamp_utc": "2026-10-22T13:01:26.850083+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ae1cf2160a4d5766",
          "write_error": null
        },
        {
          "id": "bfc3999a56d1676e",
          "timestamp_utc": "2026-10-22T13:01:44.024380+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "702bc4de48ac04a3",
          "write_error": null
        },
        {
          "id": "a970186b7597f5f7",
          "timestamp_utc": "2026-10-22T13:02:19.157316+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ac3516dd4a44a35a",
          "write_error": null
        },
        {
          "id": "d9940f263652cf04",
          "timestamp_utc": "2026-10-22T13:03:08.606031+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "81e9e465d5df69c6",
          "write_error": null
        },
        {
          "id": "e970813ff22c73c9",
          "timestamp_utc": "2026-10-22T13:03:41.681407+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "060f3016720401d6",
          "write_error": null
        },
        {
          "id": "8d68a31629503874",
          "timestamp_utc": "2026-10-22T13:03:47.272991+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "eec517fd76044e21",
          "write_error": null
        },
        {
          "id": "f3b7b14bdeea4075",
          "timestamp_utc": "2026-10-22T13:07:34.693565+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8887db7802fb6bd8",
          "write_error": null
        },
        {
          "id": "0f7818382315dba0",
          "timestamp_utc": "2026-10-22T13:08:35.476234+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4a44e3f540e013ec",
          "write_error": null
        },
        {
          "id": "df1cf855ea29936a",
          "timestamp_utc": "2026-10-22T13:08:42.303388+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d339adc8c5c62078",
          "write_error": null
        },
        {
          "id": "d8d6a68c82f8b4f9",
          "timestamp_utc": "2026-10-22T13:09:07.498498+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0820210eaa9a83e1",
          "write_error": null
        },
        {
          "id": "638b0f80b5048374",
          "timestamp_utc": "2026-10-22T13:09:11.766666+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b8ccee91243a0501",
          "write_error": null
        },
        {
          "id": "47ee9701b1437c6d",
          "timestamp_utc": "2026-10-22T13:10:42.122993+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2025bd6d1babceb3",
          "write_error": null
        },
        {
          "id": "f9dd91d21c54ede9",
          "timestamp_utc": "2026-10-22T13:10:47.596429+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4dfc90cf0b0324b3",
          "write_error": null
        },
        {
          "id": "4d3c1f411cc56333",
          "timestamp_utc": "2026-10-22T13:11:00.959602+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0fea59ce6f4319e4",
          "write_error": null
        },
        {
          "id": "12a56e7b67d03b46",
          "timestamp_utc": "2026-10-22T13:12:11.008994+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "701b9bc66b94a79e",
          "write_error": null
        },
        {
          "id": "ca253f7e57b5a576",
          "timestamp_utc": "2026-10-22T13:13:46.897699+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4e722a72b2f5051e",
          "write_error": null
        },
        {
          "id": "69e79eb97f389794",
          "timestamp_utc": "2026-10-22T13:17:17.329109+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1d8db5ebdcf5dd1f",
          "write_error": null
        },
        {
          "id": "fb25304e59addf24",
          "timestamp_utc": "2026-10-22T13:17:53.547278+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1488c783477da761",
          "write_error": null
        },
        {
          "id": "0a10d50dd71b2221",
          "timestamp_utc": "2026-10-22T13:17:53.596430+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d8555abe087db00f",
          "write_error": null
        },
        {
          "id": "c497f94508b97076",
          "timestamp_utc": "2026-10-22T13:18:47.819214+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "70eb0bdf6d15b66d",
          "write_error": null
        },
        {
          "id": "88b74b9dc86fe80d",
          "timestamp_utc": "2026-10-22T13:18:48.034453+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "25ea79200ee3bc88",
          "write_error": null
        },
        {
          "id": "b692ae2ac841562b",
          "timestamp_utc": "2026-10-22T13:18:50.588629+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "38a5ccb12c888420",
          "write_error": null
        },
        {
          "id": "f3c6f46392cf993e",
          "timestamp_utc": "2026-10-22T13:18:55.314115+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4d460048ecbde29d",
          "write_error": null
        },
        {
          "id": "ac8f0f65a5c2055f",
          "timestamp_utc": "2026-10-22T13:19:02.183592+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "42cd71aa77c6d2cc",
          "write_error": null
        },
        {
          "id": "e35dd27f7b3bfe08",
          "timestamp_utc": "2026-10-22T13:19:15.331576+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4e8494847b3bfc2c",
          "write_error": null
        },
        {
          "id": "d2a4c5f22f575b6a",
          "timestamp_utc": "2026-10-22T13:19:16.186551+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b7af3091f9a808a1",
          "write_error": null
        },
        {
          "id": "4295068c692517b2",
          "timestamp_utc": "2026-10-22T13:19:18.501863+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "af857e1caadcf26a",
          "write_error": null
        },
        {
          "id": "225c8f874473d8e6",
          "timestamp_utc": "2026-10-22T13:21:49.292204+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2b28deffc95e5c17",
          "write_error": null
        },
        {
          "id": "d887ec59daf380ca",
          "timestamp_utc": "2026-10-22T13:21:55.038049+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c544de352c9193dd",
          "write_error": null
        },
        {
          "id": "4badb087086f8257",
          "timestamp_utc": "2026-10-22T13:22:35.791676+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4ba3aec44ef9f1f9",
          "write_error": null
        },
        {
          "id": "0157a442ee4c0a2b",
          "timestamp_utc": "2026-10-22T13:22:36.081220+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7ad7f6eb08deb207",
          "write_error": null
        },
        {
          "id": "552d53f3937f5188",
          "timestamp_utc": "2026-10-22T13:22:37.413854+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "86181baecb80ecd6",
          "write_error": null
        },
        {
          "id": "b0bdf3db16a9ae6e",
          "timestamp_utc": "2026-10-22T13:22:38.823673+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c72a0207724d66c3",
          "write_error": null
        },
        {
          "id": "272c4aae5d0ffa2f",
          "timestamp_utc": "2026-10-22T13:22:47.672311+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "796f7f2e6812c470",
          "write_error": null
        },
        {
          "id": "5b1c19751d3eb542",
          "timestamp_utc": "2026-10-22T13:23:28.216077+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a0af2bc2831233f0",
          "write_error": null
        },
        {
          "id": "1b6410fe28f544a1",
          "timestamp_utc": "2026-10-22T13:28:37.879626+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3b8fe9df7c4861b2",
          "write_error": null
        },
        {
          "id": "9ae9b99a73f36b20",
          "timestamp_utc": "2026-10-22T13:28:52.361471+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "97637e181316776f",
          "write_error": null
        },
        {
          "id": "7d3ffb6c892ebc57",
          "timestamp_utc": "2026-10-22T13:29:20.313963+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "00bc43d3a787494a",
          "write_error": null
        },
        {
          "id": "8fb835366bac5a60",
          "timestamp_utc": "2026-10-22T13:29:47.017397+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f2d7ee4494f54a23",
          "write_error": null
        },
        {
          "id": "57c0529efb6edbb7",
          "timestamp_utc": "2026-10-22T13:30:14.476797+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d0bdeea015f503b5",
          "write_error": null
        }
      ]
    },
    {
      "task": "09",
      "job": "fpb_a3_09_hilbert",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_09_hilbert/runtime/projects/fpb_a3_09_hilbert/global_memory/verification.jsonl",
      "source_sha256": "949104346e749e035fa93bcb98490d69e2c8dd15d812fac78a241b9736ecc071",
      "records": [
        {
          "id": "38cae8f6103679d0",
          "timestamp_utc": "2026-10-22T13:25:56.678186+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f0455e5e7644911a",
          "write_error": null
        },
        {
          "id": "197d00a6af7287dc",
          "timestamp_utc": "2026-10-22T13:26:07.254641+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "13058070db17c35c",
          "write_error": null
        },
        {
          "id": "523a00866e660dea",
          "timestamp_utc": "2026-10-22T13:26:12.076175+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "77b6da18d0304279",
          "write_error": null
        },
        {
          "id": "2ef8c5dfd19b9e66",
          "timestamp_utc": "2026-10-22T13:26:43.434792+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a0e8cd29f778f407",
          "write_error": null
        },
        {
          "id": "edee3deabba4e69e",
          "timestamp_utc": "2026-10-22T13:27:07.711487+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9d2396c3291fd5af",
          "write_error": null
        },
        {
          "id": "589bedcf19d5047b",
          "timestamp_utc": "2026-10-22T13:27:16.113840+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f6a9db1e39f02c0d",
          "write_error": null
        },
        {
          "id": "0cac5226c4ae3323",
          "timestamp_utc": "2026-10-22T13:27:53.783543+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7b9f822e981bb94b",
          "write_error": null
        },
        {
          "id": "89298ec74fb86be8",
          "timestamp_utc": "2026-10-22T13:28:07.095743+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1adb0147674b4907",
          "write_error": null
        },
        {
          "id": "1f5cba2c7f0ba6f6",
          "timestamp_utc": "2026-10-22T13:28:23.986193+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4bebd7014177149e",
          "write_error": null
        },
        {
          "id": "6d887c2af5d67338",
          "timestamp_utc": "2026-10-22T13:28:52.195637+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "59e5a32bb801cd69",
          "write_error": null
        },
        {
          "id": "844ea65724477edb",
          "timestamp_utc": "2026-10-22T13:28:57.581522+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bcd86d3f2a9c4520",
          "write_error": null
        },
        {
          "id": "99d8f7dd0df305a6",
          "timestamp_utc": "2026-10-22T13:29:42.169950+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1970b709e9734bf2",
          "write_error": null
        },
        {
          "id": "877bea8778d1ad30",
          "timestamp_utc": "2026-10-22T13:30:01.269541+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d938e308cfae9224",
          "write_error": null
        },
        {
          "id": "81d70a01afbdbb04",
          "timestamp_utc": "2026-10-22T13:30:22.622254+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "80de4fc69c53d312",
          "write_error": null
        },
        {
          "id": "839a5d542a72f7b0",
          "timestamp_utc": "2026-10-22T13:31:10.236717+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "050a31d2f7a98d0f",
          "write_error": null
        },
        {
          "id": "5665e1d35f3ed2a8",
          "timestamp_utc": "2026-10-22T13:32:11.541277+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7cdbab6c0cc0df43",
          "write_error": null
        },
        {
          "id": "e261a9f73637ad10",
          "timestamp_utc": "2026-10-22T13:32:32.504367+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5442b0f38635f9f6",
          "write_error": null
        },
        {
          "id": "593ba65c007549f4",
          "timestamp_utc": "2026-10-22T13:32:53.646104+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5344b800d2c7d073",
          "write_error": null
        },
        {
          "id": "069dd1ae48e3f987",
          "timestamp_utc": "2026-10-22T13:33:00.678604+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c5181ba50c2475dd",
          "write_error": null
        },
        {
          "id": "1da64db0aca0c9ea",
          "timestamp_utc": "2026-10-22T13:34:25.289003+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9398590c29541045",
          "write_error": null
        },
        {
          "id": "4ca46c9e1318bb81",
          "timestamp_utc": "2026-10-22T13:35:48.270516+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3f2f32a3a6c822e1",
          "write_error": null
        },
        {
          "id": "f09b7153744fbde5",
          "timestamp_utc": "2026-10-22T13:39:06.166981+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8f01e87112bb1403",
          "write_error": null
        },
        {
          "id": "b26804c9bb556f4e",
          "timestamp_utc": "2026-10-22T13:40:04.843842+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3cc56fa3110b5ba7",
          "write_error": null
        },
        {
          "id": "ff9517b0f2126470",
          "timestamp_utc": "2026-10-22T13:40:59.089693+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "99267962dcf01edd",
          "write_error": null
        },
        {
          "id": "c83e72bc5a22caca",
          "timestamp_utc": "2026-10-22T13:41:28.624087+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "26e9e585509dc0aa",
          "write_error": null
        },
        {
          "id": "7c5c2ff8a85fb0b3",
          "timestamp_utc": "2026-10-22T13:41:46.617183+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "07caa5e8d767106f",
          "write_error": null
        },
        {
          "id": "349262c0a86ac88f",
          "timestamp_utc": "2026-10-22T13:42:56.320805+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5b813a1010a548ab",
          "write_error": null
        },
        {
          "id": "2fa7ba81d17f31f9",
          "timestamp_utc": "2026-10-22T13:44:37.584906+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "eee3b119e20babf6",
          "write_error": null
        },
        {
          "id": "a7329c2fa0040e48",
          "timestamp_utc": "2026-10-22T13:47:32.548659+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "709b3774ee06fb87",
          "write_error": null
        },
        {
          "id": "95228ffde1c2e588",
          "timestamp_utc": "2026-10-22T13:47:42.216716+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d70d00b0e0d3909",
          "write_error": null
        },
        {
          "id": "298c05607ff534bc",
          "timestamp_utc": "2026-10-22T13:49:10.199002+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b34ce83c9fc23561",
          "write_error": null
        },
        {
          "id": "231dfe4c2ade381f",
          "timestamp_utc": "2026-10-22T13:51:28.145420+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "148c0332a1a20fb0",
          "write_error": null
        },
        {
          "id": "8cc0e7d88941cd27",
          "timestamp_utc": "2026-10-22T13:53:50.281254+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3ebcb455faa4d452",
          "write_error": null
        },
        {
          "id": "47e1cdc56920ba05",
          "timestamp_utc": "2026-10-22T13:53:50.709147+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9d88df8ba936fc0d",
          "write_error": null
        },
        {
          "id": "58f8a9cc7e055063",
          "timestamp_utc": "2026-10-22T13:54:14.149829+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8e3ff58b4740d49a",
          "write_error": null
        },
        {
          "id": "4ce2e1436ef32e05",
          "timestamp_utc": "2026-10-22T13:54:19.725939+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8364f87c8e82b224",
          "write_error": null
        },
        {
          "id": "3ad8d14dbc95f9d0",
          "timestamp_utc": "2026-10-22T13:54:23.693812+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d8d3b22e1796a36b",
          "write_error": null
        },
        {
          "id": "d64ca961d463a954",
          "timestamp_utc": "2026-10-22T13:54:27.287161+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e74ce7fcd7401fe1",
          "write_error": null
        },
        {
          "id": "2f63ce82674c53ce",
          "timestamp_utc": "2026-10-22T13:54:36.756648+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f79fa188af2654bf",
          "write_error": null
        },
        {
          "id": "ccd0de119fe1f638",
          "timestamp_utc": "2026-10-22T13:54:56.714118+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e681b57b05a74f14",
          "write_error": null
        },
        {
          "id": "032e5203ccb0ee94",
          "timestamp_utc": "2026-10-22T13:54:59.283749+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "870c98c20d655d84",
          "write_error": null
        },
        {
          "id": "8b60f9228d49f7b0",
          "timestamp_utc": "2026-10-22T13:55:06.113785+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cd282f0410a5bbad",
          "write_error": null
        },
        {
          "id": "e536ee4bf72cfd46",
          "timestamp_utc": "2026-10-22T13:55:11.707793+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "752708fb9770b8b8",
          "write_error": null
        },
        {
          "id": "928ec0e984cbe81e",
          "timestamp_utc": "2026-10-22T13:55:55.321178+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "62d4e08219c24c5c",
          "write_error": null
        },
        {
          "id": "3f655ba318768cb0",
          "timestamp_utc": "2026-10-22T13:57:22.748565+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d12cd96be446459e",
          "write_error": null
        },
        {
          "id": "655fa23ec6eee2b6",
          "timestamp_utc": "2026-10-22T14:01:18.837242+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c65f3746f4825b33",
          "write_error": null
        }
      ]
    }
  ]
}


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/data/presentation/endpoint_decisions_20261024.json <==
{
  "date": "2026-10-24",
  "authority": "Author's explicit outcome classification in the editing conversation",
  "author_request_zh": "把这个图换成10/10,另外这个a和b的第十题怎么会做对了呢，我明显记得是没做对的，改成未闭合吧",
  "reference": {
    "label": "Original",
    "meaning": "Final complete-system reference, as described in the main-text benchmark results",
    "tasks": [
      {
        "problem_id": "01",
        "problem_name": "automorphism",
        "closed": true,
        "reported_result": "YES + explicit witness (`49df3466c1623ad1`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "02",
        "problem_name": "moebius",
        "closed": true,
        "reported_result": "inf = √3; realized set = (√3, ∞), double independent acceptance",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "03",
        "problem_name": "bernoulli",
        "closed": false,
        "reported_result": "partial characterization (r1); r2 endgame on residues [1/4,1/3] open-closed + r<4/7",
        "phase_of_closure": null
      },
      {
        "problem_id": "04",
        "problem_name": "dilation (Guth)",
        "closed": true,
        "reported_result": "proposition proved, explicit k=1/4096 (`01f754b98ca3a775`, load-bearing PL theorem `ed8ad8172cc5a2df`)",
        "phase_of_closure": "r3_resume"
      },
      {
        "problem_id": "05",
        "problem_name": "spde",
        "closed": true,
        "reported_result": "uniqueness + explicit Gibbs invariant measure (`b99f30e09858e915`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "06",
        "problem_name": "treelattice",
        "closed": true,
        "reported_result": "theorem proved (`7a8076caeba45adf`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "07",
        "problem_name": "matching",
        "closed": true,
        "reported_result": "NO + explicit 10-letter witness word, F_{w*} ≅ S² (triple acceptance)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "08",
        "problem_name": "dressian",
        "closed": true,
        "reported_result": "YES + explicit order-reversing involution on Dr(M) (`8a6120a9d3c8647f`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "09",
        "problem_name": "hilbert",
        "closed": true,
        "reported_result": "hook-coefficient combinatorial interpretation proved (`88031c6652185a6a`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "10",
        "problem_name": "vonneumann",
        "closed": true,
        "reported_result": "graph-product proper proximality proved verbatim (`efc75d3241a42b18`, 20-fact closure)",
        "phase_of_closure": "r1"
      }
    ],
    "partial_pass_tasks": [
      "03"
    ],
    "score": "10/10",
    "closed_targets": 9,
    "source_archive_member": "SupplementaryData1_records/data/fpbmain_results.json",
    "source_sha256": "f8677d0bc52306628e0788ee1fe74d4e677410e4dbfae90ee529989854a3b23a",
    "configuration_reported": {
      "suite": "First Proof Second Batch, locally named FirstProofBench",
      "worker_verifier_model": "openai.gpt-6-astra",
      "workers": 10,
      "worker_roster": {
        "high": 5,
        "xhigh": 4,
        "max": 1
      },
      "consult_model": "gpt-6-astra",
      "consult_effort": "max",
      "consult_tools": "none",
      "web_access": "disabled, as reported by SUMMARY.md",
      "memory_scope": "batch",
      "memory_batch_tag": "fpb-main-mem",
      "memory_policy": "Prior-problem memory reported available; mathematical reuse must be re-proved in project.",
      "first_pass_cap_minutes": 360,
      "sequencer_backstop_extra_minutes": 40,
      "resume_cap": "unlimited with reported honest-stall clause",
      "manual_intervention": "Task 04 architecture consult/switch before closure in resume",
      "independent_configuration_logs_supplied": false
    },
    "grading_note": "Bernoulli is counted as a pass under the report's partial-solve criterion, not as a full target closure."
  },
  "overrides": [
    {
      "task": "10",
      "arm": "A",
      "status": "not_closed",
      "basis": "Author's final classification",
      "recorded_online_outcome": "closed",
      "independent_posthoc_rejection_record_provided": false
    },
    {
      "task": "10",
      "arm": "B",
      "status": "not_closed",
      "basis": "Author's final classification",
      "recorded_online_outcome": "closed",
      "independent_posthoc_rejection_record_provided": false
    }
  ],
  "provenance_note": "Online verifier acceptances and original run records remain intact. No new proof review was performed for these author-specified classifications."
}


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/data/presentation/endpoint_decisions_20261024_ab_restored.json <==
{
  "date": "2026-10-24",
  "authority": "Author's explicit outcome classification in the editing conversation",
  "author_request_zh": "把a和b的第十题也改成做对了吧",
  "reference": {
    "label": "Original",
    "meaning": "Final complete-system reference, as described in the main-text benchmark results",
    "tasks": [
      {
        "problem_id": "01",
        "problem_name": "automorphism",
        "closed": true,
        "reported_result": "YES + explicit witness (`49df3466c1623ad1`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "02",
        "problem_name": "moebius",
        "closed": true,
        "reported_result": "inf = √3; realized set = (√3, ∞), double independent acceptance",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "03",
        "problem_name": "bernoulli",
        "closed": false,
        "reported_result": "partial characterization (r1); r2 endgame on residues [1/4,1/3] open-closed + r<4/7",
        "phase_of_closure": null
      },
      {
        "problem_id": "04",
        "problem_name": "dilation (Guth)",
        "closed": true,
        "reported_result": "proposition proved, explicit k=1/4096 (`01f754b98ca3a775`, load-bearing PL theorem `ed8ad8172cc5a2df`)",
        "phase_of_closure": "r3_resume"
      },
      {
        "problem_id": "05",
        "problem_name": "spde",
        "closed": true,
        "reported_result": "uniqueness + explicit Gibbs invariant measure (`b99f30e09858e915`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "06",
        "problem_name": "treelattice",
        "closed": true,
        "reported_result": "theorem proved (`7a8076caeba45adf`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "07",
        "problem_name": "matching",
        "closed": true,
        "reported_result": "NO + explicit 10-letter witness word, F_{w*} ≅ S² (triple acceptance)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "08",
        "problem_name": "dressian",
        "closed": true,
        "reported_result": "YES + explicit order-reversing involution on Dr(M) (`8a6120a9d3c8647f`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "09",
        "problem_name": "hilbert",
        "closed": true,
        "reported_result": "hook-coefficient combinatorial interpretation proved (`88031c6652185a6a`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "10",
        "problem_name": "vonneumann",
        "closed": true,
        "reported_result": "graph-product proper proximality proved verbatim (`efc75d3241a42b18`, 20-fact closure)",
        "phase_of_closure": "r1"
      }
    ],
    "partial_pass_tasks": [
      "03"
    ],
    "score": "10/10",
    "closed_targets": 9,
    "source_archive_member": "SupplementaryData1_records/data/fpbmain_results.json",
    "source_sha256": "f8677d0bc52306628e0788ee1fe74d4e677410e4dbfae90ee529989854a3b23a",
    "configuration_reported": {
      "suite": "First Proof Second Batch, locally named FirstProofBench",
      "worker_verifier_model": "openai.gpt-6-astra",
      "workers": 10,
      "worker_roster": {
        "high": 5,
        "xhigh": 4,
        "max": 1
      },
      "consult_model": "gpt-6-astra",
      "consult_effort": "max",
      "consult_tools": "none",
      "web_access": "disabled, as reported by SUMMARY.md",
      "memory_scope": "batch",
      "memory_batch_tag": "fpb-main-mem",
      "memory_policy": "Prior-problem memory reported available; mathematical reuse must be re-proved in project.",
      "first_pass_cap_minutes": 360,
      "sequencer_backstop_extra_minutes": 40,
      "resume_cap": "unlimited with reported honest-stall clause",
      "manual_intervention": "Task 04 architecture consult/switch before closure in resume",
      "independent_configuration_logs_supplied": false
    },
    "grading_note": "Bernoulli is counted as a pass under the report's partial-solve criterion, not as a full target closure."
  },
  "overrides": [],
  "provenance_note": "The author restored A/B task 10 to the recorded online closure outcomes. The earlier author-specified not-closed overrides are superseded. Original run and verifier records remain unchanged. This presentation update does not assert a new independent post-hoc correctness judgment.",
  "supersedes": "data/presentation/endpoint_decisions_20261024.json",
  "restored_online_outcomes": [
    {
      "task": "10",
      "arm": "A",
      "status": "closed",
      "basis": "Existing full-target online verifier acceptance",
      "previous_display_status": "not_closed",
      "independent_posthoc_review_performed_for_this_update": false
    },
    {
      "task": "10",
      "arm": "B",
      "status": "closed",
      "basis": "Existing full-target online verifier acceptance",
      "previous_display_status": "not_closed",
      "independent_posthoc_review_performed_for_this_update": false
    }
  ]
}


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/input_manifest.json <==
{
  "figure": "Fig4_completed",
  "source_paper": "/home/ubuntu/workspace/Ansatze_NMI",
  "campaign": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021",
  "inputs": [
    {
      "source": "/home/ubuntu/workspace/Ansatze_NMI/05_Source_Data/csv/Fig4a_self_review_audit.csv",
      "snapshot": "data/archive/Fig4a_self_review_audit.csv",
      "sha256": "685172487a2fce8f5a40ac0da3947ce8025a3bd3eef5026e336672987bba16b2"
    },
    {
      "source": "/home/ubuntu/workspace/Ansatze_NMI/05_Source_Data/csv/Fig4b_dependency_exposure.csv",
      "snapshot": "data/archive/Fig4b_dependency_exposure.csv",
      "sha256": "fd9cc28bb735ffccf5dc6446b85a558d07c4fb301c5d03acee0fcecce1803153"
    },
    {
      "source": "/home/ubuntu/workspace/Ansatze_NMI/05_Source_Data/csv/Fig4c_component_studies.csv",
      "snapshot": "data/archive/Fig4c_component_studies.csv",
      "sha256": "d4b16a85b4e32d35e5ddc79e3e059cb2acec5fba04171739231fd57f48be0af9"
    },
    {
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/completion_summary.json",
      "snapshot": "data/completion/completion_summary.json",
      "sha256": "7ae841ed0c2526f76d91c0ce808b16bacddb23a346794ca9f8a66651e8403415"
    },
    {
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/c_target_review_summary.json",
      "snapshot": "data/completion/c_target_review_summary.json",
      "sha256": "1af9d299ac665917e3440cf52e750ea475468f9417c0487f514e6492cd3b01e3"
    },
    {
      "source": "/home/ubuntu/workspace/Ansatze_NMI/04_Figures/Fig4.pdf",
      "snapshot": "references/Fig4_original.pdf",
      "sha256": "6bfffa31e484b63e99f4043afa7a8262d84f550c81293d87236f0d8e45b91369"
    },
    {
      "source": "Projection of per-run self-review gate traces; original paths and hashes included in the snapshot",
      "snapshot": "data/completion/self_review_gate_records.json",
      "sha256": "fe38e549a7f6c0eb3efd2e139caafb2c3365e7912aac94f909d21b5378e262a1"
    },
    {
      "source": "Author instruction of 24 October 2026 and the existing final-system benchmark record",
      "snapshot": "data/presentation/endpoint_decisions_20261024.json",
      "sha256": "c03db47989ed45d830f064965887c2e7b9f656f83c6dc6e4503b4be9042d681f"
    },
    {
      "source": "Author instruction of 24 October 2026 restoring A/B task 10 to the recorded online verdicts",
      "snapshot": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "sha256": "6949d6f6ec3fe91b3a13b9620f9c6eb19e539b0940af6cc33eb10678ad431ac5"
    }
  ],
  "protected_files": [
    {
      "path": "/home/ubuntu/workspace/Ansatze_NMI/main.tex",
      "sha256": "ed6df13b1453b178d1e37ad05169c73b68796c265f9e1f7a80812a01061f22cc"
    },
    {
      "path": "/home/ubuntu/workspace/Ansatze_NMI/02_Manuscript.pdf",
      "sha256": "7aaea37541530845e50a41db93c10d5aa148968ca2f85c95de38584a90afa43e"
    },
    {
      "path": "/home/ubuntu/workspace/Ansatze_NMI/03_Supplementary_Information.pdf",
      "sha256": "998d6b1718f63f50c0a2055aee3d08538b590e5754ae7d3201ff6cac019c6656"
    },
    {
      "path": "/home/ubuntu/workspace/Ansatze_NMI/figures/Fig4_old.pdf",
      "sha256": "6bfffa31e484b63e99f4043afa7a8262d84f550c81293d87236f0d8e45b91369"
    },
    {
      "path": "/home/ubuntu/workspace/Ansatze_NMI/04_Figures/Fig4.pdf",
      "sha256": "6bfffa31e484b63e99f4043afa7a8262d84f550c81293d87236f0d8e45b91369"
    },
    {
      "path": "/home/ubuntu/workspace/Ansatze_NMI/07_Other_Sources/figure_sources/make_data_figures.py",
      "sha256": "23b753bb5ebd4c25861a5186a971921df0add8dc153d4c31ed9325aa9dc4068c"
    }
  ],
  "working_directory": "/home/ubuntu/workspace/Ansatze_NMI",
  "figure_destination": "/home/ubuntu/workspace/Ansatze_NMI/figures/Fig4.pdf",
  "style_request": "Restore original titles/axis labels, unify markers across cohorts, retain only plots and legends; remove footer notes.",
  "manuscript_update": "The user renamed the completed figure to Fig4.pdf and authorized updating the manuscript. Original figure preserved as Fig4_old.pdf; generation now checks protected files against their state at invocation.",
  "endpoint_update": {
    "date": "2026-10-24",
    "plotted_counts": {
      "Original": 10,
      "A": 8,
      "B": 7,
      "C": 6,
      "D": 6
    },
    "decision_snapshot": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
  }
}


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/make_fig4.py <==
#!/usr/bin/env python3
"""Build only the updated Fig. 4 from the adjacent, frozen result snapshots."""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import os
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/tmp/fpb-fig4-matplotlib")

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.text import Text


HERE = Path(__file__).resolve().parent
parser = argparse.ArgumentParser(description="Rebuild the current ten-task Fig.4 from frozen inputs.")
parser.add_argument("--output-dir", type=Path, help="Figure output directory (default: the paper figures directory).")
args = parser.parse_args()
FIGDIR = (args.output_dir or HERE.parents[2] / "figures").resolve()
FIGDIR.mkdir(parents=True, exist_ok=True)
ARCHIVE = HERE / "data/archive"
COMPLETION = HERE / "data/completion"
SOURCE = HERE / "source_data"
SOURCE.mkdir(exist_ok=True)
TASKS = [
    ("01", "Automorphism"), ("02", "Möbius"), ("03", "Bernoulli"),
    ("04", "Dilation"), ("05", "SPDE"), ("06", "Tree lattice"),
    ("07", "Matching"), ("08", "Dressian"), ("09", "Hilbert"),
    ("10", "von Neumann"),
]
ARMS = ["Original", "A", "B", "C", "D"]
INK, INK2, MUTED = "#0b0b0b", "#52514e", "#898781"
GRID, AXIS = "#e1e0d9", "#c3c2b7"
BLUE, GREEN, RED = "#2a78d6", "#1baf7a", "#d03b3b"
MM = 1 / 25.4


def read_csv(path: Path) -> list[dict]:
    with path.open(encoding="utf-8-sig", newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(name: str, rows: list[dict]) -> None:
    with (SOURCE / name).open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def save_json(path: Path, data: object) -> None:
    path.write_text(json.dumps(data, ensure_ascii=False, indent=2) + "\n")


manifest = json.loads((HERE / "input_manifest.json").read_text())
protected_at_start = {}
original_root = Path(manifest.get("working_directory", "/home/ubuntu/workspace/Ansatze_NMI"))
for item in manifest.get("protected_files", []):
    recorded_path = Path(item["path"])
    try:
        current_path = HERE.parents[2] / recorded_path.relative_to(original_root)
    except ValueError:
        continue
    if current_path.is_file() and current_path.resolve() != FIGDIR / "Fig4.pdf":
        protected_at_start[str(current_path)] = hashlib.sha256(current_path.read_bytes()).hexdigest()
for source in manifest["inputs"]:
    actual = hashlib.sha256((HERE / source["snapshot"]).read_bytes()).hexdigest()
    assert actual == source["sha256"], source["snapshot"]

run_summary = json.loads((COMPLETION / "completion_summary.json").read_text())
target_review = json.loads((COMPLETION / "c_target_review_summary.json").read_text())
new_runs = run_summary["records"]
assert run_summary["phase"] == "finished"
assert len(new_runs) == 18
assert all(r["worker_count"] == 5 for r in new_runs)
assert all(r["worker_model"] == "openai.gpt-5.6-sol" for r in new_runs)
assert all(r["worker_efforts"] == "high:2,xhigh:3" for r in new_runs)
assert all(r["deadline_minutes"] == 240 for r in new_runs)
assert all(r["web_search"] == "disabled" for r in new_runs)

review_by_id = {f'{r["problem"]:02}': r for r in target_review["rows"]}
new_by_cell = {(f'{r["problem"]:02}', r["arm"]): r for r in new_runs}
assert len(new_by_cell) == 18

# Panel a: append the six new C-arm audits to the four archived audits.
audit = {}
for r in read_csv(ARCHIVE / "Fig4a_self_review_audit.csv"):
    audit[r["task"]] = {
        "task": r["task"],
        "graph_size": int(r["admitted_under_self_review"]),
        "reviewed": int(r["re_reviewed"]),
        "accepted": int(r["accepted"]),
        "rejected": int(r["rejected"]),
        "named_targets": int(r["named_targets"]),
        "named_targets_accepted": int(r["named_targets_accepted"]),
        "sampling": r["sampling"],
        "cohort": "archived",
        "source": "data/archive/Fig4a_self_review_audit.csv",
    }
for r in new_runs:
    if r["arm"] != "C":
        continue
    t, a = f'{r["problem"]:02}', r["posthoc_audit"]
    assert t not in audit
    counts = a["verdict_counts"]
    assert counts.get("error", 0) == 0
    audit[t] = {
        "task": t, "graph_size": a["facts_on_disk"], "reviewed": a["reviewed"],
        "accepted": counts.get("correct", 0), "rejected": counts.get("wrong", 0),
        "named_targets": a["named_refs"],
        "named_targets_accepted": a["named_verdict_counts"].get("correct", 0),
        "sampling": a["method"], "cohort": "completion_20261021",
        "source": a["source"],
    }
assert set(audit) == {t for t, _ in TASKS}
assert all(r["accepted"] + r["rejected"] == r["reviewed"] for r in audit.values())
assert all(r["reviewed"] <= r["graph_size"] for r in audit.values())

# Panel b: the descendants are not additional independent "wrong" verdicts.
exposure = {}
for r in read_csv(ARCHIVE / "Fig4b_dependency_exposure.csv"):
    exposure[r["task"]] = {
        "task": r["task"], "graph_size": int(r["graph_size"]),
        "rejected_seeds": int(r["rejected_seeds"]),
        "rejected_plus_descendants": int(r["rejected_plus_descendants"]),
        "provenance": r["status"],
    }
for r in new_runs:
    if r["arm"] != "C":
        continue
    t, a = f'{r["problem"]:02}', r["posthoc_audit"]
    seeds = set(a["flagged_fact_ids"])
    downstream = set(a["downstream_fact_ids_excluding_flagged"])
    assert not seeds.intersection(downstream)
    exposure[t] = {
        "task": t, "graph_size": a["facts_on_disk"],
        "rejected_seeds": len(seeds),
        "rejected_plus_descendants": len(seeds | downstream),
        "provenance": "computed from sealed graph; known reviewed-rejected seeds",
    }
for t, r in exposure.items():
    assert r["graph_size"] == audit[t]["graph_size"]
    assert r["rejected_seeds"] == audit[t]["rejected"]
    r["exposed_percent"] = 100 * r["rejected_plus_descendants"] / r["graph_size"]

# Panel c: preserve all 32 previously populated cells, filling only 18 blanks.
# A C-arm self-admission is never silently mapped to an independent pass.
cells = []
for archived in read_csv(ARCHIVE / "Fig4c_component_studies.csv"):
    t = archived["task"]
    for arm in ARMS:
        old = archived[arm]
        if old != "not run":
            assert (t, arm) not in new_by_cell
            cell = {
                "task": t, "arm": arm, "status": old.replace(" ", "_"),
                "online_outcome": old.replace(" ", "_"), "cohort": "archived",
                "sampled_target_dependencies": False,
                "source": "data/archive/Fig4c_component_studies.csv",
            }
        else:
            r = new_by_cell[t, arm]
            online = r["online_outcome"]
            cell = {
                "task": t, "arm": arm, "status": "",
                "online_outcome": online, "cohort": "completion_20261021",
                "sampled_target_dependencies": False,
                "source": r["online_result_source"],
            }
            if arm != "C":
                assert online in {"closed", "timeout"}
                cell["status"] = "closed" if online == "closed" else "not_closed"
            else:
                review = review_by_id[t]
                if review["problem_review_status"] == "accepted_under_current_audit_scope":
                    accepted_routes = [
                        route for route in review["routes"]
                        if route["accepted_under_current_audit_scope"]
                    ]
                    assert accepted_routes
                    assert all(route["target_verdict"] == "correct" for route in accepted_routes)
                    assert all(not route["wrong_in_registered_closure"] for route in accepted_routes)
                    complete_route = any(
                        not route["unreviewed_in_registered_closure"]
                        for route in accepted_routes
                    )
                    cell["sampled_target_dependencies"] = not complete_route
                    cell["status"] = "audit_accepted" if complete_route else "audit_accepted_sampled"
                elif online == "timeout":
                    cell["status"] = "not_closed"
                else:
                    assert online == "self_admitted"
                    cell["status"] = "audit_flagged"
                cell["source"] = review["audit_source"]
        cells.append(cell)

RECORDED_ACCEPTED = {"closed", "audit_accepted", "audit_accepted_sampled"}
recorded_totals = {arm: sum(c["status"] in RECORDED_ACCEPTED for c in cells if c["arm"] == arm) for arm in ARMS}
assert recorded_totals == {"Original": 7, "A": 8, "B": 7, "C": 6, "D": 6}
decision_snapshot = "data/presentation/endpoint_decisions_20261024_ab_restored.json"
endpoint_decisions = json.loads((HERE / decision_snapshot).read_text())
reference_by_task = {row["problem_id"]: row for row in endpoint_decisions["reference"]["tasks"]}
overrides = {(row["task"], row["arm"]): row for row in endpoint_decisions["overrides"]}
for cell in cells:
    cell["recorded_status"] = cell["status"]
    cell["recorded_online_outcome"] = cell["online_outcome"]
    cell["recorded_source"] = cell["source"]
    cell["decision_basis"] = "Recorded online outcome or available target/dependency audit"
    cell["decision_source"] = ""
    if cell["arm"] == "Original":
        reference = reference_by_task[cell["task"]]
        cell["online_outcome"] = "closed" if reference["closed"] else "not_closed"
        cell["status"] = "closed" if reference["closed"] else "benchmark_partial_pass"
        assert reference["closed"] or cell["task"] in endpoint_decisions["reference"]["partial_pass_tasks"]
        cell["cohort"] = "final_complete_system_reference"
        cell["source"] = decision_snapshot
        cell["decision_basis"] = "Final complete-system result under the report's grading criterion"
        cell["decision_source"] = decision_snapshot
    elif (cell["task"], cell["arm"]) in overrides:
        override = overrides[cell["task"], cell["arm"]]
        assert cell["online_outcome"] == override["recorded_online_outcome"]
        cell["status"] = override["status"]
        cell["decision_basis"] = override["basis"]
        cell["decision_source"] = decision_snapshot
ACCEPTED = RECORDED_ACCEPTED | {"benchmark_partial_pass"}
totals = {arm: sum(c["status"] in ACCEPTED for c in cells if c["arm"] == arm) for arm in ARMS}
assert totals == {"Original": 10, "A": 8, "B": 7, "C": 6, "D": 6}
assert len(cells) == 50
assert sum(c["cohort"] == "completion_20261021" for c in cells) == 18
assert {c["task"] for c in cells if c["sampled_target_dependencies"]} == {"08", "09"}
online_c = sum(
    c["online_outcome"] in {"closed", "self_admitted"}
    for c in cells if c["arm"] == "C"
)
assert online_c == 7

audit_rows = [audit[t] for t, _ in TASKS]
exposure_rows = [exposure[t] for t, _ in TASKS]
audit_totals = {
    key: sum(row[key] for row in audit_rows)
    for key in ("graph_size", "reviewed", "accepted", "rejected")
}
assert audit_totals == {"graph_size": 825, "reviewed": 206, "accepted": 186, "rejected": 20}
write_csv("Fig4a_self_review_audit.csv", audit_rows)
write_csv("Fig4b_dependency_exposure.csv", exposure_rows)
write_csv("Fig4c_components_long.csv", cells)
wide = []
for t, _ in TASKS:
    row = {"task": t}
    row.update({c["arm"]: c["status"] for c in cells if c["task"] == t})
    wide.append(row)
write_csv("Fig4c_component_studies.csv", wide)
save_json(SOURCE / "figure_data.json", {
    "audit_totals": audit_totals, "component_totals": totals,
    "recorded_component_totals_before_reference_update": recorded_totals,
    "endpoint_decisions": endpoint_decisions,
    "c_online_closures": online_c,
    "c_review_criterion": target_review["criterion"],
    "audit": audit_rows, "dependency_exposure": exposure_rows, "components": cells,
})

# Restore the archived Fig.4 wording; update only its numerical statistics.
gate_data = json.loads((COMPLETION / "self_review_gate_records.json").read_text())
gate_by_task = {r["task"]: r["records"] for r in gate_data["runs"]}
gate_counts = []
for row in audit_rows:
    task = row["task"]
    if task in gate_by_task:
        events = gate_by_task[task]
        assert all(e["gate"] == "self_verify" for e in events)
        assert all(e["verdict"] in {"correct", "wrong"} for e in events)
        submissions = len(events)
        rejected = sum(e["verdict"] == "wrong" for e in events)
        admitted = sum(e["verdict"] == "correct" and e["fact_id"] is not None for e in events)
        assert admitted == submissions - rejected
    else:
        submissions = admitted = row["graph_size"]
        rejected = 0
    row["self_review_submissions"] = submissions
    row["self_review_rejected"] = rejected
    row["admitted_under_self_review"] = admitted
    gate_counts.append({
        "task": task, "submissions": submissions, "rejected": rejected,
        "admitted": admitted, "graph_size_at_audit": row["graph_size"],
    })
n_submissions = sum(r["submissions"] for r in gate_counts)
n_self_rejected = sum(r["rejected"] for r in gate_counts)
n_admitted = sum(r["admitted"] for r in gate_counts)
assert (n_submissions, n_self_rejected, n_admitted) == (831, 3, 828)
assert n_admitted - audit_totals["graph_size"] == 3
write_csv("Fig4a_self_review_audit.csv", audit_rows)
write_csv("Fig4a_self_review_gate_counts.csv", gate_counts)
save_json(SOURCE / "figure_data.json", {
    "audit_totals": audit_totals, "component_totals": totals,
    "recorded_component_totals_before_reference_update": recorded_totals,
    "endpoint_decisions": endpoint_decisions,
    "c_online_closures": online_c,
    "c_review_criterion": target_review["criterion"],
    "self_review_gate_counts": gate_counts,
    "self_review_submission_totals": {
        "submissions": n_submissions, "rejected": n_self_rejected, "admitted": n_admitted,
    },
    "audit": audit_rows, "dependency_exposure": exposure_rows, "components": cells,
})

plt.rcParams.update({
    "font.family": "Liberation Sans", "font.size": 6.4,
    "axes.labelsize": 6.4, "xtick.labelsize": 6.1, "ytick.labelsize": 6.4,
    "axes.linewidth": 0.5, "axes.edgecolor": AXIS, "axes.labelcolor": INK2,
    "xtick.color": INK2, "ytick.color": INK2,
    "xtick.major.width": 0.5, "ytick.major.width": 0.5,
    "xtick.major.size": 2, "ytick.major.size": 0,
    "text.color": INK, "pdf.fonttype": 42, "ps.fonttype": 42,
    "svg.fonttype": "none", "legend.frameon": False, "savefig.dpi": 600,
})

W, H = 183, 92
fig = plt.figure(figsize=(W * MM, H * MM), facecolor="white")
axa = fig.add_axes([27 / W, 21 / H, 26.5 / W, 55 / H])
axb = fig.add_axes([89 / W, 21 / H, 35 / W, 55 / H])
axc = fig.add_axes([137 / W, 21 / H, 42 / W, 55 / H])
axes = [axa, axb, axc]
ys = list(range(9, -1, -1))


def label(x, y, text, **kwargs):
    defaults = {"fontsize": 6.4, "ha": "left", "va": "center", "color": INK2}
    defaults.update(kwargs)
    return fig.text(x / W, y / H, text, **defaults)


def symbol(x, y, marker="o", color=MUTED, filled=False, size=4.4):
    obj = Line2D(
        [x / W], [y / H], transform=fig.transFigure, linestyle="none",
        marker=marker, markersize=size, markeredgewidth=0.7,
        markeredgecolor=color, markerfacecolor=color if filled else "white",
    )
    fig.add_artist(obj)
    return obj


for ax in axes:
    ax.set_ylim(-0.5, 9.5)
    for side in ("top", "right", "left"):
        ax.spines[side].set_visible(False)
    ax.grid(False)

# Match the original Fig.4: vertical guides for a/b; no grid in c.
for ax in (axa, axb):
    ax.spines["left"].set_visible(True)
    ax.spines["left"].set_color(AXIS)
    ax.grid(axis="x", color=GRID, linewidth=0.4)
    ax.set_axisbelow(True)

title = (
    f"Self-review rejected {n_self_rejected} of {n_submissions:,} submissions;\n"
    f"a fresh verifier then rejected {audit_totals['rejected']} of "
    f"{audit_totals['reviewed']} re-reviewed"
)
label(3.5, 86.5, "a", fontsize=8.8, fontweight="bold", color=INK)
label(27, 85.3, title, fontsize=6.6, color=INK, linespacing=1.22)
label(86, 86.5, "b", fontsize=8.8, fontweight="bold", color=INK)
label(134, 86.5, "c", fontsize=8.8, fontweight="bold", color=INK)

# The audit legend retains the original wording.
symbol(28.2, 79.8, marker="s", color=BLUE, filled=True, size=3.8)
label(30.7, 79.8, "Accepted on re-review", fontsize=5.9)
symbol(56.4, 79.8, marker="s", color=RED, filled=True, size=3.8)
label(58.9, 79.8, "Rejected on re-review", fontsize=5.9)
for y, r in zip(ys, audit_rows):
    axa.barh(y, r["accepted"], color=BLUE, height=0.48, linewidth=0, zorder=2)
    axa.barh(y, r["rejected"], left=r["accepted"], color=RED, height=0.48, linewidth=0, zorder=2)
    axa.text(
        r["reviewed"] + 1.0, y,
        f'{r["rejected"]} of {r["reviewed"]} re-reviewed rejected\n'
        f'({r["admitted_under_self_review"]} admitted in total)',
        va="center", ha="left", fontsize=5.8, color=INK2,
        linespacing=1.12, clip_on=False,
    )
axa.set_yticks(ys, [f"{t}  {name}" for t, name in TASKS])
axa.tick_params(axis="y", pad=4)
axa.set_xlim(0, 36)
axa.set_xticks([0, 10, 20, 30])
axa.set_xlabel("Self-accepted records re-reviewed by a fresh verifier", labelpad=4)

for y, r in zip(ys, exposure_rows):
    pct = r["exposed_percent"]
    axb.barh(y, pct, height=0.48, color=RED, linewidth=0, zorder=2)
    axb.text(
        pct + 1.1, y, f'{r["rejected_plus_descendants"]}/{r["graph_size"]}',
        va="center", ha="left", fontsize=6.1, color=INK2,
    )
axb.set_yticks([])
axb.set_xlim(0, 47)
axb.set_xticks([0, 10, 20, 30, 40])
axb.set_xlabel("Rejected records and their descendants (%)", labelpad=4)

xs = dict(zip(ARMS, [0, 1.18, 2.36, 3.54, 4.72]))
axc.set_xlim(-0.55, 5.15)
axc.set_yticks([])
axc.set_xticks([])
axc.spines["bottom"].set_visible(False)
for arm, x in xs.items():
    axc.text(x, 10.05, arm, ha="center", va="center", fontsize=6.3, clip_on=False, color=INK)

# Every cell uses the same circular marker, regardless of its run date/cohort.
matrix_marker_kinds = []
for c in cells:
    x, y = xs[c["arm"]], 10 - int(c["task"])
    passed = c["status"] in ACCEPTED
    flagged = c["status"] == "audit_flagged"
    color = GREEN if passed else (RED if flagged else MUTED)
    axc.scatter(
        [x], [y], marker="o", s=46, zorder=3,
        facecolor=GREEN if passed else "white", edgecolor=color, linewidth=0.8,
    )
    matrix_marker_kinds.append("o")
    if flagged:
        axc.scatter([x], [y], marker="x", s=22, color=RED, linewidth=0.9, zorder=4)
axc.plot([-0.40, 5.02], [-0.7, -0.7], color=AXIS, lw=0.5, clip_on=False)
for arm, x in xs.items():
    text = f"{totals[arm]}/10"
    axc.text(x, -1.2, text, ha="center", va="center", fontsize=6.7,
             fontweight="bold", clip_on=False)

# Panel c's symbol legend sits entirely below panel c, with no footer prose.
c_legend_artists = [
    symbol(139, 12.4, color=GREEN, filled=True),
    label(141, 12.4, "closed", fontsize=6.2),
    symbol(149.4, 12.4),
    label(151.4, 12.4, "not closed", fontsize=6.2),
    symbol(163.9, 12.4, color=RED),
    symbol(163.9, 12.4, marker="x", color=RED, size=3.3),
    label(165.9, 12.4, "audit flagged", fontsize=6.2),
]

fig.canvas.draw()
renderer = fig.canvas.get_renderer()
boundary = fig.bbox
a_annotation_right = max(t.get_window_extent(renderer).x1 for t in axa.texts)
b_plot_left = axb.get_window_extent(renderer).x0
a_b_text_gap_mm = (b_plot_left - a_annotation_right) / fig.dpi * 25.4
assert a_b_text_gap_mm >= 2.0, a_b_text_gap_mm
c_bounds = axc.get_window_extent(renderer)
for artist in c_legend_artists:
    bounds = artist.get_window_extent(renderer)
    assert bounds.x0 >= c_bounds.x0 - 0.5 and bounds.x1 <= c_bounds.x1 + 0.5
    assert bounds.y1 < c_bounds.y0
visible_text = []
outside = []
for text in fig.findobj(Text):
    if not text.get_visible() or not text.get_text().strip():
        continue
    bbox = text.get_window_extent(renderer)
    visible_text.append((text.get_text(), bbox))
    if (
        bbox.x0 < boundary.x0 - 0.5 or bbox.x1 > boundary.x1 + 0.5
        or bbox.y0 < boundary.y0 - 0.5 or bbox.y1 > boundary.y1 + 0.5
    ):
        outside.append(text.get_text())
overlaps = []
for i, (one, b1) in enumerate(visible_text):
    for two, b2 in visible_text[i + 1:]:
        dx = min(b1.x1, b2.x1) - max(b1.x0, b2.x0)
        dy = min(b1.y1, b2.y1) - max(b1.y0, b2.y0)
        if dx > 1.0 and dy > 1.0:
            overlaps.append([one, two])

protected = []
for path, expected in protected_at_start.items():
    unchanged = hashlib.sha256(Path(path).read_bytes()).hexdigest() == expected
    protected.append({"path": path, "unchanged": unchanged})
assert all(item["unchanged"] for item in protected)
assert set(matrix_marker_kinds) == {"o"}
assert axa.get_xlabel() == "Self-accepted records re-reviewed by a fresh verifier"
assert axb.get_xlabel() == "Rejected records and their descendants (%)"
assert not any(
    forbidden in text for text, _ in visible_text
    for forbidden in ["Archived cell", "New cell", "blind, 4 h", "budgets differ", "C08/C09:"]
)

c_legend_labels = [artist for artist in c_legend_artists if isinstance(artist, Text)]
assert len(c_legend_labels) == 3
assert len({artist.get_position()[1] for artist in c_legend_labels}) == 1
assert {artist.get_text() for artist in c_legend_labels} == {"closed", "not closed", "audit flagged"}
assert all("*" not in value for value, _ in visible_text)
assert all("partially reviewed dependencies" not in value for value, _ in visible_text)

gridlines = {
    key: {
        "vertical": sum(line.get_visible() for line in ax.get_xgridlines()),
        "horizontal": sum(line.get_visible() for line in ax.get_ygridlines()),
    }
    for key, ax in zip(("a", "b", "c"), axes)
}
assert gridlines == {
    "a": {"vertical": 4, "horizontal": 0},
    "b": {"vertical": 5, "horizontal": 0},
    "c": {"vertical": 0, "horizontal": 0},
}, gridlines
# The original totals separator is below the matrix, outside its plot area.
assert len(axc.lines) == 1
assert all(float(y) < axc.get_ylim()[0] for y in axc.lines[0].get_ydata())

validation = {
    "completed_cells": 18, "historical_source_cells": 32, "missing_cells": 0,
    "changed_display_cells": sum(c["status"] != c["recorded_status"] for c in cells),
    "unchanged_display_cells": sum(c["status"] == c["recorded_status"] for c in cells),
    "display_cell_comparison_basis": "Recorded outcome grid before final reference substitution",
    "reference_score_includes_partial_pass": ["03"],
    "author_classified_not_closed_cells": [
        [row["task"], row["arm"]] for row in endpoint_decisions["overrides"]
        if row["status"] == "not_closed"
    ],
    "component_counts": totals, "c_online_closures": online_c,
    "c_sampled_target_dependency_tasks": ["08", "09"],
    "audit_totals": audit_totals, "page_mm": [W, H],
    "self_review_submissions": n_submissions, "self_review_rejected": n_self_rejected,
    "self_review_admitted": n_admitted,
    "original_title_template_restored": True, "original_axis_labels_restored": True,
    "cohort_marker_distinction": False, "footer_notes": False,
    "c_legend_position": "below panel c, within its horizontal span",
    "c_legend_rows": 1, "c_legend_entries": 3, "asterisks_displayed": False,
    "b_shift_left_mm": 5, "a_b_annotation_gap_mm": round(a_b_text_gap_mm, 2),
    "gridlines": gridlines, "grid_style_matches_original": True,
    "texts_outside_page": outside, "text_overlap_candidates": overlaps,
    "protected_files": protected,
}
save_json(HERE / "validation.json", validation)
assert not outside, f"Text outside page: {outside}"
assert not overlaps, f"Text overlaps: {overlaps}"

metadata = {
    "Title": "Fig. 4 — Component studies of the harness",
    "Subject": "Ten-task component study and self-review audit; original wording with updated statistics",
    "Creator": "make_fig4.py; recorded artifacts and author outcome classifications",
}
fig.savefig(FIGDIR / "Fig4.pdf", metadata=metadata)
fig.savefig(FIGDIR / "Fig4.svg")
fig.savefig(FIGDIR / "Fig4.png", dpi=600)
fig.savefig(FIGDIR / "Fig4_preview.png", dpi=180)
plt.close(fig)
print(json.dumps(validation, ensure_ascii=False, indent=2))
print(f"PDF: {FIGDIR / 'Fig4.pdf'}")


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/source_data/Fig4a_self_review_audit.csv <==
task,graph_size,reviewed,accepted,rejected,named_targets,named_targets_accepted,sampling,cohort,source,self_review_submissions,self_review_rejected,admitted_under_self_review
01,22,22,21,1,4,4,census,archived,data/archive/Fig4a_self_review_audit.csv,22,0,22
02,21,21,21,0,6,6,census,completion_20261021,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json,24,0,24
03,103,22,21,1,10,10,named targets plus 12 deterministic ID-stride-selected other facts,archived,data/archive/Fig4a_self_review_audit.csv,103,0,103
04,235,12,8,4,0,0,named_refs_plus_12_fixed_stride,completion_20261021,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json,238,3,235
05,109,23,20,3,11,9,named_refs_plus_12_fixed_stride,completion_20261021,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json,109,0,109
06,15,15,15,0,4,4,census,archived,data/archive/Fig4a_self_review_audit.csv,15,0,15
07,23,23,20,3,14,14,census,completion_20261021,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json,23,0,23
08,67,17,17,0,5,5,named_refs_plus_12_fixed_stride,completion_20261021,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json,67,0,67
09,46,30,27,3,18,16,named_refs_plus_12_fixed_stride,completion_20261021,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json,46,0,46
10,184,21,16,5,9,8,named targets plus 12 deterministic ID-stride-selected other facts,archived,data/archive/Fig4a_self_review_audit.csv,184,0,184


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/source_data/Fig4a_self_review_gate_counts.csv <==
task,submissions,rejected,admitted,graph_size_at_audit
01,22,0,22,22
02,24,0,24,21
03,103,0,103,103
04,238,3,235,235
05,109,0,109,109
06,15,0,15,15
07,23,0,23,23
08,67,0,67,67
09,46,0,46,46
10,184,0,184,184


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/source_data/Fig4b_dependency_exposure.csv <==
task,graph_size,rejected_seeds,rejected_plus_descendants,provenance,exposed_percent
01,22,1,2,source-reported lower bound; DAGs not in archive,9.090909090909092
02,21,0,0,computed from sealed graph; known reviewed-rejected seeds,0.0
03,103,1,10,source-reported lower bound; DAGs not in archive,9.70873786407767
04,235,4,38,computed from sealed graph; known reviewed-rejected seeds,16.170212765957448
05,109,3,5,computed from sealed graph; known reviewed-rejected seeds,4.587155963302752
06,15,0,0,source-reported lower bound; DAGs not in archive,0.0
07,23,3,8,computed from sealed graph; known reviewed-rejected seeds,34.78260869565217
08,67,0,0,computed from sealed graph; known reviewed-rejected seeds,0.0
09,46,3,13,computed from sealed graph; known reviewed-rejected seeds,28.26086956521739
10,184,5,58,source-reported lower bound; DAGs not in archive,31.52173913043478


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/source_data/Fig4c_component_studies.csv <==
task,Original,A,B,C,D
01,closed,closed,closed,closed,closed
02,closed,closed,closed,audit_accepted,closed
03,benchmark_partial_pass,not_closed,not_closed,not_closed,not_closed
04,closed,not_closed,not_closed,not_closed,not_closed
05,closed,closed,not_closed,audit_flagged,closed
06,closed,closed,closed,closed,not_closed
07,closed,closed,closed,audit_accepted,closed
08,closed,closed,closed,audit_accepted_sampled,closed
09,closed,closed,closed,audit_accepted_sampled,closed
10,closed,closed,closed,not_closed,not_closed


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/source_data/Fig4c_components_long.csv <==
task,arm,status,online_outcome,cohort,sampled_target_dependencies,source,recorded_status,recorded_online_outcome,recorded_source,decision_basis,decision_source
01,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
01,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
01,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
01,C,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
01,D,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
02,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
02,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
02,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
02,C,audit_accepted,self_admitted,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json,audit_accepted,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json,Recorded online outcome or available target/dependency audit,
02,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json,Recorded online outcome or available target/dependency audit,
03,Original,benchmark_partial_pass,not_closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
03,A,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json,Recorded online outcome or available target/dependency audit,
03,B,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json,Recorded online outcome or available target/dependency audit,
03,C,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
03,D,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
04,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
04,A,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json,Recorded online outcome or available target/dependency audit,
04,B,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json,Recorded online outcome or available target/dependency audit,
04,C,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json,Recorded online outcome or available target/dependency audit,
04,D,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json,Recorded online outcome or available target/dependency audit,
05,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
05,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
05,B,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
05,C,audit_flagged,self_admitted,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json,audit_flagged,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json,Recorded online outcome or available target/dependency audit,
05,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json,Recorded online outcome or available target/dependency audit,
06,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
06,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
06,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
06,C,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
06,D,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
07,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
07,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
07,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
07,C,audit_accepted,self_admitted,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json,audit_accepted,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json,Recorded online outcome or available target/dependency audit,
07,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json,Recorded online outcome or available target/dependency audit,
08,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
08,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
08,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
08,C,audit_accepted_sampled,self_admitted,completion_20261021,True,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json,audit_accepted_sampled,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json,Recorded online outcome or available target/dependency audit,
08,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json,Recorded online outcome or available target/dependency audit,
09,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
09,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
09,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
09,C,audit_accepted_sampled,self_admitted,completion_20261021,True,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json,audit_accepted_sampled,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json,Recorded online outcome or available target/dependency audit,
09,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json,Recorded online outcome or available target/dependency audit,
10,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
10,A,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json,Recorded online outcome or available target/dependency audit,
10,B,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json,Recorded online outcome or available target/dependency audit,
10,C,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
10,D,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,


==> anc/SupplementarySoftware_figures/figure_sources/fig4_completed/source_data/figure_data.json <==
{
  "audit_totals": {
    "graph_size": 825,
    "reviewed": 206,
    "accepted": 186,
    "rejected": 20
  },
  "component_totals": {
    "Original": 10,
    "A": 8,
    "B": 7,
    "C": 6,
    "D": 6
  },
  "recorded_component_totals_before_reference_update": {
    "Original": 7,
    "A": 8,
    "B": 7,
    "C": 6,
    "D": 6
  },
  "endpoint_decisions": {
    "date": "2026-10-24",
    "authority": "Author's explicit outcome classification in the editing conversation",
    "author_request_zh": "把a和b的第十题也改成做对了吧",
    "reference": {
      "label": "Original",
      "meaning": "Final complete-system reference, as described in the main-text benchmark results",
      "tasks": [
        {
          "problem_id": "01",
          "problem_name": "automorphism",
          "closed": true,
          "reported_result": "YES + explicit witness (`49df3466c1623ad1`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "02",
          "problem_name": "moebius",
          "closed": true,
          "reported_result": "inf = √3; realized set = (√3, ∞), double independent acceptance",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "03",
          "problem_name": "bernoulli",
          "closed": false,
          "reported_result": "partial characterization (r1); r2 endgame on residues [1/4,1/3] open-closed + r<4/7",
          "phase_of_closure": null
        },
        {
          "problem_id": "04",
          "problem_name": "dilation (Guth)",
          "closed": true,
          "reported_result": "proposition proved, explicit k=1/4096 (`01f754b98ca3a775`, load-bearing PL theorem `ed8ad8172cc5a2df`)",
          "phase_of_closure": "r3_resume"
        },
        {
          "problem_id": "05",
          "problem_name": "spde",
          "closed": true,
          "reported_result": "uniqueness + explicit Gibbs invariant measure (`b99f30e09858e915`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "06",
          "problem_name": "treelattice",
          "closed": true,
          "reported_result": "theorem proved (`7a8076caeba45adf`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "07",
          "problem_name": "matching",
          "closed": true,
          "reported_result": "NO + explicit 10-letter witness word, F_{w*} ≅ S² (triple acceptance)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "08",
          "problem_name": "dressian",
          "closed": true,
          "reported_result": "YES + explicit order-reversing involution on Dr(M) (`8a6120a9d3c8647f`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "09",
          "problem_name": "hilbert",
          "closed": true,
          "reported_result": "hook-coefficient combinatorial interpretation proved (`88031c6652185a6a`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "10",
          "problem_name": "vonneumann",
          "closed": true,
          "reported_result": "graph-product proper proximality proved verbatim (`efc75d3241a42b18`, 20-fact closure)",
          "phase_of_closure": "r1"
        }
      ],
      "partial_pass_tasks": [
        "03"
      ],
      "score": "10/10",
      "closed_targets": 9,
      "source_archive_member": "SupplementaryData1_records/data/fpbmain_results.json",
      "source_sha256": "f8677d0bc52306628e0788ee1fe74d4e677410e4dbfae90ee529989854a3b23a",
      "configuration_reported": {
        "suite": "First Proof Second Batch, locally named FirstProofBench",
        "worker_verifier_model": "openai.gpt-6-astra",
        "workers": 10,
        "worker_roster": {
          "high": 5,
          "xhigh": 4,
          "max": 1
        },
        "consult_model": "gpt-6-astra",
        "consult_effort": "max",
        "consult_tools": "none",
        "web_access": "disabled, as reported by SUMMARY.md",
        "memory_scope": "batch",
        "memory_batch_tag": "fpb-main-mem",
        "memory_policy": "Prior-problem memory reported available; mathematical reuse must be re-proved in project.",
        "first_pass_cap_minutes": 360,
        "sequencer_backstop_extra_minutes": 40,
        "resume_cap": "unlimited with reported honest-stall clause",
        "manual_intervention": "Task 04 architecture consult/switch before closure in resume",
        "independent_configuration_logs_supplied": false
      },
      "grading_note": "Bernoulli is counted as a pass under the report's partial-solve criterion, not as a full target closure."
    },
    "overrides": [],
    "provenance_note": "The author restored A/B task 10 to the recorded online closure outcomes. The earlier author-specified not-closed overrides are superseded. Original run and verifier records remain unchanged. This presentation update does not assert a new independent post-hoc correctness judgment.",
    "supersedes": "data/presentation/endpoint_decisions_20261024.json",
    "restored_online_outcomes": [
      {
        "task": "10",
        "arm": "A",
        "status": "closed",
        "basis": "Existing full-target online verifier acceptance",
        "previous_display_status": "not_closed",
        "independent_posthoc_review_performed_for_this_update": false
      },
      {
        "task": "10",
        "arm": "B",
        "status": "closed",
        "basis": "Existing full-target online verifier acceptance",
        "previous_display_status": "not_closed",
        "independent_posthoc_review_performed_for_this_update": false
      }
    ]
  },
  "c_online_closures": 7,
  "c_review_criterion": "At least one full-target proof identified from the existing CLOSEOUT summary was accepted by the independent reviewer, with no known wrong node in that proof registered predecessor closure. Unreviewed ancestors remain unverified; this is a target-and-sample criterion, not certification of the entire graph.",
  "self_review_gate_counts": [
    {
      "task": "01",
      "submissions": 22,
      "rejected": 0,
      "admitted": 22,
      "graph_size_at_audit": 22
    },
    {
      "task": "02",
      "submissions": 24,
      "rejected": 0,
      "admitted": 24,
      "graph_size_at_audit": 21
    },
    {
      "task": "03",
      "submissions": 103,
      "rejected": 0,
      "admitted": 103,
      "graph_size_at_audit": 103
    },
    {
      "task": "04",
      "submissions": 238,
      "rejected": 3,
      "admitted": 235,
      "graph_size_at_audit": 235
    },
    {
      "task": "05",
      "submissions": 109,
      "rejected": 0,
      "admitted": 109,
      "graph_size_at_audit": 109
    },
    {
      "task": "06",
      "submissions": 15,
      "rejected": 0,
      "admitted": 15,
      "graph_size_at_audit": 15
    },
    {
      "task": "07",
      "submissions": 23,
      "rejected": 0,
      "admitted": 23,
      "graph_size_at_audit": 23
    },
    {
      "task": "08",
      "submissions": 67,
      "rejected": 0,
      "admitted": 67,
      "graph_size_at_audit": 67
    },
    {
      "task": "09",
      "submissions": 46,
      "rejected": 0,
      "admitted": 46,
      "graph_size_at_audit": 46
    },
    {
      "task": "10",
      "submissions": 184,
      "rejected": 0,
      "admitted": 184,
      "graph_size_at_audit": 184
    }
  ],
  "self_review_submission_totals": {
    "submissions": 831,
    "rejected": 3,
    "admitted": 828
  },
  "audit": [
    {
      "task": "01",
      "graph_size": 22,
      "reviewed": 22,
      "accepted": 21,
      "rejected": 1,
      "named_targets": 4,
      "named_targets_accepted": 4,
      "sampling": "census",
      "cohort": "archived",
      "source": "data/archive/Fig4a_self_review_audit.csv",
      "self_review_submissions": 22,
      "self_review_rejected": 0,
      "admitted_under_self_review": 22
    },
    {
      "task": "02",
      "graph_size": 21,
      "reviewed": 21,
      "accepted": 21,
      "rejected": 0,
      "named_targets": 6,
      "named_targets_accepted": 6,
      "sampling": "census",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
      "self_review_submissions": 24,
      "self_review_rejected": 0,
      "admitted_under_self_review": 24
    },
    {
      "task": "03",
      "graph_size": 103,
      "reviewed": 22,
      "accepted": 21,
      "rejected": 1,
      "named_targets": 10,
      "named_targets_accepted": 10,
      "sampling": "named targets plus 12 deterministic ID-stride-selected other facts",
      "cohort": "archived",
      "source": "data/archive/Fig4a_self_review_audit.csv",
      "self_review_submissions": 103,
      "self_review_rejected": 0,
      "admitted_under_self_review": 103
    },
    {
      "task": "04",
      "graph_size": 235,
      "reviewed": 12,
      "accepted": 8,
      "rejected": 4,
      "named_targets": 0,
      "named_targets_accepted": 0,
      "sampling": "named_refs_plus_12_fixed_stride",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
      "self_review_submissions": 238,
      "self_review_rejected": 3,
      "admitted_under_self_review": 235
    },
    {
      "task": "05",
      "graph_size": 109,
      "reviewed": 23,
      "accepted": 20,
      "rejected": 3,
      "named_targets": 11,
      "named_targets_accepted": 9,
      "sampling": "named_refs_plus_12_fixed_stride",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
      "self_review_submissions": 109,
      "self_review_rejected": 0,
      "admitted_under_self_review": 109
    },
    {
      "task": "06",
      "graph_size": 15,
      "reviewed": 15,
      "accepted": 15,
      "rejected": 0,
      "named_targets": 4,
      "named_targets_accepted": 4,
      "sampling": "census",
      "cohort": "archived",
      "source": "data/archive/Fig4a_self_review_audit.csv",
      "self_review_submissions": 15,
      "self_review_rejected": 0,
      "admitted_under_self_review": 15
    },
    {
      "task": "07",
      "graph_size": 23,
      "reviewed": 23,
      "accepted": 20,
      "rejected": 3,
      "named_targets": 14,
      "named_targets_accepted": 14,
      "sampling": "census",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
      "self_review_submissions": 23,
      "self_review_rejected": 0,
      "admitted_under_self_review": 23
    },
    {
      "task": "08",
      "graph_size": 67,
      "reviewed": 17,
      "accepted": 17,
      "rejected": 0,
      "named_targets": 5,
      "named_targets_accepted": 5,
      "sampling": "named_refs_plus_12_fixed_stride",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
      "self_review_submissions": 67,
      "self_review_rejected": 0,
      "admitted_under_self_review": 67
    },
    {
      "task": "09",
      "graph_size": 46,
      "reviewed": 30,
      "accepted": 27,
      "rejected": 3,
      "named_targets": 18,
      "named_targets_accepted": 16,
      "sampling": "named_refs_plus_12_fixed_stride",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
      "self_review_submissions": 46,
      "self_review_rejected": 0,
      "admitted_under_self_review": 46
    },
    {
      "task": "10",
      "graph_size": 184,
      "reviewed": 21,
      "accepted": 16,
      "rejected": 5,
      "named_targets": 9,
      "named_targets_accepted": 8,
      "sampling": "named targets plus 12 deterministic ID-stride-selected other facts",
      "cohort": "archived",
      "source": "data/archive/Fig4a_self_review_audit.csv",
      "self_review_submissions": 184,
      "self_review_rejected": 0,
      "admitted_under_self_review": 184
    }
  ],
  "dependency_exposure": [
    {
      "task": "01",
      "graph_size": 22,
      "rejected_seeds": 1,
      "rejected_plus_descendants": 2,
      "provenance": "source-reported lower bound; DAGs not in archive",
      "exposed_percent": 9.090909090909092
    },
    {
      "task": "02",
      "graph_size": 21,
      "rejected_seeds": 0,
      "rejected_plus_descendants": 0,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 0.0
    },
    {
      "task": "03",
      "graph_size": 103,
      "rejected_seeds": 1,
      "rejected_plus_descendants": 10,
      "provenance": "source-reported lower bound; DAGs not in archive",
      "exposed_percent": 9.70873786407767
    },
    {
      "task": "04",
      "graph_size": 235,
      "rejected_seeds": 4,
      "rejected_plus_descendants": 38,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 16.170212765957448
    },
    {
      "task": "05",
      "graph_size": 109,
      "rejected_seeds": 3,
      "rejected_plus_descendants": 5,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 4.587155963302752
    },
    {
      "task": "06",
      "graph_size": 15,
      "rejected_seeds": 0,
      "rejected_plus_descendants": 0,
      "provenance": "source-reported lower bound; DAGs not in archive",
      "exposed_percent": 0.0
    },
    {
      "task": "07",
      "graph_size": 23,
      "rejected_seeds": 3,
      "rejected_plus_descendants": 8,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 34.78260869565217
    },
    {
      "task": "08",
      "graph_size": 67,
      "rejected_seeds": 0,
      "rejected_plus_descendants": 0,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 0.0
    },
    {
      "task": "09",
      "graph_size": 46,
      "rejected_seeds": 3,
      "rejected_plus_descendants": 13,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 28.26086956521739
    },
    {
      "task": "10",
      "graph_size": 184,
      "rejected_seeds": 5,
      "rejected_plus_descendants": 58,
      "provenance": "source-reported lower bound; DAGs not in archive",
      "exposed_percent": 31.52173913043478
    }
  ],
  "components": [
    {
      "task": "01",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "01",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "01",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "01",
      "arm": "C",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "01",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "02",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "02",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "02",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "02",
      "arm": "C",
      "status": "audit_accepted",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
      "recorded_status": "audit_accepted",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "02",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "03",
      "arm": "Original",
      "status": "benchmark_partial_pass",
      "online_outcome": "not_closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "03",
      "arm": "A",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "03",
      "arm": "B",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "03",
      "arm": "C",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "03",
      "arm": "D",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "04",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "04",
      "arm": "A",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "04",
      "arm": "B",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "04",
      "arm": "C",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "04",
      "arm": "D",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "05",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "05",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "05",
      "arm": "B",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "05",
      "arm": "C",
      "status": "audit_flagged",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
      "recorded_status": "audit_flagged",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "05",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "06",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "06",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "06",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "06",
      "arm": "C",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "06",
      "arm": "D",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "07",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "07",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "07",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "07",
      "arm": "C",
      "status": "audit_accepted",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
      "recorded_status": "audit_accepted",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "07",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "08",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "08",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "08",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "08",
      "arm": "C",
      "status": "audit_accepted_sampled",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": true,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
      "recorded_status": "audit_accepted_sampled",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "08",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "09",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "09",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "09",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "09",
      "arm": "C",
      "status": "audit_accepted_sampled",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": true,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
      "recorded_status": "audit_accepted_sampled",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "09",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "10",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "10",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "10",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "10",
      "arm": "C",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "10",
      "arm": "D",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    }
  ]
}


==> anc/SupplementarySoftware_figures/figure_sources/make_data_figures.py <==
#!/usr/bin/env python3
"""Build Figs 4 and 5 and their source-data files from the archived, normalized records.

Usage: python3 make_data_figures.py <restored_evidence_root> <figure_out_dir> <source_data_out_dir>

Inputs are the normalized records shipped with the Continual Graph Memory evidence
bundle (data/reported_results.json, data/fpbmain_results.json,
data/firstproof_second_batch_baselines.json).  No model calls are made and no value
is estimated: every plotted number is read from those files (or, where marked
'source-reported', from the archived summaries quoted in the Supplementary Notes).
"""
import csv
import json
import os
import sys
from datetime import datetime, timezone

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle, Circle, FancyBboxPatch
from matplotlib.lines import Line2D
import matplotlib.dates as mdates

ROOT, FIGDIR, SRCDIR = sys.argv[1], sys.argv[2], sys.argv[3]
os.makedirs(FIGDIR, exist_ok=True)
os.makedirs(SRCDIR, exist_ok=True)

rep = json.load(open(os.path.join(ROOT, "data/reported_results.json")))
fpb = json.load(open(os.path.join(ROOT, "data/fpbmain_results.json")))
base = json.load(open(os.path.join(ROOT, "data/firstproof_second_batch_baselines.json")))

# ----------------------------------------------------------------------------- style
INK, INK2, MUTED = "#0b0b0b", "#52514e", "#898781"
GRID, AXIS = "#e1e0d9", "#c3c2b7"
BLUE, ORANGE, AQUA = "#2a78d6", "#eb6834", "#1baf7a"
CRIT = "#d03b3b"
BLUE_LIGHT = "#cde2fb"
plt.rcParams.update({
    "font.family": "Liberation Sans",
    "font.size": 6.4,
    "axes.labelsize": 6.4,
    "axes.titlesize": 6.8,
    "xtick.labelsize": 5.9,
    "ytick.labelsize": 5.9,
    "legend.fontsize": 5.8,
    "axes.linewidth": 0.5,
    "axes.edgecolor": INK2,
    "axes.labelcolor": INK,
    "xtick.color": INK2,
    "ytick.color": INK2,
    "xtick.major.width": 0.5,
    "ytick.major.width": 0.5,
    "xtick.major.size": 2.0,
    "ytick.major.size": 2.0,
    "text.color": INK,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "savefig.dpi": 600,
    "legend.frameon": False,
})
MM = 1 / 25.4

TASKS = [("01", "Automorphism"), ("02", "Möbius"), ("03", "Bernoulli"), ("04", "Dilation"),
         ("05", "SPDE"), ("06", "Tree lattice"), ("07", "Matching"), ("08", "Dressian"),
         ("09", "Hilbert"), ("10", "von Neumann")]
TID = [t for t, _ in TASKS]
TLABEL = {t: f"{t}  {n}" for t, n in TASKS}


def panel_label(ax, s, x=-0.02, y=1.02):
    ax.text(x, y, s, transform=ax.transAxes, fontsize=8, fontweight="bold", va="bottom", ha="right")


def clean(ax, grid_axis="x"):
    for side in ("top", "right"):
        ax.spines[side].set_visible(False)
    ax.spines["left"].set_color(AXIS)
    ax.spines["bottom"].set_color(AXIS)
    if grid_axis:
        ax.grid(axis=grid_axis, color=GRID, linewidth=0.4)
        ax.set_axisbelow(True)


def write_csv(name, header, rows):
    with open(os.path.join(SRCDIR, name), "w", newline="", encoding="utf-8") as fh:
        w = csv.writer(fh)
        w.writerow(header)
        w.writerows(rows)


source_sheets = {}


def register(sheet, header, rows):
    source_sheets[sheet] = (header, rows)
    write_csv(sheet + ".csv", header, rows)


# ----------------------------------------------------------------------------- data
expert = {p["problem_id"]: p["editorial_decisions"] for p in base["problems"]}
GRADE = {"flawless": "F", "minor": "m", "major": "M", "reject": "R", "missing": "–"}
PASS = {"flawless", "minor"}
SYS = [("A", "A"), ("B", "B"), ("C", "C"), ("D", "D")]

arms = rep["arms"]
orig_closed = {r["problem_id"] for r in arms["orig"]["runs"] if r["solved"]}
mem_closed = {r["problem_id"] for r in arms["memrun"]["runs"] if r["solved"]}
lat = {t["problem_id"]: t for t in fpb["tasks"]}
lat_closed = {k for k, v in lat.items() if v["closed"]}
lat_resume_closed = {k for k, v in lat.items() if v["closed"] and v["phase_of_closure"] != "r1"}

# Latest configuration: tokens per record
rec = fpb["records"]
first = {r["problem_id"]: r for r in rec if r["phase"] == "r1"}
resume = {r["problem_id"]: r for r in rec if r["phase"] != "r1"}

# ============================================================================= FIGURE 3
fig = plt.figure(figsize=(183 * MM, 148 * MM))
gs = fig.add_gridspec(2, 3, width_ratios=[1.32, 1.0, 0.82], height_ratios=[1.25, 1.0],
                      left=0.105, right=0.985, top=0.91, bottom=0.064, wspace=0.34, hspace=0.78)
gs_bottom = gs[1, :].subgridspec(1, 3, width_ratios=[1.32, 0.86, 1.06], wspace=0.62)

# ---- a: outcome grid
ax = fig.add_subplot(gs[0, 0])
xs = [0, 1, 2, 3, 4.6, 5.6, 6.6]
for i, t in enumerate(TID):
    y = 9 - i
    for j, (code, _) in enumerate(SYS):
        g = expert[t][code]
        passed = g in PASS
        fc = BLUE if passed else ("#ffffff" if g == "missing" else GRID)
        ax.scatter([xs[j]], [y], marker="s", s=58, facecolor=fc, edgecolor=(BLUE if passed else AXIS),
                   linewidth=0.5, zorder=2)
        ax.text(xs[j], y - 0.03, GRADE[g], ha="center", va="center", fontsize=5.8, zorder=3,
                color=("#ffffff" if passed else INK2), fontweight=("bold" if passed else "normal"))
    for j, closed_set in enumerate([orig_closed, mem_closed, lat_closed]):
        x = xs[4 + j]
        c = t in closed_set
        ax.scatter([x], [y], marker="o", s=44, facecolor=(AQUA if c else "#ffffff"),
                   edgecolor=(AQUA if c else MUTED), linewidth=0.7, zorder=2)
        if j == 2 and t in lat_resume_closed:
            ax.text(x + 0.33, y + 0.12, "\u2020", fontsize=6.5, color=INK, ha="left", va="center")
        if j == 2 and not c:
            ax.text(x + 0.35, y, "open", fontsize=5.6, color=INK2, ha="left", va="center")
ax.set_xlim(-0.6, 7.45)
ax.set_ylim(-0.6, 9.6)
ax.set_yticks(range(10))
ax.set_yticklabels([TLABEL[t] for t in reversed(TID)])
ax.tick_params(axis="y", length=0, pad=2)
ax.set_xticks([])
for s_ in ax.spines.values():
    s_.set_visible(False)
heads = ["A", "B", "C", "D", "Orig.", "Earlier", "Latest"]
for x, h in zip(xs, heads):
    ax.text(x, 9.95, h, ha="center", va="bottom", fontsize=6.0, color=INK, clip_on=False)
ax.text(1.5, 10.85, "Published expert decision", ha="center", va="bottom", fontsize=6.0, color=INK2, clip_on=False)
ax.text(5.6, 10.85, "Local verifier acceptance", ha="center", va="bottom", fontsize=6.0, color=INK2, clip_on=False)
ax.plot([-0.4, 3.4], [10.75, 10.75], color=AXIS, lw=0.5, clip_on=False)
ax.plot([4.25, 6.95], [10.75, 10.75], color=AXIS, lw=0.5, clip_on=False)
ax.plot([3.8, 3.8], [-1.3, 11.2], color=INK2, lw=1.0, clip_on=False)
tot_expert = [sum(expert[t][c] in PASS for t in TID) for c, _ in SYS]
tot_local = [len(orig_closed), len(mem_closed), len(lat_closed)]
for x, v in zip(xs, tot_expert + tot_local):
    ax.text(x, -1.05, f"{v}/10", ha="center", va="center", fontsize=5.9, color=INK, clip_on=False)
ax.plot([-0.4, 3.4], [-0.62, -0.62], color=AXIS, lw=0.5, clip_on=False)
ax.plot([4.25, 6.95], [-0.62, -0.62], color=AXIS, lw=0.5, clip_on=False)
ax.text(5.6, -1.75, "own verifier; not comparable\nwith the expert decisions", ha="center", va="center",
        fontsize=5.6, color=CRIT, style="italic", clip_on=False, linespacing=1.15)
# in-figure key (wording as in the figure legend)
ax.text(-0.4, -2.85, "F essentially flawless  \u00b7  m minor revisions  \u00b7  M major revisions", ha="left",
        va="center", fontsize=5.6, color=INK2, clip_on=False)
ax.text(-0.4, -3.6, "R reject  \u00b7  \u2013 no submission;  filled squares count as passes", ha="left",
        va="center", fontsize=5.6, color=INK2, clip_on=False)
ax.scatter([-0.25], [-4.4], marker="o", s=22, facecolor=AQUA, edgecolor=AQUA, linewidth=0.6, clip_on=False)
ax.text(0.0, -4.4, "target accepted by own verifier", ha="left", va="center", fontsize=5.6, color=INK2, clip_on=False)
ax.scatter([4.3], [-4.4], marker="o", s=22, facecolor="#ffffff", edgecolor=MUTED, linewidth=0.6, clip_on=False)
ax.text(4.55, -4.4, "not closed", ha="left", va="center", fontsize=5.6, color=INK2, clip_on=False)
ax.text(-0.4, -5.15, "\u2020 closed during a resumed search with a manual architecture intervention", ha="left",
        va="center", fontsize=5.6, color=INK2, clip_on=False)
panel_label(ax, "a", x=-0.30, y=1.13)
register("Fig3a_outcomes",
         ["task", "name", "A_ProofCouncil", "B_UCLA_Moonshot", "C_ChatGPT_5.5_Pro", "D_Momus",
          "Original_local_closure", "Earlier_Ansatz_local_closure", "Latest_Ansatz_local_closure",
          "Latest_closure_phase"],
         [[t, n] + [expert[t][c] for c, _ in SYS] +
          [t in orig_closed, t in mem_closed, t in lat_closed, lat[t]["phase_of_closure"] or "open"]
          for t, n in TASKS])

# ---- b: latest configuration, four-role tokens per task (first pass + resume)
axb = fig.add_subplot(gs[0, 1])
clean(axb)
yv = list(range(10))[::-1]
fp_m = [first[t]["four_role_tokens"] / 1e6 for t in TID]
rs_m = [(resume[t]["four_role_tokens"] / 1e6 if t in resume else 0.0) for t in TID]
for y, t, a_, b_ in zip(yv, TID, fp_m, rs_m):
    axb.barh(y, a_, height=0.62, color=BLUE, linewidth=0)
    if b_ > 0:
        axb.barh(y, b_, left=a_ + 2.5, height=0.62, color=ORANGE, linewidth=0)
for y, t, a_, b_ in zip(yv, TID, fp_m, rs_m):
    if t == "03":
        axb.text(a_ + b_ + 7, y, "open", va="center", fontsize=5.6, color=INK2)
    if t == "04":
        axb.text(a_ + b_ + 7, y, "closed in resume†", va="center", fontsize=5.6, color=INK2)
axb.set_yticks(yv)
axb.set_yticklabels([])
axb.tick_params(axis="y", length=0)
axb.set_ylim(-0.6, 9.6)
axb.set_xlim(0, 420)
axb.set_xlabel("Recorded tokens, four agent roles (millions)")
axb.legend(handles=[Rectangle((0, 0), 1, 1, color=BLUE), Rectangle((0, 0), 1, 1, color=ORANGE)],
           labels=["First pass", "Resumed search"], loc="lower right", handlelength=1.0,
           borderaxespad=0.2)
panel_label(axb, "b", x=-0.03, y=1.13)
register("Fig3b_latest_tokens",
         ["task", "first_pass_four_role_tokens", "resume_four_role_tokens", "first_pass_window_min",
          "resume_window_min", "closed", "closure_phase"],
         [[t, first[t]["four_role_tokens"], (resume[t]["four_role_tokens"] if t in resume else 0),
           first[t]["window_minutes"], (resume[t]["window_minutes"] if t in resume else 0),
           lat[t]["closed"], lat[t]["phase_of_closure"] or "open"] for t in TID])

# ---- c: latest configuration, accepted facts (first pass -> latest snapshot)
axc = fig.add_subplot(gs[0, 2])
clean(axc)
for y, t in zip(yv, TID):
    f0, f1 = lat[t]["first_pass_facts"], lat[t]["latest_facts"]
    closed = lat[t]["closed"]
    if f1 != f0:
        axc.plot([f0, f1], [y, y], color=AXIS, lw=0.8, zorder=1)
        axc.scatter([f0], [y], s=9, facecolor="#ffffff", edgecolor=MUTED, linewidth=0.6, zorder=2)
    axc.scatter([f1], [y], s=13, facecolor=(AQUA if closed else "#ffffff"),
                edgecolor=(AQUA if closed else MUTED), linewidth=0.8, zorder=3)
axc.set_xscale("log")
axc.set_xlim(15, 12000)
axc.set_yticks(yv)
axc.set_yticklabels([])
axc.tick_params(axis="y", length=0)
axc.set_ylim(-0.6, 9.6)
axc.set_xlabel("Accepted facts in project (log)")
axc.text(4102, yv[2] - 0.62, "4,102", ha="center", va="top", fontsize=5.6, color=INK2)
axc.text(586 * 1.35, yv[3] + 0.05, "586", ha="left", va="center", fontsize=5.6, color=INK2)
axc.legend(handles=[Line2D([], [], marker="o", ls="", markersize=3.6, markerfacecolor=AQUA, markeredgecolor=AQUA),
                    Line2D([], [], marker="o", ls="", markersize=3.6, markerfacecolor="#ffffff", markeredgecolor=MUTED),
                    Line2D([], [], marker="o", ls="", markersize=2.6, markerfacecolor="#ffffff", markeredgecolor=MUTED)],
           labels=["Closed (latest)", "Open (latest)", "First-pass snapshot"], loc="lower right",
           handletextpad=0.3, borderaxespad=0.2)
panel_label(axc, "c", x=-0.03, y=1.13)
register("Fig3c_latest_facts", ["task", "first_pass_facts", "latest_facts", "closed"],
         [[t, lat[t]["first_pass_facts"], lat[t]["latest_facts"], lat[t]["closed"]] for t in TID])

# ---- d, e: matched Original vs earlier Ansatz on the seven commonly closed tasks
mt = rep["comparisons"]["solved_subset_original_vs_memrun"]["per_problem"]
mid = [p["problem_id"] for p in mt]
name = dict(TASKS)
for k, (key_o, key_m, xl, scale, letter, xmax) in enumerate([
        ("original_window_minutes", "memrun_window_minutes", "Accounting window (min)", 1.0, "d", 200),
        ("original_codex_tokens", "memrun_codex_tokens", "Worker + verifier tokens (millions)", 1e6, "e", 24)]):
    axd = fig.add_subplot(gs_bottom[0, k])
    clean(axd)
    yy = list(range(len(mt)))[::-1]
    for y, p in zip(yy, mt):
        o, m = p[key_o] / scale, p[key_m] / scale
        axd.plot([o, m], [y, y], color=AXIS, lw=0.9, zorder=1)
        axd.scatter([o], [y], s=12, color=MUTED, zorder=2, linewidth=0)
        axd.scatter([m], [y], s=12, color=BLUE, zorder=3, linewidth=0)
    axd.set_yticks(yy)
    axd.set_yticklabels([f"{p['problem_id']}  {name[p['problem_id']]}" for p in mt] if k == 0 else [])
    axd.tick_params(axis="y", length=0, pad=2)
    axd.set_ylim(-0.7, len(mt) - 0.3)
    axd.set_xlim(0, xmax)
    axd.set_xticks(range(0, 201, 25) if k == 0 else range(0, 21, 5))
    axd.set_xlabel(xl)
    if k == 0:
        axd.text(mt[0][key_m] / scale - 3, yy[0] + 0.42, "no earlier task", fontsize=5.6, color=INK2, ha="left")
        axd.text(mt[1][key_m] / scale - 3, yy[1] + 0.42, "worker recall disabled", fontsize=5.6, color=INK2, ha="left")
        axd.legend(handles=[Line2D([], [], marker="o", ls="", markersize=3.4, color=MUTED),
                            Line2D([], [], marker="o", ls="", markersize=3.4, color=BLUE)],
                   labels=["Original", "Earlier Ansatz"], loc="lower right", handletextpad=0.3, borderaxespad=0.2)
    if k == 0:
        pa = ax.get_position(); pd_ = axd.get_position()
        fig.text(pa.x0 - 0.30 * pa.width, pd_.y1 + 0.004, letter, fontsize=8, fontweight="bold",
                 va="bottom", ha="right")
    else:
        panel_label(axd, letter, x=-0.03, y=1.0)
register("Fig3de_matched_seven",
         ["task", "original_window_min", "earlier_ansatz_window_min", "original_worker_plus_verifier_tokens",
          "earlier_ansatz_worker_plus_verifier_tokens"],
         [[p["problem_id"], p["original_window_minutes"], p["memrun_window_minutes"],
           p["original_codex_tokens"], p["memrun_codex_tokens"]] for p in mt])

# ---- f: earlier Ansatz memory activity per task
axf = fig.add_subplot(gs_bottom[0, 2])
clean(axf)
mc = {m["problem_id"]: m for m in rep["notes_reported"]["memory_channels"]}
yv = list(range(10))[::-1]
for y, t in zip(yv, TID):
    axf.barh(y + 0.17, mc[t]["fact_neighbors_calls"], height=0.32, color=BLUE, linewidth=0)
    axf.barh(y - 0.17, mc[t]["memory_recall_calls"], height=0.32, color=ORANGE, linewidth=0)
axf.set_yticks(yv)
axf.set_yticklabels([TLABEL[t] for t in TID])
axf.tick_params(axis="y", length=0, pad=2)
axf.set_ylim(-0.6, 9.6)
axf.set_xlim(0, 360)
axf.set_xlabel("Calls (earlier Ansatz)")
axf.legend(handles=[Rectangle((0, 0), 1, 1, color=BLUE), Rectangle((0, 0), 1, 1, color=ORANGE)],
           labels=["Neighbourhood retrieval", "Cross-project recall"], loc="lower right", handlelength=1.0,
           borderaxespad=0.2)
panel_label(axf, "f", x=-0.42, y=1.0)
register("Fig3f_memory_activity", ["task", "fact_neighbors_calls", "memory_recall_calls", "lessons_written",
                                   "note"],
         [[t, mc[t]["fact_neighbors_calls"], mc[t]["memory_recall_calls"], mc[t]["lessons"],
           ("task 02 recall calls: 5 in results table, 16 all-disabled calls in incident notes" if t == "02" else "")]
          for t in TID])

fig.savefig(os.path.join(FIGDIR, "Fig3.pdf"))
fig.savefig(os.path.join(FIGDIR, "Fig3.png"), dpi=300)
plt.close(fig)

# ============================================================================= FIGURE 4
fig = plt.figure(figsize=(183 * MM, 72 * MM))
gs = fig.add_gridspec(1, 3, width_ratios=[1.0, 0.72, 1.18],
                      left=0.105, right=0.985, top=0.82, bottom=0.15, wspace=0.42)

# ---- a: self-review audit
ps = rep["posthoc_self_review"]
rows = ps["rows"]
ax = fig.add_subplot(gs[0, 0])
clean(ax)
yy = list(range(len(rows)))[::-1]
for y, r in zip(yy, rows):
    ax.barh(y, r["accepted"], height=0.56, color=BLUE, linewidth=0)
    if r["rejected"]:
        ax.barh(y, r["rejected"], left=r["accepted"] + 0.35, height=0.56, color=CRIT, linewidth=0)
    ax.text(r["reviewed"] + 1.0, y, f"{r['rejected']} of {r['reviewed']} re-reviewed rejected\n({r['graph_size']} admitted in total)",
            va="center", fontsize=5.6, color=INK2, linespacing=1.15)
ax.set_yticks(yy)
ax.set_yticklabels([f"{r['problem_id']}  {name[r['problem_id']]}" for r in rows])
ax.tick_params(axis="y", length=0, pad=2)
ax.set_xlim(0, 46)
ax.set_ylim(-0.7, len(rows) + 0.35)
ax.set_xlabel("Self-accepted records re-reviewed by a fresh verifier")
n_adm = sum(r["graph_size"] for r in rows); n_rev = sum(r["reviewed"] for r in rows)
n_rej = sum(r["rejected"] for r in rows)
ax.set_title(f"Self-review rejected 0 of {n_adm:,} submissions;\na fresh verifier then rejected {n_rej} of {n_rev} re-reviewed",
             loc="left", fontsize=6.4, pad=4, linespacing=1.2)
ax.legend(handles=[Rectangle((0, 0), 1, 1, color=BLUE), Rectangle((0, 0), 1, 1, color=CRIT)],
          labels=["Accepted on re-review", "Rejected on re-review"], loc="upper left", ncol=2,
          handlelength=1.0, borderaxespad=0.0, columnspacing=1.0, bbox_to_anchor=(0.0, 1.0))
panel_label(ax, "a", x=-0.34, y=1.06)
register("Fig4a_self_review_audit",
         ["task", "admitted_under_self_review", "re_reviewed", "accepted", "rejected", "named_targets",
          "named_targets_accepted", "sampling"],
         [[r["problem_id"], r["graph_size"], r["reviewed"], r["accepted"], r["rejected"], r["named_targets"],
           r["named_targets_accepted"], r["sampling"]] for r in rows])

# ---- b: dependency exposure (source-reported)
exp = {e["problem_id"]: e for e in ps["reported_dependency_exposure"]}
axb = fig.add_subplot(gs[0, 1])
clean(axb)
for y, r in zip(yy, rows):
    t = r["problem_id"]
    if t in exp:
        e = exp[t]
        frac = 100 * e["reachable_union_including_seeds"] / e["graph_size"]
        lab = f"{e['reachable_union_including_seeds']}/{e['graph_size']}"
    else:
        frac, lab = 0.0, f"0/{r['graph_size']}"
    axb.barh(y, frac, height=0.56, color=CRIT, linewidth=0)
    axb.text(frac + 1.2, y, lab, va="center", fontsize=5.6, color=INK2)
axb.set_yticks(yy)
axb.set_yticklabels([])
axb.tick_params(axis="y", length=0)
axb.set_xlim(0, 42)
axb.set_ylim(-0.7, len(rows) + 0.35)
axb.set_xlabel("Rejected records and their descendants (%)")
panel_label(axb, "b", x=-0.05, y=1.06)
register("Fig4b_dependency_exposure",
         ["task", "graph_size", "rejected_seeds", "rejected_plus_descendants", "status"],
         [[r["problem_id"], r["graph_size"], (exp[r["problem_id"]]["rejected_seeds"] if r["problem_id"] in exp else 0),
           (exp[r["problem_id"]]["reachable_union_including_seeds"] if r["problem_id"] in exp else 0),
           "source-reported lower bound; DAGs not in archive"] for r in rows])

# ---- c: component studies on the Original configuration
axc = fig.add_subplot(gs[0, 2])
comp_tasks = list(TID)  # all ten tasks, so the Original column totals 7/10 as in Fig. 4a
armkeys = [("orig", "Original"), ("ab1", "A"), ("ab2", "B"), ("ab3", "C"), ("ab4", "D")]
orig_all = {t: (t in orig_closed) for t in comp_tasks}  # Original: 03, 04 and 10 unresolved
status = {}
for key, _ in armkeys:
    if key == "orig":
        status[key] = orig_all
    else:
        status[key] = {r["problem_id"]: r["solved"] for r in arms[key]["runs"]}
xs = [0, 1.25, 2.25, 3.25, 4.25]
for i, t in enumerate(comp_tasks):
    y = len(comp_tasks) - 1 - i
    for x, (key, _) in zip(xs, armkeys):
        if t in status[key]:
            c = status[key][t]
            axc.scatter([x], [y], marker="o", s=44, facecolor=(AQUA if c else "#ffffff"),
                        edgecolor=(AQUA if c else MUTED), linewidth=0.7, zorder=2)
        else:
            axc.text(x, y, "\u00b7", ha="center", va="center", color=AXIS, fontsize=7)
yy6 = len(comp_tasks) - 1 - comp_tasks.index("06")
for x in (xs[0], xs[4]):
    axc.add_patch(FancyBboxPatch((x - 0.36, yy6 - 0.40), 0.72, 0.80, boxstyle="round,pad=0.0,rounding_size=0.16",
                                 facecolor="none", edgecolor=INK2, linewidth=0.6, zorder=3))
axc.text(4.72, yy6, "clean\ncontrast", ha="left", va="center", fontsize=5.6, color=INK2)
axc.set_xlim(-0.6, 5.6)
axc.set_ylim(-2.5, len(comp_tasks) + 1.55)
axc.set_yticks(range(len(comp_tasks)))
axc.set_yticklabels([TLABEL[t] for t in reversed(comp_tasks)])
axc.tick_params(axis="y", length=0, pad=2)
axc.set_xticks([])
for s in axc.spines.values():
    s.set_visible(False)
for x, (_, lab) in zip(xs, armkeys):
    axc.text(x, len(comp_tasks) - 0.35, lab, ha="center", va="bottom", fontsize=6.0)
axc.text(2.25, len(comp_tasks) + 0.55, "answer-route exposure", ha="center", va="bottom", fontsize=5.6, color=CRIT)
axc.plot([0.85, 3.65], [len(comp_tasks) + 0.45] * 2, color=CRIT, lw=0.6)
axc.text(4.25, len(comp_tasks) + 0.55, "blinded", ha="center", va="bottom", fontsize=5.6, color=INK2)
totals = []
for x, (key, _) in zip(xs, armkeys):
    vals = status[key]
    n_run = len(vals)
    n_c = sum(vals.values())
    totals.append((key, n_c, n_run))
    axc.text(x, -0.95, f"{n_c}/{n_run}", ha="center", va="center", fontsize=5.9)
axc.plot([-0.4, 4.65], [-0.5, -0.5], color=AXIS, lw=0.5)
axc.scatter([-0.2], [-1.95], marker="o", s=22, facecolor=AQUA, edgecolor=AQUA, linewidth=0.6, clip_on=False)
axc.text(0.05, -1.95, "closed", ha="left", va="center", fontsize=5.6, color=INK2)
axc.scatter([1.05], [-1.95], marker="o", s=22, facecolor="#ffffff", edgecolor=MUTED, linewidth=0.6, clip_on=False)
axc.text(1.3, -1.95, "not closed", ha="left", va="center", fontsize=5.6, color=INK2)
axc.text(2.55, -1.95, "\u00b7", ha="center", va="center", color=MUTED, fontsize=9)
axc.text(2.75, -1.95, "not run", ha="left", va="center", fontsize=5.6, color=INK2)
panel_label(axc, "c", x=-0.30, y=1.06)
register("Fig4c_component_studies",
         ["task"] + [lab for _, lab in armkeys],
         [[t] + [("closed" if status[k].get(t) else ("not closed" if t in status[k] else "not run"))
                 for k, _ in armkeys] for t in comp_tasks])

fig.savefig(os.path.join(FIGDIR, "Fig4.pdf"))
fig.savefig(os.path.join(FIGDIR, "Fig4.png"), dpi=300)
plt.close(fig)

# ============================================================================= SUPPLEMENTARY FIG. 4
# Timeline of the archived experimental programme with the protocol deviations found in the records
fig = plt.figure(figsize=(183 * MM, 64 * MM))
axd = fig.add_axes([0.215, 0.12, 0.77, 0.84])


def dt(s):
    return datetime.fromisoformat(s).astimezone(timezone.utc).replace(tzinfo=None)


lanes = []
for key, lab in [("orig", "Original (reference)"), ("ab1", "A  Flat fact notebook"),
                 ("ab2", "B  No exploration graph or curator"), ("ab3", "C  Worker self-review"),
                 ("ab4", "D  No strategy consultation"), ("memrun", "Earlier Ansatz (memory additions)")]:
    spans = [(dt(r["window_start"]), dt(r["window_end"])) for r in arms[key]["runs"]]
    lanes.append((lab, spans))
lanes.append(("Latest Ansatz: first pass", [(dt(r["window_start"]), dt(r["window_end"])) for r in rec if r["phase"] == "r1"]))
lanes.append(("Latest Ansatz: resumed searches", [(dt(r["window_start"]), dt(r["window_end"])) for r in rec if r["phase"] != "r1"]))
nl = len(lanes)
for i, (lab, spans) in enumerate(lanes):
    y = nl - 1 - i
    lo, hi = min(s for s, _ in spans), max(e for _, e in spans)
    axd.plot([lo, hi], [y, y], color=GRID, lw=3.2, solid_capstyle="round", zorder=1)
    for s, e in spans:
        axd.plot([s, e], [y, y], color=(ORANGE if "resumed" in lab else BLUE), lw=3.2, solid_capstyle="butt", zorder=2)
axd.set_yticks(range(nl))
axd.set_yticklabels([lab for lab, _ in reversed(lanes)])
axd.tick_params(axis="y", length=0, pad=2)
axd.set_ylim(-0.8, nl - 0.2)
axd.set_xlim(datetime(2026, 8, 8, 12), datetime(2026, 9, 26))
axd.xaxis.set_major_locator(mdates.DayLocator(bymonthday=[1, 8, 15, 22]))
axd.xaxis.set_major_formatter(mdates.DateFormatter("%-d %b"))
for side in ("top", "right", "left"):
    axd.spines[side].set_visible(False)
axd.spines["bottom"].set_color(AXIS)
axd.grid(axis="x", color=GRID, linewidth=0.4)
axd.set_axisbelow(True)


def mark(x, y, n, dy=0.42):
    axd.scatter([x], [y + dy], s=34, color="#ffffff", edgecolor=CRIT, linewidth=0.8, zorder=5)
    axd.text(x, y + dy, str(n), ha="center", va="center", fontsize=5.0, color=CRIT, zorder=6, fontweight="bold")


ylane = {lab: nl - 1 - i for i, (lab, _) in enumerate(lanes)}
# Author's subsequent review withdrew the two answer-exposure incident annotations.
em = ylane["Earlier Ansatz (memory additions)"]
# Markers sit beside the campaign in which each deviation occurred; three deviations
# fall within the same day of the earlier-Ansatz sequence and are spread horizontally.
mark(datetime(2026, 8, 30, 18), em, 1)
mark(datetime(2026, 9, 1, 15), em, 2)
mark(datetime(2026, 9, 3, 12), em, 3)
mark(datetime(2026, 9, 15, 7), ylane["Latest Ansatz: resumed searches"], 4)
mark(datetime(2026, 9, 17, 12), ylane["Latest Ansatz: resumed searches"], 5)
mark(datetime(2026, 9, 17, 12), ylane["Latest Ansatz: first pass"], 6)
notes = [
    "1  Task 02 ran with worker recall disabled by an environment allow-list",
    "2  Task 03 workers ran ~8 h past force-stop (73 → 499 facts), visible to later recall",
    "3  120-min caps exceeded (173.7- and 173.3-min windows for tasks 03 and 04)",
    "4  Task 04 closed after a resumed search with a manual architecture intervention",
    "5  Task 03 still running at the archive snapshot (open)",
    "6  Summary fact total (5,590) inconsistent with snapshots (5,013); preserved, not replaced",
]
axd.text(1.0, 0.99, "\n".join(notes), transform=axd.transAxes, ha="right", va="top", fontsize=5.3,
         color=INK2, linespacing=1.32,
         bbox=dict(boxstyle="round,pad=0.35,rounding_size=0.2", facecolor="#ffffff", edgecolor=GRID, linewidth=0.5))
register("SupplementaryFig4_timeline",
         ["lane", "window_start_utc", "window_end_utc"],
         [[lab, s.isoformat(), e.isoformat()] for lab, spans in lanes for s, e in spans])
register("SupplementaryFig4_deviations", ["marker", "description", "source"],
         [[n.split("  ", 1)[0], n.split("  ", 1)[1], src] for n, src in zip(notes, [
             "ABLATION3/4 summaries; per-run flags in reported_results.json",
             "ABLATION4 summary (leaked run archived separately; excluded)",
             "MEMRUN notes and report",
             "MEMRUN notes and report; reported_results.json flags",
             "MEMRUN runbook caps and archived JSON windows",
             "fpbmain_results.json flags; SUMMARY.md",
             "SUMMARY.md; fpbmain_results.json",
             "fpbmain_results.json discrepancies"])])

fig.savefig(os.path.join(FIGDIR, "SupplementaryFig4.pdf"))
fig.savefig(os.path.join(FIGDIR, "SupplementaryFig4.png"), dpi=300)
plt.close(fig)

# ----------------------------------------------------------------------------- workbook
try:
    from openpyxl import Workbook
    for figname in ("Fig3", "Fig4"):
        wb = Workbook()
        wb.remove(wb.active)
        for sheet, (header, rows_) in source_sheets.items():
            if not sheet.startswith(figname):
                continue
            ws = wb.create_sheet(sheet.replace(figname + "_", "")[:31])
            ws.append(header)
            for r in rows_:
                ws.append([str(v) if isinstance(v, bool) else v for v in r])
        wb.save(os.path.join(SRCDIR, f"Source_Data_{figname}.xlsx"))
except ImportError:
    pass
print("ok", sorted(source_sheets))


==> anc/SupplementarySoftware_figures/figure_sources/make_si_tables.py <==
#!/usr/bin/env python3
"""Write LaTeX rows for the data-heavy Supplementary Tables directly from the archived records.

Usage: python3 make_si_tables.py <restored_evidence_root> <out_dir> [<Fig4a_audit_csv>]
"""
import csv
import json
from pathlib import Path
import os
import sys

ROOT, OUT = sys.argv[1], sys.argv[2]
AUDIT_CSV = Path(sys.argv[3]) if len(sys.argv) > 3 else Path(__file__).resolve().parent / "fig4_completed/source_data/Fig4a_self_review_audit.csv"
os.makedirs(OUT, exist_ok=True)
rep = json.load(open(os.path.join(ROOT, "data/reported_results.json")))
fpb = json.load(open(os.path.join(ROOT, "data/fpbmain_results.json")))
base = json.load(open(os.path.join(ROOT, "data/firstproof_second_batch_baselines.json")))
NAMES = {"01": "Automorphism", "02": "M\\\"obius", "03": "Bernoulli", "04": "Dilation", "05": "SPDE",
         "06": "Tree lattice", "07": "Matching", "08": "Dressian", "09": "Hilbert", "10": "von Neumann"}


def m(x, d=2):
    return f"{x / 1e6:,.{d}f}"


def n(x):
    return f"{x:,}"


def w(name, lines):
    with open(os.path.join(OUT, name), "w", encoding="utf-8") as fh:
        fh.write("\n".join(lines) + "\n")


# ---- S10: published editorial decisions and referee recommendations
G = {"flawless": "F", "minor": "m", "major": "M", "reject": "R", "missing": "--"}
rows = []
for p in base["problems"]:
    t = p["problem_id"]
    dec = " & ".join(G[p["editorial_decisions"][c]] for c in "ABCD")
    pills = " & ".join((",".join(p["referee_recommendations_table3"][c]) or "--") for c in "ABCD")
    rows.append(f"{t} {NAMES[t]} & {p['domain']} & {dec} & {pills}\\\\")
tot = base["totals"]
rows.append("\\midrule")
rows.append("Passes (F or m) & & " + " & ".join(str(tot[c]["pass"]) for c in "ABCD") + " & & & & \\\\")
w("S10_editorial.tex", rows)

# ---- S12: latest configuration, twelve accounting exports
rows = []
for r in fpb["records"]:
    ph = {"r1": "first pass", "r3_resume": "resume (r3)", "r2_resume_snapshot": "resume (r2, live)"}[r["phase"]]
    rows.append(f"{r['problem_id']} & {ph} & {'closed' if r['closed'] else 'open'} & {r['window_minutes']:,.1f} & "
                f"{m(r['worker_tokens'])} & {m(r['verifier_tokens'])} & {m(r['main_tokens'])} & {m(r['curator_tokens'])} & "
                f"{m(r['four_role_tokens'])} & {r['worker_rounds']:,} & {r['verifier_runs']:,} & {r['consult_cost_usd']:.2f} & {n(r['facts'])}\\\\")
T = fpb["totals"]
rows.append("\\midrule")
rows.append(f"All twelve & & 9 closed & {T['window_minutes']:,.1f} & {m(T['worker_tokens'])} & {m(T['verifier_tokens'])} & "
            f"{m(T['main_tokens'])} & {m(T['curator_tokens'])} & {m(T['four_role_tokens'])} & {T['worker_rounds']:,} & "
            f"{T['verifier_runs']:,} & {T['consult_cost_usd']:.2f} & {n(T['latest_facts'])}$^{{a}}$\\\\")
F = fpb["first_pass_totals"]
rows.append(f"First pass (10) & & 8 closed & {F['window_minutes']:,.1f} & {m(F['worker_tokens'])} & {m(F['verifier_tokens'])} & "
            f"{m(F['main_tokens'])} & {m(F['curator_tokens'])} & {m(F['four_role_tokens'])} & {F['worker_rounds']:,} & "
            f"{F['verifier_runs']:,} & {F['consult_cost_usd']:.2f} & \\\\")
R = fpb["resume_totals"]
rows.append(f"Resumes (2) & & 1 closed & {R['window_minutes']:,.1f} & {m(R['worker_tokens'])} & {m(R['verifier_tokens'])} & "
            f"{m(R['main_tokens'])} & {m(R['curator_tokens'])} & {m(R['four_role_tokens'])} & {R['worker_rounds']:,} & "
            f"{R['verifier_runs']:,} & {R['consult_cost_usd']:.2f} & \\\\")
w("S12_latest.tex", rows)

# ---- S13: matched seven tasks, Original vs earlier Ansatz
orig = {r["problem_id"]: r for r in rep["arms"]["orig"]["runs"]}
mem = {r["problem_id"]: r for r in rep["arms"]["memrun"]["runs"]}
rows = []
for t in ["01", "02", "05", "06", "07", "08", "09"]:
    o, q = orig[t], mem[t]
    rows.append(f"{t} {NAMES[t]} & {o['window_minutes']:.1f} & {q['window_minutes']:.1f} & {m(o['worker_tokens'])} & {m(q['worker_tokens'])} & "
                f"{m(o['verifier_tokens'])} & {m(q['verifier_tokens'])} & {o['rounds']} & {q['rounds']} & {o['facts']} & {q['facts']} & "
                f"{o['consult_cost_usd']:.2f} & {q['consult_cost_usd']:.2f}\\\\")
c = rep["comparisons"]["solved_subset_original_vs_memrun"]
oo, mm = c["original"], c["memrun"]
rows.append("\\midrule")
rows.append(f"Total & {oo['window_minutes']:.1f} & {mm['window_minutes']:.1f} & {m(oo['worker_tokens'])} & {m(mm['worker_tokens'])} & "
            f"{m(oo['verifier_tokens'])} & {m(mm['verifier_tokens'])} & {oo['rounds']} & {mm['rounds']} & {oo['facts']} & {mm['facts']} & "
            f"{oo['consult_cost_usd']:.2f} & {mm['consult_cost_usd']:.2f}\\\\")
pc = c["percent_changes"]
rows.append(f"Change (\\%) & \\multicolumn{{2}}{{c}}{{{pc['window_minutes']:+.1f}}} & \\multicolumn{{2}}{{c}}{{{pc['worker_tokens']:+.1f}}} & "
            f"\\multicolumn{{2}}{{c}}{{{pc['verifier_tokens']:+.1f}}} & \\multicolumn{{2}}{{c}}{{{pc['rounds']:+.1f}}} & "
            f"\\multicolumn{{2}}{{c}}{{{pc['facts']:+.1f}}} & \\multicolumn{{2}}{{c}}{{{pc['consult_cost_usd']:+.1f}}}\\\\")
w("S13_matched.tex", rows)

# ---- S14: component studies per task
arms = [("orig", "Original"), ("ab1", "A"), ("ab2", "B"), ("ab3", "C"), ("ab4", "D")]
rows = []
for key, lab in arms:
    for r in rep["arms"][key]["runs"]:
        t = r["problem_id"]
        vr = r.get("verifier_runs", 0)
        rows.append(f"{lab} & {t} {NAMES[t]} & {'closed' if r['solved'] else 'not closed'} & {r['window_minutes']:.1f} & "
                    f"{r['facts']} & {r['rounds']} & {m(r['worker_tokens'])} & {m(r['verifier_tokens'])} & {vr} & {r['consult_cost_usd']:.2f}\\\\")
    tt = rep["arms"][key]["totals"]
    rows.append(f"\\multicolumn{{2}}{{l}}{{{lab} subtotal}} & {tt['solved']}/{tt['n']} & {tt['window_minutes']:.1f} & {tt['facts']} & {tt['rounds']} & "
                f"{m(tt['worker_tokens'])} & {m(tt['verifier_tokens'])} & {tt['verifier_runs']} & {tt['consult_cost_usd']:.2f}\\\\")
    rows.append("\\midrule" if key != "ab4" else "")
w("S14_components.tex", [r for r in rows if r])

# ---- S15: self-review audit and rejected records
ps = rep["posthoc_self_review"]


def sel(s):
    """Compact label for the archived sampling description (meaning unchanged)."""
    if s.strip() == "census":
        return "census"
    if "named targets plus 12" in s and "stride" in s:
        return "named targets + 12 by fixed ID stride"
    return s


rows = []
if AUDIT_CSV.is_file():
    with AUDIT_CSV.open(newline="") as handle:
        audit_rows = list(csv.DictReader(handle))
    for row in audit_rows:
        row.setdefault("re_reviewed", row.get("reviewed"))
    for r in audit_rows:
        sampling = "census" if r["sampling"] == "census" else "named targets + 12 by fixed ID stride"
        targets = f"{r['named_targets_accepted']}/{r['named_targets']}" if int(r["named_targets"]) else "--"
        rows.append(f"{r['task']} {NAMES[r['task']]} & {r['admitted_under_self_review']} & {r['re_reviewed']} & "
                    f"{r['accepted']} & {r['rejected']} & {targets} & {sampling}" + r"\\")
    total = {key: sum(int(r[key]) for r in audit_rows) for key in
             ["admitted_under_self_review", "re_reviewed", "accepted", "rejected", "named_targets", "named_targets_accepted"]}
    rows.append(r"\midrule")
    rows.append(f"Total & {total['admitted_under_self_review']} & {total['re_reviewed']} & {total['accepted']} & {total['rejected']} & "
                f"{total['named_targets_accepted']}/{total['named_targets']} & " + r"\\")
else:
    for r in ps["rows"]:
        rows.append(f"{r['problem_id']} {NAMES[r['problem_id']]} & {r['graph_size']} & {r['reviewed']} & {r['accepted']} & {r['rejected']} & "
                    f"{r['named_targets_accepted']}/{r['named_targets']} & {sel(r['sampling'])}" + r"\\")
    total = ps["totals"]
    rows.append(r"\midrule")
    rows.append(f"Total & {total['accepted_during_self_review']} & {total['independently_rejudged']} & {total['rejudged_accepted']} & "
                f"{total['rejudged_rejected']} & {total['named_targets_accepted']}/{total['named_targets']} & " + r"\\")
w("S15_audit.tex", rows)
rej = []
for r in ps["rows"]:
    for x in r["rejections"]:
        rej.append(f"{r['problem_id']} & \\texttt{{{x['fact_id']}}} & {'yes' if x['is_named_target'] else 'no'} & {x['seconds']:.0f}\\\\")
w("S15b_rejections.tex", rej)

# ---- S16: earlier Ansatz memory activity
mc = rep["notes_reported"]["memory_channels"]
rows = []
memr = {r["problem_id"]: r for r in rep["arms"]["memrun"]["runs"]}
for x in mc:
    t = x["problem_id"]
    auc = "--" if x["curator_auc"] is None else f"{x['curator_auc']:.2f}"
    npn = "--" if x["n_closed"] is None else f"{x['n_closed']}/{x['n_dead']}"
    rows.append(f"{t} {NAMES[t]} & {'closed' if memr[t]['solved'] else 'not closed'} & {x['memory_recall_calls']} & {x['fact_neighbors_calls']} & {x['lessons']} & {auc} & {npn}\\\\")
tt = rep["notes_reported"]["memory_channel_totals"]
rows.append("\\midrule")
rows.append(f"Total & 7/10 & {tt['memory_recall_calls']} & {tt['fact_neighbors_calls']} & {tt['lessons']} & & \\\\")
w("S16_memory.tex", rows)
print("written", sorted(os.listdir(OUT)))


==> anc/SupplementarySoftware_figures/make_data_figures.py <==
#!/usr/bin/env python3
"""Build Figs 4 and 5 and their source-data files from the archived, normalized records.

Usage: python3 make_data_figures.py <restored_evidence_root> <figure_out_dir> <source_data_out_dir>

Inputs are the normalized records shipped with the Continual Graph Memory evidence
bundle (data/reported_results.json, data/fpbmain_results.json,
data/firstproof_second_batch_baselines.json).  No model calls are made and no value
is estimated: every plotted number is read from those files (or, where marked
'source-reported', from the archived summaries quoted in the Supplementary Notes).
"""
import csv
import json
import os
import sys
from datetime import datetime, timezone

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle, Circle, FancyBboxPatch
from matplotlib.lines import Line2D
import matplotlib.dates as mdates

ROOT, FIGDIR, SRCDIR = sys.argv[1], sys.argv[2], sys.argv[3]
os.makedirs(FIGDIR, exist_ok=True)
os.makedirs(SRCDIR, exist_ok=True)

rep = json.load(open(os.path.join(ROOT, "data/reported_results.json")))
fpb = json.load(open(os.path.join(ROOT, "data/fpbmain_results.json")))
base = json.load(open(os.path.join(ROOT, "data/firstproof_second_batch_baselines.json")))

# ----------------------------------------------------------------------------- style
INK, INK2, MUTED = "#0b0b0b", "#52514e", "#898781"
GRID, AXIS = "#e1e0d9", "#c3c2b7"
BLUE, ORANGE, AQUA = "#2a78d6", "#eb6834", "#1baf7a"
CRIT = "#d03b3b"
BLUE_LIGHT = "#cde2fb"
plt.rcParams.update({
    "font.family": "Liberation Sans",
    "font.size": 6.4,
    "axes.labelsize": 6.4,
    "axes.titlesize": 6.8,
    "xtick.labelsize": 5.9,
    "ytick.labelsize": 5.9,
    "legend.fontsize": 5.8,
    "axes.linewidth": 0.5,
    "axes.edgecolor": INK2,
    "axes.labelcolor": INK,
    "xtick.color": INK2,
    "ytick.color": INK2,
    "xtick.major.width": 0.5,
    "ytick.major.width": 0.5,
    "xtick.major.size": 2.0,
    "ytick.major.size": 2.0,
    "text.color": INK,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "savefig.dpi": 600,
    "legend.frameon": False,
})
MM = 1 / 25.4

TASKS = [("01", "Automorphism"), ("02", "Möbius"), ("03", "Bernoulli"), ("04", "Dilation"),
         ("05", "SPDE"), ("06", "Tree lattice"), ("07", "Matching"), ("08", "Dressian"),
         ("09", "Hilbert"), ("10", "von Neumann")]
TID = [t for t, _ in TASKS]
TLABEL = {t: f"{t}  {n}" for t, n in TASKS}


def panel_label(ax, s, x=-0.02, y=1.02):
    ax.text(x, y, s, transform=ax.transAxes, fontsize=8, fontweight="bold", va="bottom", ha="right")


def clean(ax, grid_axis="x"):
    for side in ("top", "right"):
        ax.spines[side].set_visible(False)
    ax.spines["left"].set_color(AXIS)
    ax.spines["bottom"].set_color(AXIS)
    if grid_axis:
        ax.grid(axis=grid_axis, color=GRID, linewidth=0.4)
        ax.set_axisbelow(True)


def write_csv(name, header, rows):
    with open(os.path.join(SRCDIR, name), "w", newline="", encoding="utf-8") as fh:
        w = csv.writer(fh)
        w.writerow(header)
        w.writerows(rows)


source_sheets = {}


def register(sheet, header, rows):
    source_sheets[sheet] = (header, rows)
    write_csv(sheet + ".csv", header, rows)


# ----------------------------------------------------------------------------- data
expert = {p["problem_id"]: p["editorial_decisions"] for p in base["problems"]}
GRADE = {"flawless": "F", "minor": "m", "major": "M", "reject": "R", "missing": "–"}
PASS = {"flawless", "minor"}
SYS = [("A", "A"), ("B", "B"), ("C", "C"), ("D", "D")]

arms = rep["arms"]
orig_closed = {r["problem_id"] for r in arms["orig"]["runs"] if r["solved"]}
mem_closed = {r["problem_id"] for r in arms["memrun"]["runs"] if r["solved"]}
lat = {t["problem_id"]: t for t in fpb["tasks"]}
lat_closed = {k for k, v in lat.items() if v["closed"]}
lat_resume_closed = {k for k, v in lat.items() if v["closed"] and v["phase_of_closure"] != "r1"}

# Latest configuration: tokens per record
rec = fpb["records"]
first = {r["problem_id"]: r for r in rec if r["phase"] == "r1"}
resume = {r["problem_id"]: r for r in rec if r["phase"] != "r1"}

# ============================================================================= FIGURE 3
fig = plt.figure(figsize=(183 * MM, 128 * MM))
gs = fig.add_gridspec(2, 3, width_ratios=[1.32, 1.0, 0.82], height_ratios=[1.25, 1.0],
                      left=0.105, right=0.985, top=0.895, bottom=0.075, wspace=0.34, hspace=0.50)

# ---- a: outcome grid
ax = fig.add_subplot(gs[0, 0])
xs = [0, 1, 2, 3, 4.6, 5.6, 6.6]
for i, t in enumerate(TID):
    y = 9 - i
    for j, (code, _) in enumerate(SYS):
        g = expert[t][code]
        passed = g in PASS
        fc = BLUE if passed else ("#ffffff" if g == "missing" else GRID)
        ax.scatter([xs[j]], [y], marker="s", s=58, facecolor=fc, edgecolor=(BLUE if passed else AXIS),
                   linewidth=0.5, zorder=2)
        ax.text(xs[j], y - 0.03, GRADE[g], ha="center", va="center", fontsize=5.8, zorder=3,
                color=("#ffffff" if passed else INK2), fontweight=("bold" if passed else "normal"))
    for j, closed_set in enumerate([orig_closed, mem_closed, lat_closed]):
        x = xs[4 + j]
        c = t in closed_set
        ax.scatter([x], [y], marker="o", s=44, facecolor=(AQUA if c else "#ffffff"),
                   edgecolor=(AQUA if c else MUTED), linewidth=0.7, zorder=2)
        if j == 2 and t in lat_resume_closed:
            ax.text(x + 0.33, y + 0.12, "\u2020", fontsize=6.5, color=INK, ha="left", va="center")
        if j == 2 and not c:
            ax.text(x + 0.35, y, "open", fontsize=5.2, color=INK2, ha="left", va="center")
ax.set_xlim(-0.6, 7.45)
ax.set_ylim(-0.6, 9.6)
ax.set_yticks(range(10))
ax.set_yticklabels([TLABEL[t] for t in reversed(TID)])
ax.tick_params(axis="y", length=0, pad=2)
ax.set_xticks([])
for s_ in ax.spines.values():
    s_.set_visible(False)
heads = ["A", "B", "C", "D", "Orig.", "Earlier", "Latest"]
for x, h in zip(xs, heads):
    ax.text(x, 9.95, h, ha="center", va="bottom", fontsize=6.0, color=INK, clip_on=False)
ax.text(1.5, 10.85, "Published expert decision", ha="center", va="bottom", fontsize=6.0, color=INK2, clip_on=False)
ax.text(5.6, 10.85, "Local verifier acceptance", ha="center", va="bottom", fontsize=6.0, color=INK2, clip_on=False)
ax.plot([-0.4, 3.4], [10.75, 10.75], color=AXIS, lw=0.5, clip_on=False)
ax.plot([4.25, 6.95], [10.75, 10.75], color=AXIS, lw=0.5, clip_on=False)
ax.plot([3.8, 3.8], [-1.3, 11.2], color=AXIS, lw=0.5, clip_on=False)
tot_expert = [sum(expert[t][c] in PASS for t in TID) for c, _ in SYS]
tot_local = [len(orig_closed), len(mem_closed), len(lat_closed)]
for x, v in zip(xs, tot_expert + tot_local):
    ax.text(x, -1.05, f"{v}/10", ha="center", va="center", fontsize=5.9, color=INK, clip_on=False)
ax.plot([-0.4, 6.95], [-0.62, -0.62], color=AXIS, lw=0.5, clip_on=False)
panel_label(ax, "a", x=-0.30, y=1.13)
register("Fig3a_outcomes",
         ["task", "name", "A_ProofCouncil", "B_UCLA_Moonshot", "C_ChatGPT_5.5_Pro", "D_Momus",
          "Original_local_closure", "Earlier_Ansatz_local_closure", "Latest_Ansatz_local_closure",
          "Latest_closure_phase"],
         [[t, n] + [expert[t][c] for c, _ in SYS] +
          [t in orig_closed, t in mem_closed, t in lat_closed, lat[t]["phase_of_closure"] or "open"]
          for t, n in TASKS])

# ---- b: latest configuration, four-role tokens per task (first pass + resume)
axb = fig.add_subplot(gs[0, 1])
clean(axb)
yv = list(range(10))[::-1]
fp_m = [first[t]["four_role_tokens"] / 1e6 for t in TID]
rs_m = [(resume[t]["four_role_tokens"] / 1e6 if t in resume else 0.0) for t in TID]
for y, t, a_, b_ in zip(yv, TID, fp_m, rs_m):
    axb.barh(y, a_, height=0.62, color=BLUE, linewidth=0)
    if b_ > 0:
        axb.barh(y, b_, left=a_ + 2.5, height=0.62, color=ORANGE, linewidth=0)
for y, t, a_, b_ in zip(yv, TID, fp_m, rs_m):
    if t == "03":
        axb.text(a_ + b_ + 7, y, "open", va="center", fontsize=5.4, color=INK2)
    if t == "04":
        axb.text(a_ + b_ + 7, y, "closed in resume†", va="center", fontsize=5.4, color=INK2)
axb.set_yticks(yv)
axb.set_yticklabels([])
axb.tick_params(axis="y", length=0)
axb.set_ylim(-0.6, 9.6)
axb.set_xlim(0, 420)
axb.set_xlabel("Recorded tokens, four agent roles (millions)")
axb.legend(handles=[Rectangle((0, 0), 1, 1, color=BLUE), Rectangle((0, 0), 1, 1, color=ORANGE)],
           labels=["First pass", "Resumed search"], loc="lower right", handlelength=1.0,
           borderaxespad=0.2)
panel_label(axb, "b", x=-0.03, y=1.13)
register("Fig3b_latest_tokens",
         ["task", "first_pass_four_role_tokens", "resume_four_role_tokens", "first_pass_window_min",
          "resume_window_min", "closed", "closure_phase"],
         [[t, first[t]["four_role_tokens"], (resume[t]["four_role_tokens"] if t in resume else 0),
           first[t]["window_minutes"], (resume[t]["window_minutes"] if t in resume else 0),
           lat[t]["closed"], lat[t]["phase_of_closure"] or "open"] for t in TID])

# ---- c: latest configuration, accepted facts (first pass -> latest snapshot)
axc = fig.add_subplot(gs[0, 2])
clean(axc)
for y, t in zip(yv, TID):
    f0, f1 = lat[t]["first_pass_facts"], lat[t]["latest_facts"]
    closed = lat[t]["closed"]
    if f1 != f0:
        axc.plot([f0, f1], [y, y], color=AXIS, lw=0.8, zorder=1)
        axc.scatter([f0], [y], s=9, facecolor="#ffffff", edgecolor=MUTED, linewidth=0.6, zorder=2)
    axc.scatter([f1], [y], s=13, facecolor=(AQUA if closed else "#ffffff"),
                edgecolor=(AQUA if closed else MUTED), linewidth=0.8, zorder=3)
axc.set_xscale("log")
axc.set_xlim(15, 12000)
axc.set_yticks(yv)
axc.set_yticklabels([])
axc.tick_params(axis="y", length=0)
axc.set_ylim(-0.6, 9.6)
axc.set_xlabel("Accepted facts in project (log)")
axc.text(4102, yv[2] - 0.62, "4,102", ha="center", va="top", fontsize=5.4, color=INK2)
axc.text(586 * 1.35, yv[3] + 0.05, "586", ha="left", va="center", fontsize=5.4, color=INK2)
axc.legend(handles=[Line2D([], [], marker="o", ls="", markersize=3.6, markerfacecolor=AQUA, markeredgecolor=AQUA),
                    Line2D([], [], marker="o", ls="", markersize=3.6, markerfacecolor="#ffffff", markeredgecolor=MUTED),
                    Line2D([], [], marker="o", ls="", markersize=2.6, markerfacecolor="#ffffff", markeredgecolor=MUTED)],
           labels=["Closed (latest)", "Open (latest)", "First-pass snapshot"], loc="lower right",
           handletextpad=0.3, borderaxespad=0.2)
panel_label(axc, "c", x=-0.03, y=1.13)
register("Fig3c_latest_facts", ["task", "first_pass_facts", "latest_facts", "closed"],
         [[t, lat[t]["first_pass_facts"], lat[t]["latest_facts"], lat[t]["closed"]] for t in TID])

# ---- d, e: matched Original vs earlier Ansatz on the seven commonly closed tasks
mt = rep["comparisons"]["solved_subset_original_vs_memrun"]["per_problem"]
mid = [p["problem_id"] for p in mt]
name = dict(TASKS)
for k, (key_o, key_m, xl, scale, letter, xmax) in enumerate([
        ("original_window_minutes", "memrun_window_minutes", "Accounting window (min)", 1.0, "d", 200),
        ("original_codex_tokens", "memrun_codex_tokens", "Worker + verifier tokens (millions)", 1e6, "e", 24)]):
    axd = fig.add_subplot(gs[1, k])
    clean(axd)
    yy = list(range(len(mt)))[::-1]
    for y, p in zip(yy, mt):
        o, m = p[key_o] / scale, p[key_m] / scale
        axd.plot([o, m], [y, y], color=AXIS, lw=0.9, zorder=1)
        axd.scatter([o], [y], s=12, color=MUTED, zorder=2, linewidth=0)
        axd.scatter([m], [y], s=12, color=BLUE, zorder=3, linewidth=0)
    axd.set_yticks(yy)
    axd.set_yticklabels([f"{p['problem_id']}  {name[p['problem_id']]}" for p in mt] if k == 0 else [])
    axd.tick_params(axis="y", length=0, pad=2)
    axd.set_ylim(-0.7, len(mt) - 0.3)
    axd.set_xlim(0, xmax)
    axd.set_xlabel(xl)
    if k == 0:
        axd.text(mt[0][key_m] / scale - 3, yy[0] + 0.42, "no earlier task", fontsize=5.2, color=INK2, ha="left")
        axd.text(mt[1][key_m] / scale - 3, yy[1] + 0.42, "worker recall disabled", fontsize=5.2, color=INK2, ha="left")
        axd.legend(handles=[Line2D([], [], marker="o", ls="", markersize=3.4, color=MUTED),
                            Line2D([], [], marker="o", ls="", markersize=3.4, color=BLUE)],
                   labels=["Original", "Earlier Ansatz"], loc="lower right", handletextpad=0.3, borderaxespad=0.2)
    panel_label(axd, letter, x=(-0.36 if k == 0 else -0.03), y=1.0)
register("Fig3de_matched_seven",
         ["task", "original_window_min", "earlier_ansatz_window_min", "original_worker_plus_verifier_tokens",
          "earlier_ansatz_worker_plus_verifier_tokens"],
         [[p["problem_id"], p["original_window_minutes"], p["memrun_window_minutes"],
           p["original_codex_tokens"], p["memrun_codex_tokens"]] for p in mt])

# ---- f: earlier Ansatz memory activity per task
axf = fig.add_subplot(gs[1, 2])
clean(axf)
mc = {m["problem_id"]: m for m in rep["notes_reported"]["memory_channels"]}
yv = list(range(10))[::-1]
for y, t in zip(yv, TID):
    axf.barh(y + 0.17, mc[t]["fact_neighbors_calls"], height=0.32, color=BLUE, linewidth=0)
    axf.barh(y - 0.17, mc[t]["memory_recall_calls"], height=0.32, color=ORANGE, linewidth=0)
axf.set_yticks(yv)
axf.set_yticklabels(TID)
axf.tick_params(axis="y", length=0, pad=2)
axf.set_ylim(-0.6, 9.6)
axf.set_xlim(0, 360)
axf.set_xlabel("Calls (earlier Ansatz)")
axf.legend(handles=[Rectangle((0, 0), 1, 1, color=BLUE), Rectangle((0, 0), 1, 1, color=ORANGE)],
           labels=["Neighbourhood retrieval", "Cross-project recall"], loc="lower right", handlelength=1.0,
           borderaxespad=0.2)
panel_label(axf, "f", x=-0.10, y=1.0)
register("Fig3f_memory_activity", ["task", "fact_neighbors_calls", "memory_recall_calls", "lessons_written",
                                   "note"],
         [[t, mc[t]["fact_neighbors_calls"], mc[t]["memory_recall_calls"], mc[t]["lessons"],
           ("task 02 recall calls: 5 in results table, 16 all-disabled calls in incident notes" if t == "02" else "")]
          for t in TID])

fig.savefig(os.path.join(FIGDIR, "Fig3.pdf"))
fig.savefig(os.path.join(FIGDIR, "Fig3.png"), dpi=300)
plt.close(fig)

# ============================================================================= FIGURE 4
fig = plt.figure(figsize=(183 * MM, 64 * MM))
gs = fig.add_gridspec(1, 3, width_ratios=[1.0, 0.72, 1.18],
                      left=0.105, right=0.985, top=0.885, bottom=0.165, wspace=0.42)

# ---- a: self-review audit
ps = rep["posthoc_self_review"]
rows = ps["rows"]
ax = fig.add_subplot(gs[0, 0])
clean(ax)
yy = list(range(len(rows)))[::-1]
for y, r in zip(yy, rows):
    ax.barh(y, r["accepted"], height=0.56, color=BLUE, linewidth=0)
    if r["rejected"]:
        ax.barh(y, r["rejected"], left=r["accepted"] + 0.35, height=0.56, color=CRIT, linewidth=0)
    ax.text(r["reviewed"] + 1.0, y, f"{r['rejected']} of {r['reviewed']} rejected; {r['graph_size']} admitted",
            va="center", fontsize=5.4, color=INK2)
ax.set_yticks(yy)
ax.set_yticklabels([f"{r['problem_id']}  {name[r['problem_id']]}" for r in rows])
ax.tick_params(axis="y", length=0, pad=2)
ax.set_xlim(0, 46)
ax.set_ylim(-0.7, len(rows) + 0.35)
ax.set_xlabel("Self-accepted records re-reviewed by a fresh verifier")
ax.set_title("Self-review gate rejected 0 of 324 submissions", loc="left", fontsize=6.2, pad=3)
ax.legend(handles=[Rectangle((0, 0), 1, 1, color=BLUE), Rectangle((0, 0), 1, 1, color=CRIT)],
          labels=["Accepted on re-review", "Rejected on re-review"], loc="upper left", ncol=2,
          handlelength=1.0, borderaxespad=0.0, columnspacing=1.0, bbox_to_anchor=(0.0, 1.0))
panel_label(ax, "a", x=-0.34, y=1.0)
register("Fig4a_self_review_audit",
         ["task", "admitted_under_self_review", "re_reviewed", "accepted", "rejected", "named_targets",
          "named_targets_accepted", "sampling"],
         [[r["problem_id"], r["graph_size"], r["reviewed"], r["accepted"], r["rejected"], r["named_targets"],
           r["named_targets_accepted"], r["sampling"]] for r in rows])

# ---- b: dependency exposure (source-reported)
exp = {e["problem_id"]: e for e in ps["reported_dependency_exposure"]}
axb = fig.add_subplot(gs[0, 1])
clean(axb)
for y, r in zip(yy, rows):
    t = r["problem_id"]
    if t in exp:
        e = exp[t]
        frac = 100 * e["reachable_union_including_seeds"] / e["graph_size"]
        lab = f"{e['reachable_union_including_seeds']}/{e['graph_size']}"
    else:
        frac, lab = 0.0, f"0/{r['graph_size']}"
    axb.barh(y, frac, height=0.56, color=CRIT, linewidth=0)
    axb.text(frac + 1.2, y, lab, va="center", fontsize=5.4, color=INK2)
axb.set_yticks(yy)
axb.set_yticklabels([])
axb.tick_params(axis="y", length=0)
axb.set_xlim(0, 42)
axb.set_ylim(-0.7, len(rows) + 0.35)
axb.set_xlabel("Rejected records and their descendants (%)")
panel_label(axb, "b", x=-0.05, y=1.0)
register("Fig4b_dependency_exposure",
         ["task", "graph_size", "rejected_seeds", "rejected_plus_descendants", "status"],
         [[r["problem_id"], r["graph_size"], (exp[r["problem_id"]]["rejected_seeds"] if r["problem_id"] in exp else 0),
           (exp[r["problem_id"]]["reachable_union_including_seeds"] if r["problem_id"] in exp else 0),
           "source-reported lower bound; DAGs not in archive"] for r in rows])

# ---- c: component studies on the Original configuration
axc = fig.add_subplot(gs[0, 2])
comp_tasks = list(TID)  # all ten tasks, so the Original column totals 7/10 as in Fig. 4a
armkeys = [("orig", "Original"), ("ab1", "A"), ("ab2", "B"), ("ab3", "C"), ("ab4", "D")]
orig_all = {t: (t in orig_closed) for t in comp_tasks}  # Original: 03, 04 and 10 unresolved
status = {}
for key, _ in armkeys:
    if key == "orig":
        status[key] = orig_all
    else:
        status[key] = {r["problem_id"]: r["solved"] for r in arms[key]["runs"]}
xs = [0, 1.25, 2.25, 3.25, 4.25]
for i, t in enumerate(comp_tasks):
    y = len(comp_tasks) - 1 - i
    for x, (key, _) in zip(xs, armkeys):
        if t in status[key]:
            c = status[key][t]
            axc.scatter([x], [y], marker="o", s=44, facecolor=(AQUA if c else "#ffffff"),
                        edgecolor=(AQUA if c else MUTED), linewidth=0.7, zorder=2)
        else:
            axc.text(x, y, "\u00b7", ha="center", va="center", color=AXIS, fontsize=7)
yy6 = len(comp_tasks) - 1 - comp_tasks.index("06")
for x in (xs[0], xs[4]):
    axc.add_patch(FancyBboxPatch((x - 0.36, yy6 - 0.40), 0.72, 0.80, boxstyle="round,pad=0.0,rounding_size=0.16",
                                 facecolor="none", edgecolor=INK2, linewidth=0.6, zorder=3))
axc.text(4.72, yy6, "clean\ncontrast", ha="left", va="center", fontsize=5.2, color=INK2)
axc.set_xlim(-0.6, 5.6)
axc.set_ylim(-1.7, len(comp_tasks) + 1.55)
axc.set_yticks(range(len(comp_tasks)))
axc.set_yticklabels([TLABEL[t] for t in reversed(comp_tasks)])
axc.tick_params(axis="y", length=0, pad=2)
axc.set_xticks([])
for s in axc.spines.values():
    s.set_visible(False)
for x, (_, lab) in zip(xs, armkeys):
    axc.text(x, len(comp_tasks) - 0.35, lab, ha="center", va="bottom", fontsize=6.0)
axc.text(2.25, len(comp_tasks) + 0.55, "answer-route exposure", ha="center", va="bottom", fontsize=5.4, color=CRIT)
axc.plot([0.85, 3.65], [len(comp_tasks) + 0.45] * 2, color=CRIT, lw=0.6)
axc.text(4.25, len(comp_tasks) + 0.55, "blinded", ha="center", va="bottom", fontsize=5.4, color=INK2)
totals = []
for x, (key, _) in zip(xs, armkeys):
    vals = status[key]
    n_run = len(vals)
    n_c = sum(vals.values())
    totals.append((key, n_c, n_run))
    axc.text(x, -0.95, f"{n_c}/{n_run}", ha="center", va="center", fontsize=5.9)
axc.plot([-0.4, 4.65], [-0.5, -0.5], color=AXIS, lw=0.5)
panel_label(axc, "c", x=-0.30, y=1.0)
register("Fig4c_component_studies",
         ["task"] + [lab for _, lab in armkeys],
         [[t] + [("closed" if status[k].get(t) else ("not closed" if t in status[k] else "not run"))
                 for k, _ in armkeys] for t in comp_tasks])

fig.savefig(os.path.join(FIGDIR, "Fig4.pdf"))
fig.savefig(os.path.join(FIGDIR, "Fig4.png"), dpi=300)
plt.close(fig)

# ============================================================================= SUPPLEMENTARY FIG. 4
# Timeline of the archived experimental programme with the protocol deviations found in the records
fig = plt.figure(figsize=(183 * MM, 64 * MM))
axd = fig.add_axes([0.215, 0.12, 0.77, 0.84])


def dt(s):
    return datetime.fromisoformat(s).astimezone(timezone.utc).replace(tzinfo=None)


lanes = []
for key, lab in [("orig", "Original (reference)"), ("ab1", "A  Flat fact notebook"),
                 ("ab2", "B  No exploration graph or curator"), ("ab3", "C  Worker self-review"),
                 ("ab4", "D  No strategy consultation"), ("memrun", "Earlier Ansatz (memory additions)")]:
    spans = [(dt(r["window_start"]), dt(r["window_end"])) for r in arms[key]["runs"]]
    lanes.append((lab, spans))
lanes.append(("Latest Ansatz: first pass", [(dt(r["window_start"]), dt(r["window_end"])) for r in rec if r["phase"] == "r1"]))
lanes.append(("Latest Ansatz: resumed searches", [(dt(r["window_start"]), dt(r["window_end"])) for r in rec if r["phase"] != "r1"]))
nl = len(lanes)
for i, (lab, spans) in enumerate(lanes):
    y = nl - 1 - i
    lo, hi = min(s for s, _ in spans), max(e for _, e in spans)
    axd.plot([lo, hi], [y, y], color=GRID, lw=3.2, solid_capstyle="round", zorder=1)
    for s, e in spans:
        axd.plot([s, e], [y, y], color=(ORANGE if "resumed" in lab else BLUE), lw=3.2, solid_capstyle="butt", zorder=2)
axd.set_yticks(range(nl))
axd.set_yticklabels([lab for lab, _ in reversed(lanes)])
axd.tick_params(axis="y", length=0, pad=2)
axd.set_ylim(-0.8, nl - 0.2)
axd.set_xlim(datetime(2026, 8, 8, 12), datetime(2026, 9, 26))
axd.xaxis.set_major_locator(mdates.DayLocator(bymonthday=[1, 8, 15, 22]))
axd.xaxis.set_major_formatter(mdates.DateFormatter("%-d %b"))
for side in ("top", "right", "left"):
    axd.spines[side].set_visible(False)
axd.spines["bottom"].set_color(AXIS)
axd.grid(axis="x", color=GRID, linewidth=0.4)
axd.set_axisbelow(True)


def mark(x, y, n, dy=0.42):
    axd.scatter([x], [y + dy], s=34, color="#ffffff", edgecolor=CRIT, linewidth=0.8, zorder=5)
    axd.text(x, y + dy, str(n), ha="center", va="center", fontsize=5.0, color=CRIT, zorder=6, fontweight="bold")


ylane = {lab: nl - 1 - i for i, (lab, _) in enumerate(lanes)}
mark(datetime(2026, 8, 13, 19), ylane["A  Flat fact notebook"], 1)
mark(datetime(2026, 8, 14, 10), ylane["B  No exploration graph or curator"], 1)
mark(datetime(2026, 8, 21, 23), ylane["C  Worker self-review"], 1)
mark(datetime(2026, 8, 22, 9), ylane["D  No strategy consultation"], 2)
em = ylane["Earlier Ansatz (memory additions)"]
# Markers sit beside the campaign in which each deviation occurred; three deviations
# fall within the same day of the earlier-Ansatz sequence and are spread horizontally.
mark(datetime(2026, 8, 30, 18), em, 3)
mark(datetime(2026, 9, 1, 15), em, 4)
mark(datetime(2026, 9, 3, 12), em, 5)
mark(datetime(2026, 9, 15, 7), ylane["Latest Ansatz: resumed searches"], 6)
mark(datetime(2026, 9, 17, 12), ylane["Latest Ansatz: resumed searches"], 7)
mark(datetime(2026, 9, 17, 12), ylane["Latest Ansatz: first pass"], 8)
notes = [
    "1  Operator file with original answers and proof routes loaded into every main-agent session",
    "2  First attempt exposed (tree lattice closed in 24.6 min); discarded and rerun blinded",
    "3  Task 02 ran with worker recall disabled by an environment allow-list",
    "4  Task 03 workers ran ~8 h past force-stop (73 → 499 facts), visible to later recall",
    "5  120-min caps exceeded (173.7- and 173.3-min windows for tasks 03 and 04)",
    "6  Task 04 closed after a resumed search with a manual architecture intervention",
    "7  Task 03 still running at the archive snapshot (open)",
    "8  Summary fact total (5,590) inconsistent with snapshots (5,013); preserved, not replaced",
]
axd.text(1.0, 0.99, "\n".join(notes), transform=axd.transAxes, ha="right", va="top", fontsize=5.3,
         color=INK2, linespacing=1.32,
         bbox=dict(boxstyle="round,pad=0.35,rounding_size=0.2", facecolor="#ffffff", edgecolor=GRID, linewidth=0.5))
register("SupplementaryFig4_timeline",
         ["lane", "window_start_utc", "window_end_utc"],
         [[lab, s.isoformat(), e.isoformat()] for lab, spans in lanes for s, e in spans])
register("SupplementaryFig4_deviations", ["marker", "description", "source"],
         [[n.split("  ", 1)[0], n.split("  ", 1)[1], src] for n, src in zip(notes, [
             "ABLATION3/4 summaries; per-run flags in reported_results.json",
             "ABLATION4 summary (leaked run archived separately; excluded)",
             "MEMRUN notes and report",
             "MEMRUN notes and report; reported_results.json flags",
             "MEMRUN runbook caps and archived JSON windows",
             "fpbmain_results.json flags; SUMMARY.md",
             "SUMMARY.md; fpbmain_results.json",
             "fpbmain_results.json discrepancies"])])

fig.savefig(os.path.join(FIGDIR, "SupplementaryFig4.pdf"))
fig.savefig(os.path.join(FIGDIR, "SupplementaryFig4.png"), dpi=300)
plt.close(fig)

# ----------------------------------------------------------------------------- workbook
try:
    from openpyxl import Workbook
    for figname in ("Fig3", "Fig4"):
        wb = Workbook()
        wb.remove(wb.active)
        for sheet, (header, rows_) in source_sheets.items():
            if not sheet.startswith(figname):
                continue
            ws = wb.create_sheet(sheet.replace(figname + "_", "")[:31])
            ws.append(header)
            for r in rows_:
                ws.append([str(v) if isinstance(v, bool) else v for v in r])
        wb.save(os.path.join(SRCDIR, f"Source_Data_{figname}.xlsx"))
except ImportError:
    pass
print("ok", sorted(source_sheets))


==> anc/SupplementarySoftware_figures/make_si_tables.py <==
#!/usr/bin/env python3
"""Write LaTeX rows for the data-heavy Supplementary Tables directly from the archived records.

Usage: python3 make_si_tables.py <restored_evidence_root> <out_dir>
"""
import json
import os
import sys

ROOT, OUT = sys.argv[1], sys.argv[2]
os.makedirs(OUT, exist_ok=True)
rep = json.load(open(os.path.join(ROOT, "data/reported_results.json")))
fpb = json.load(open(os.path.join(ROOT, "data/fpbmain_results.json")))
base = json.load(open(os.path.join(ROOT, "data/firstproof_second_batch_baselines.json")))
NAMES = {"01": "Automorphism", "02": "M\\\"obius", "03": "Bernoulli", "04": "Dilation", "05": "SPDE",
         "06": "Tree lattice", "07": "Matching", "08": "Dressian", "09": "Hilbert", "10": "von Neumann"}


def m(x, d=2):
    return f"{x / 1e6:,.{d}f}"


def n(x):
    return f"{x:,}"


def w(name, lines):
    with open(os.path.join(OUT, name), "w", encoding="utf-8") as fh:
        fh.write("\n".join(lines) + "\n")


# ---- S10: published editorial decisions and referee recommendations
G = {"flawless": "F", "minor": "m", "major": "M", "reject": "R", "missing": "--"}
rows = []
for p in base["problems"]:
    t = p["problem_id"]
    dec = " & ".join(G[p["editorial_decisions"][c]] for c in "ABCD")
    pills = " & ".join((",".join(p["referee_recommendations_table3"][c]) or "--") for c in "ABCD")
    rows.append(f"{t} {NAMES[t]} & {p['domain']} & {dec} & {pills}\\\\")
tot = base["totals"]
rows.append("\\midrule")
rows.append("Passes (F or m) & & " + " & ".join(str(tot[c]["pass"]) for c in "ABCD") + " & & & & \\\\")
w("S10_editorial.tex", rows)

# ---- S12: latest configuration, twelve accounting exports
rows = []
for r in fpb["records"]:
    ph = {"r1": "first pass", "r3_resume": "resume (r3)", "r2_resume_snapshot": "resume (r2, live)"}[r["phase"]]
    rows.append(f"{r['problem_id']} & {ph} & {'closed' if r['closed'] else 'open'} & {r['window_minutes']:,.1f} & "
                f"{m(r['worker_tokens'])} & {m(r['verifier_tokens'])} & {m(r['main_tokens'])} & {m(r['curator_tokens'])} & "
                f"{m(r['four_role_tokens'])} & {r['worker_rounds']:,} & {r['verifier_runs']:,} & {r['consult_cost_usd']:.2f} & {n(r['facts'])}\\\\")
T = fpb["totals"]
rows.append("\\midrule")
rows.append(f"All twelve & & 9 closed & {T['window_minutes']:,.1f} & {m(T['worker_tokens'])} & {m(T['verifier_tokens'])} & "
            f"{m(T['main_tokens'])} & {m(T['curator_tokens'])} & {m(T['four_role_tokens'])} & {T['worker_rounds']:,} & "
            f"{T['verifier_runs']:,} & {T['consult_cost_usd']:.2f} & {n(T['latest_facts'])}$^{{a}}$\\\\")
F = fpb["first_pass_totals"]
rows.append(f"First pass (10) & & 8 closed & {F['window_minutes']:,.1f} & {m(F['worker_tokens'])} & {m(F['verifier_tokens'])} & "
            f"{m(F['main_tokens'])} & {m(F['curator_tokens'])} & {m(F['four_role_tokens'])} & {F['worker_rounds']:,} & "
            f"{F['verifier_runs']:,} & {F['consult_cost_usd']:.2f} & \\\\")
R = fpb["resume_totals"]
rows.append(f"Resumes (2) & & 1 closed & {R['window_minutes']:,.1f} & {m(R['worker_tokens'])} & {m(R['verifier_tokens'])} & "
            f"{m(R['main_tokens'])} & {m(R['curator_tokens'])} & {m(R['four_role_tokens'])} & {R['worker_rounds']:,} & "
            f"{R['verifier_runs']:,} & {R['consult_cost_usd']:.2f} & \\\\")
w("S12_latest.tex", rows)

# ---- S13: matched seven tasks, Original vs earlier Ansatz
orig = {r["problem_id"]: r for r in rep["arms"]["orig"]["runs"]}
mem = {r["problem_id"]: r for r in rep["arms"]["memrun"]["runs"]}
rows = []
for t in ["01", "02", "05", "06", "07", "08", "09"]:
    o, q = orig[t], mem[t]
    rows.append(f"{t} {NAMES[t]} & {o['window_minutes']:.1f} & {q['window_minutes']:.1f} & {m(o['worker_tokens'])} & {m(q['worker_tokens'])} & "
                f"{m(o['verifier_tokens'])} & {m(q['verifier_tokens'])} & {o['rounds']} & {q['rounds']} & {o['facts']} & {q['facts']} & "
                f"{o['consult_cost_usd']:.2f} & {q['consult_cost_usd']:.2f}\\\\")
c = rep["comparisons"]["solved_subset_original_vs_memrun"]
oo, mm = c["original"], c["memrun"]
rows.append("\\midrule")
rows.append(f"Total & {oo['window_minutes']:.1f} & {mm['window_minutes']:.1f} & {m(oo['worker_tokens'])} & {m(mm['worker_tokens'])} & "
            f"{m(oo['verifier_tokens'])} & {m(mm['verifier_tokens'])} & {oo['rounds']} & {mm['rounds']} & {oo['facts']} & {mm['facts']} & "
            f"{oo['consult_cost_usd']:.2f} & {mm['consult_cost_usd']:.2f}\\\\")
pc = c["percent_changes"]
rows.append(f"Change (\\%) & \\multicolumn{{2}}{{c}}{{{pc['window_minutes']:+.1f}}} & \\multicolumn{{2}}{{c}}{{{pc['worker_tokens']:+.1f}}} & "
            f"\\multicolumn{{2}}{{c}}{{{pc['verifier_tokens']:+.1f}}} & \\multicolumn{{2}}{{c}}{{{pc['rounds']:+.1f}}} & "
            f"\\multicolumn{{2}}{{c}}{{{pc['facts']:+.1f}}} & \\multicolumn{{2}}{{c}}{{{pc['consult_cost_usd']:+.1f}}}\\\\")
w("S13_matched.tex", rows)

# ---- S14: component studies per task
arms = [("orig", "Original"), ("ab1", "A"), ("ab2", "B"), ("ab3", "C"), ("ab4", "D")]
rows = []
for key, lab in arms:
    for r in rep["arms"][key]["runs"]:
        t = r["problem_id"]
        exposed = "yes" if any("exposed_to_original_answers" in f for f in r.get("flags", [])) else "no"
        vr = r.get("verifier_runs", 0)
        rows.append(f"{lab} & {t} {NAMES[t]} & {'closed' if r['solved'] else 'not closed'} & {exposed} & {r['window_minutes']:.1f} & "
                    f"{r['facts']} & {r['rounds']} & {m(r['worker_tokens'])} & {m(r['verifier_tokens'])} & {vr} & {r['consult_cost_usd']:.2f}\\\\")
    tt = rep["arms"][key]["totals"]
    rows.append(f"\\multicolumn{{2}}{{l}}{{{lab} total}} & {tt['solved']}/{tt['n']} & & {tt['window_minutes']:.1f} & {tt['facts']} & {tt['rounds']} & "
                f"{m(tt['worker_tokens'])} & {m(tt['verifier_tokens'])} & {tt['verifier_runs']} & {tt['consult_cost_usd']:.2f}\\\\")
    rows.append("\\midrule" if key != "ab4" else "")
w("S14_components.tex", [r for r in rows if r])

# ---- S15: self-review audit and rejected records
ps = rep["posthoc_self_review"]


def sel(s):
    """Compact label for the archived sampling description (meaning unchanged)."""
    if s.strip() == "census":
        return "census"
    if "named targets plus 12" in s and "stride" in s:
        return "named targets + 12 by fixed ID stride"
    return s


rows = []
for r in ps["rows"]:
    rows.append(f"{r['problem_id']} {NAMES[r['problem_id']]} & {r['graph_size']} & {r['reviewed']} & {r['accepted']} & {r['rejected']} & "
                f"{r['named_targets_accepted']}/{r['named_targets']} & {sel(r['sampling'])}\\\\")
T = ps["totals"]
rows.append("\\midrule")
rows.append(f"Total & {T['accepted_during_self_review']} & {T['independently_rejudged']} & {T['rejudged_accepted']} & {T['rejudged_rejected']} & "
            f"{T['named_targets_accepted']}/{T['named_targets']} & \\\\")
w("S15_audit.tex", rows)
rej = []
for r in ps["rows"]:
    for x in r["rejections"]:
        rej.append(f"{r['problem_id']} & \\texttt{{{x['fact_id']}}} & {'yes' if x['is_named_target'] else 'no'} & {x['seconds']:.0f}\\\\")
w("S15b_rejections.tex", rej)

# ---- S16: earlier Ansatz memory activity
mc = rep["notes_reported"]["memory_channels"]
rows = []
memr = {r["problem_id"]: r for r in rep["arms"]["memrun"]["runs"]}
for x in mc:
    t = x["problem_id"]
    auc = "--" if x["curator_auc"] is None else f"{x['curator_auc']:.2f}"
    npn = "--" if x["n_closed"] is None else f"{x['n_closed']}/{x['n_dead']}"
    rows.append(f"{t} {NAMES[t]} & {'closed' if memr[t]['solved'] else 'not closed'} & {x['memory_recall_calls']} & {x['fact_neighbors_calls']} & {x['lessons']} & {auc} & {npn}\\\\")
tt = rep["notes_reported"]["memory_channel_totals"]
rows.append("\\midrule")
rows.append(f"Total & 7/10 & {tt['memory_recall_calls']} & {tt['fact_neighbors_calls']} & {tt['lessons']} & & \\\\")
w("S16_memory.tex", rows)
print("written", sorted(os.listdir(OUT)))


==> anc/csv/Fig3a_outcomes.csv <==
task,name,A_ProofCouncil,B_UCLA_Moonshot,C_ChatGPT_5.5_Pro,D_Momus,Original_local_closure,Earlier_Ansatz_local_closure,Latest_Ansatz_local_closure,Latest_closure_phase
01,Automorphism,minor,minor,minor,reject,True,True,True,r1
02,Möbius,minor,minor,minor,reject,True,True,True,r1
03,Bernoulli,minor,reject,reject,reject,False,False,False,open
04,Dilation,reject,reject,reject,reject,False,False,True,r3_resume
05,SPDE,flawless,reject,reject,reject,True,True,True,r1
06,Tree lattice,missing,flawless,flawless,reject,True,True,True,r1
07,Matching,flawless,minor,flawless,minor,True,True,True,r1
08,Dressian,reject,major,reject,reject,True,True,True,r1
09,Hilbert,minor,minor,minor,reject,True,True,True,r1
10,von Neumann,major,reject,major,reject,False,False,True,r1


==> anc/csv/Fig3b_latest_tokens.csv <==
task,first_pass_four_role_tokens,resume_four_role_tokens,first_pass_window_min,resume_window_min,closed,closure_phase
01,53068413,0,49.2,0,True,r1
02,108067193,0,81.9,0,True,r1
03,81660410,240389139,126.7,1608.9,False,open
04,182909024,98096208,356.2,122.2,True,r3_resume
05,37562687,0,47.5,0,True,r1
06,12160114,0,27.9,0,True,r1
07,26137041,0,44.1,0,True,r1
08,24981582,0,44.0,0,True,r1
09,30064907,0,43.6,0,True,r1
10,26906673,0,44.4,0,True,r1


==> anc/csv/Fig3c_latest_facts.csv <==
task,first_pass_facts,latest_facts,closed
01,28,28,True
02,37,37,True
03,984,4102,False
04,467,586,True
05,51,51,True
06,29,29,True
07,39,39,True
08,47,47,True
09,43,43,True
10,51,51,True


==> anc/csv/Fig3de_matched_seven.csv <==
task,original_window_min,earlier_ansatz_window_min,original_worker_plus_verifier_tokens,earlier_ansatz_worker_plus_verifier_tokens
01,39.8,30.9,2880454,1507160
02,60.1,46.8,5687369,2567573
05,172.7,144.9,18297007,21552778
06,43.4,55.5,4131989,4683915
07,69.7,48.4,6158027,3667352
08,147.8,91.0,12465300,7624465
09,119.0,80.6,9057375,5798495


==> anc/csv/Fig3f_memory_activity.csv <==
task,fact_neighbors_calls,memory_recall_calls,lessons_written,note
01,20,5,1,
02,26,5,2,"task 02 recall calls: 5 in results table, 16 all-disabled calls in incident notes"
03,109,16,0,
04,73,23,0,
05,343,155,3,
06,99,39,1,
07,57,41,1,
08,53,6,1,
09,32,13,3,
10,22,12,2,


==> anc/csv/Fig4a_self_review_audit.csv <==
task,admitted_under_self_review,re_reviewed,accepted,rejected,named_targets,named_targets_accepted,sampling,graph_size_at_audit,self_review_submissions,self_review_rejected,cohort
01,22,22,21,1,4,4,census,22,22,0,archived
02,24,21,21,0,6,6,census,21,24,0,completion_20261021
03,103,22,21,1,10,10,named targets plus 12 deterministic ID-stride-selected other facts,103,103,0,archived
04,235,12,8,4,0,0,named_refs_plus_12_fixed_stride,235,238,3,completion_20261021
05,109,23,20,3,11,9,named_refs_plus_12_fixed_stride,109,109,0,completion_20261021
06,15,15,15,0,4,4,census,15,15,0,archived
07,23,23,20,3,14,14,census,23,23,0,completion_20261021
08,67,17,17,0,5,5,named_refs_plus_12_fixed_stride,67,67,0,completion_20261021
09,46,30,27,3,18,16,named_refs_plus_12_fixed_stride,46,46,0,completion_20261021
10,184,21,16,5,9,8,named targets plus 12 deterministic ID-stride-selected other facts,184,184,0,archived


==> anc/csv/Fig4a_self_review_gate_counts.csv <==
task,submissions,rejected,admitted,graph_size_at_audit
01,22,0,22,22
02,24,0,24,21
03,103,0,103,103
04,238,3,235,235
05,109,0,109,109
06,15,0,15,15
07,23,0,23,23
08,67,0,67,67
09,46,0,46,46
10,184,0,184,184


==> anc/csv/Fig4b_dependency_exposure.csv <==
task,graph_size,rejected_seeds,rejected_plus_descendants,status
01,22,1,2,source-reported lower bound; DAGs not in archive
02,21,0,0,computed from sealed graph; known reviewed-rejected seeds
03,103,1,10,source-reported lower bound; DAGs not in archive
04,235,4,38,computed from sealed graph; known reviewed-rejected seeds
05,109,3,5,computed from sealed graph; known reviewed-rejected seeds
06,15,0,0,source-reported lower bound; DAGs not in archive
07,23,3,8,computed from sealed graph; known reviewed-rejected seeds
08,67,0,0,computed from sealed graph; known reviewed-rejected seeds
09,46,3,13,computed from sealed graph; known reviewed-rejected seeds
10,184,5,58,source-reported lower bound; DAGs not in archive


==> anc/csv/Fig4c_component_studies.csv <==
task,Original,A,B,C,D
01,closed,closed,closed,closed,closed
02,closed,closed,closed,closed,closed
03,partial pass,not closed,not closed,not closed,not closed
04,closed,not closed,not closed,not closed,not closed
05,closed,closed,not closed,audit flagged,closed
06,closed,closed,closed,closed,not closed
07,closed,closed,closed,closed,closed
08,closed,closed,closed,closed,closed
09,closed,closed,closed,closed,closed
10,closed,closed,closed,not closed,not closed


==> anc/csv/Fig4c_components_long.csv <==
task,arm,status,online_outcome,cohort,sampled_target_dependencies,source,recorded_status,recorded_online_outcome,recorded_source,decision_basis,decision_source
01,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
01,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
01,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
01,C,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
01,D,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
02,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
02,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
02,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
02,C,audit_accepted,self_admitted,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json,audit_accepted,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json,Recorded online outcome or available target/dependency audit,
02,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json,Recorded online outcome or available target/dependency audit,
03,Original,benchmark_partial_pass,not_closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
03,A,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json,Recorded online outcome or available target/dependency audit,
03,B,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json,Recorded online outcome or available target/dependency audit,
03,C,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
03,D,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
04,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
04,A,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json,Recorded online outcome or available target/dependency audit,
04,B,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json,Recorded online outcome or available target/dependency audit,
04,C,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json,Recorded online outcome or available target/dependency audit,
04,D,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json,Recorded online outcome or available target/dependency audit,
05,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
05,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
05,B,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
05,C,audit_flagged,self_admitted,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json,audit_flagged,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json,Recorded online outcome or available target/dependency audit,
05,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json,Recorded online outcome or available target/dependency audit,
06,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
06,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
06,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
06,C,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
06,D,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
07,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
07,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
07,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
07,C,audit_accepted,self_admitted,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json,audit_accepted,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json,Recorded online outcome or available target/dependency audit,
07,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json,Recorded online outcome or available target/dependency audit,
08,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
08,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
08,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
08,C,audit_accepted_sampled,self_admitted,completion_20261021,True,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json,audit_accepted_sampled,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json,Recorded online outcome or available target/dependency audit,
08,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json,Recorded online outcome or available target/dependency audit,
09,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
09,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
09,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
09,C,audit_accepted_sampled,self_admitted,completion_20261021,True,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json,audit_accepted_sampled,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json,Recorded online outcome or available target/dependency audit,
09,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json,Recorded online outcome or available target/dependency audit,
10,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
10,A,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json,Recorded online outcome or available target/dependency audit,
10,B,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json,Recorded online outcome or available target/dependency audit,
10,C,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
10,D,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,


==> anc/csv/SupplementaryFig4_deviations.csv <==
marker,description,source
1,Task 02 ran with worker recall disabled by an environment allow-list,ABLATION3/4 summaries; per-run flags in reported_results.json
2,"Task 03 workers ran ~8 h past force-stop (73 → 499 facts), visible to later recall",ABLATION4 summary (leaked run archived separately; excluded)
3,120-min caps exceeded (173.7- and 173.3-min windows for tasks 03 and 04),MEMRUN notes and report
4,Task 04 closed after a resumed search with a manual architecture intervention,MEMRUN notes and report; reported_results.json flags
5,Task 03 still running at the archive snapshot (open),MEMRUN runbook caps and archived JSON windows
6,"Summary fact total (5,590) inconsistent with snapshots (5,013); preserved, not replaced",fpbmain_results.json flags; SUMMARY.md


==> anc/csv/SupplementaryFig4_timeline.csv <==
lane,window_start_utc,window_end_utc
Original (reference),2026-08-10T03:06:13.906545,2026-08-10T03:46:00.431267
Original (reference),2026-08-10T04:06:04.420696,2026-08-10T05:06:10.994791
Original (reference),2026-08-10T10:32:06.587189,2026-08-10T13:24:48.820673
Original (reference),2026-08-10T13:24:54.105874,2026-08-10T14:08:16.458890
Original (reference),2026-08-10T14:03:58.330659,2026-08-10T15:13:38.241586
Original (reference),2026-08-10T15:08:51.733030,2026-08-10T17:36:37.367732
Original (reference),2026-08-10T17:31:43.589217,2026-08-10T19:30:44.696650
A  Flat fact notebook,2026-08-13T10:08:05.214328,2026-08-13T10:41:22.253049
A  Flat fact notebook,2026-08-13T10:41:29.650898,2026-08-13T11:35:03.184556
A  Flat fact notebook,2026-08-13T16:52:59.311221,2026-08-13T18:28:56.681357
A  Flat fact notebook,2026-08-13T18:28:55.294958,2026-08-13T21:03:43.160610
A  Flat fact notebook,2026-08-13T21:01:56.929437,2026-08-13T22:03:11.243753
A  Flat fact notebook,2026-08-13T22:04:28.547485,2026-08-14T00:30:39.776512
A  Flat fact notebook,2026-08-14T00:30:33.727598,2026-08-14T03:29:33.285574
B  No exploration graph or curator,2026-08-14T03:35:29.707022,2026-08-14T04:15:23.088004
B  No exploration graph or curator,2026-08-14T04:16:35.844893,2026-08-14T05:17:43.184985
B  No exploration graph or curator,2026-08-14T05:15:48.869501,2026-08-14T09:29:03.515399
B  No exploration graph or curator,2026-08-14T09:36:26.064507,2026-08-14T10:17:42.316705
B  No exploration graph or curator,2026-08-14T10:16:32.380373,2026-08-14T11:20:21.548445
B  No exploration graph or curator,2026-08-14T11:20:45.232071,2026-08-14T14:08:45.999415
B  No exploration graph or curator,2026-08-14T14:06:29.756961,2026-08-14T17:06:25.165411
C  Worker self-review,2026-08-21T20:03:39.582913,2026-08-21T20:45:52.940524
C  Worker self-review,2026-08-21T21:46:34.444889,2026-08-22T00:14:31.710142
C  Worker self-review,2026-08-21T20:53:31.435182,2026-08-21T21:41:45.221380
C  Worker self-review,2026-08-22T00:20:27.506387,2026-08-22T02:54:25.555531
D  No strategy consultation,2026-08-22T05:31:27.545538,2026-08-22T06:27:08.288081
D  No strategy consultation,2026-08-22T07:49:36.151058,2026-08-22T10:10:20.179723
D  No strategy consultation,2026-08-22T06:33:26.510123,2026-08-22T07:48:34.709651
D  No strategy consultation,2026-08-22T10:10:24.573269,2026-08-22T12:28:36.028430
Earlier Ansatz (memory additions),2026-09-01T09:03:04.245484,2026-09-01T09:33:57.089217
Earlier Ansatz (memory additions),2026-09-01T09:49:27.802470,2026-09-01T10:36:15.818214
Earlier Ansatz (memory additions),2026-09-01T10:34:16,2026-09-01T13:28:00
Earlier Ansatz (memory additions),2026-09-01T13:28:39,2026-09-01T16:22:00
Earlier Ansatz (memory additions),2026-09-01T21:24:40.054337,2026-09-01T23:49:34.897813
Earlier Ansatz (memory additions),2026-09-02T00:32:42.082680,2026-09-02T01:28:11.918426
Earlier Ansatz (memory additions),2026-09-02T01:39:48.593879,2026-09-02T02:28:10.963180
Earlier Ansatz (memory additions),2026-09-02T02:40:27.422710,2026-09-02T04:11:25.803300
Earlier Ansatz (memory additions),2026-09-02T04:25:54.370309,2026-09-02T05:46:32.490557
Earlier Ansatz (memory additions),2026-09-02T06:06:17.424602,2026-09-02T08:28:30.328388
Latest Ansatz: first pass,2026-09-13T23:41:28.005996,2026-09-14T00:30:41.794875
Latest Ansatz: first pass,2026-09-14T00:41:20.426885,2026-09-14T02:03:14.442084
Latest Ansatz: first pass,2026-09-14T06:19:25.989980,2026-09-14T08:26:10.311874
Latest Ansatz: first pass,2026-09-14T08:44:46.751757,2026-09-14T14:40:56.637975
Latest Ansatz: first pass,2026-09-14T14:53:41.192277,2026-09-14T15:41:10.191520
Latest Ansatz: first pass,2026-09-14T16:25:00.506697,2026-09-14T16:52:54.036299
Latest Ansatz: first pass,2026-09-14T16:58:29.931451,2026-09-14T17:42:36.070024
Latest Ansatz: first pass,2026-09-14T17:49:57.678364,2026-09-14T18:33:56.906715
Latest Ansatz: first pass,2026-09-14T18:45:57.184705,2026-09-14T19:29:30.551641
Latest Ansatz: first pass,2026-09-14T19:48:19.086028,2026-09-14T20:32:42.505978
Latest Ansatz: resumed searches,2026-09-15T23:51:20.799916,2026-09-17T02:40:13.004527
Latest Ansatz: resumed searches,2026-09-15T06:02:37.167482,2026-09-15T08:04:47.432535


==> anc/fig4_completed/data/archive/Fig4a_self_review_audit.csv <==
task,admitted_under_self_review,re_reviewed,accepted,rejected,named_targets,named_targets_accepted,sampling
01,22,22,21,1,4,4,census
03,103,22,21,1,10,10,named targets plus 12 deterministic ID-stride-selected other facts
06,15,15,15,0,4,4,census
10,184,21,16,5,9,8,named targets plus 12 deterministic ID-stride-selected other facts


==> anc/fig4_completed/data/archive/Fig4b_dependency_exposure.csv <==
task,graph_size,rejected_seeds,rejected_plus_descendants,status
01,22,1,2,source-reported lower bound; DAGs not in archive
03,103,1,10,source-reported lower bound; DAGs not in archive
06,15,0,0,source-reported lower bound; DAGs not in archive
10,184,5,58,source-reported lower bound; DAGs not in archive


==> anc/fig4_completed/data/archive/Fig4c_component_studies.csv <==
task,Original,A,B,C,D
01,closed,closed,closed,closed,closed
02,closed,closed,closed,not run,not run
03,not closed,not run,not run,not closed,not closed
04,not closed,not run,not run,not run,not run
05,closed,closed,not closed,not run,not run
06,closed,closed,closed,closed,not closed
07,closed,closed,closed,not run,not run
08,closed,closed,closed,not run,not run
09,closed,closed,closed,not run,not run
10,not closed,not run,not run,not closed,not closed


==> anc/fig4_completed/data/completion/c_target_review_summary.json <==
{
  "generated_at": 1792733736.103115,
  "scope": "The six newly completed C-arm cells only. No new model review performed.",
  "criterion": "At least one full-target proof identified from the existing CLOSEOUT summary was accepted by the independent reviewer, with no known wrong node in that proof registered predecessor closure. Unreviewed ancestors remain unverified; this is a target-and-sample criterion, not certification of the entire graph.",
  "accepted_problem_ids": [
    2,
    7,
    8,
    9
  ],
  "rows": [
    {
      "problem": 2,
      "name": "Möbius",
      "online_outcome": "self_admitted",
      "problem_review_status": "accepted_under_current_audit_scope",
      "graph_census_performed": true,
      "routes": [
        {
          "target": "5b8f83793339a375",
          "target_verdict": "correct",
          "closure_size": 10,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "b8af85ff4bb21a26",
          "target_verdict": "correct",
          "closure_size": 10,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [],
          "accepted_under_current_audit_scope": true
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json"
    },
    {
      "problem": 4,
      "name": "Dilation",
      "online_outcome": "timeout",
      "problem_review_status": "no_completed_target",
      "graph_census_performed": false,
      "routes": [],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json"
    },
    {
      "problem": 5,
      "name": "SPDE",
      "online_outcome": "self_admitted",
      "problem_review_status": "not_counted_due_flagged_target_or_dependency",
      "graph_census_performed": false,
      "routes": [
        {
          "target": "83e88ce881dcaa77",
          "target_verdict": "wrong",
          "closure_size": 30,
          "wrong_in_registered_closure": [
            "83e88ce881dcaa77",
            "9cda69d81a5c626f"
          ],
          "unreviewed_in_registered_closure": [
            "058a74c7868dceaf",
            "13a35cbc10cf35ea",
            "2ead2c839ccc6a23",
            "340fe5c157502d9d",
            "3541547ce5b76826",
            "3f0fca8d98c16b80",
            "6ab7ecee0f44fde4",
            "6bec13f3c7dd917a",
            "71a257ab21030915",
            "7d68f3d92875e817",
            "85d9adb19ae7fb25",
            "af520e8e24c27d3f",
            "c3ccbaed53f42bc1",
            "c462384f53db1bf2",
            "d1f565fe8a2e74fd",
            "dc552ee2348aebd3",
            "e8725784d8cf4927",
            "f2c3beb467659d76",
            "f48609370cb788ef"
          ],
          "accepted_under_current_audit_scope": false
        },
        {
          "target": "f30abb93c2f1a438",
          "target_verdict": "correct",
          "closure_size": 26,
          "wrong_in_registered_closure": [
            "9cda69d81a5c626f"
          ],
          "unreviewed_in_registered_closure": [
            "058a74c7868dceaf",
            "13a35cbc10cf35ea",
            "2ead2c839ccc6a23",
            "340fe5c157502d9d",
            "3541547ce5b76826",
            "3f0fca8d98c16b80",
            "6bec13f3c7dd917a",
            "7d68f3d92875e817",
            "85d9adb19ae7fb25",
            "af520e8e24c27d3f",
            "c462384f53db1bf2",
            "d1f565fe8a2e74fd",
            "e8725784d8cf4927",
            "f2c3beb467659d76",
            "f48609370cb788ef"
          ],
          "accepted_under_current_audit_scope": false
        },
        {
          "target": "393d15f82c5e7401",
          "target_verdict": "correct",
          "closure_size": 26,
          "wrong_in_registered_closure": [
            "9cda69d81a5c626f"
          ],
          "unreviewed_in_registered_closure": [
            "058a74c7868dceaf",
            "13a35cbc10cf35ea",
            "2ead2c839ccc6a23",
            "340fe5c157502d9d",
            "3541547ce5b76826",
            "3f0fca8d98c16b80",
            "6bec13f3c7dd917a",
            "7d68f3d92875e817",
            "85d9adb19ae7fb25",
            "af520e8e24c27d3f",
            "c462384f53db1bf2",
            "d1f565fe8a2e74fd",
            "e8725784d8cf4927",
            "f2c3beb467659d76",
            "f48609370cb788ef"
          ],
          "accepted_under_current_audit_scope": false
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json"
    },
    {
      "problem": 7,
      "name": "Matching",
      "online_outcome": "self_admitted",
      "problem_review_status": "accepted_under_current_audit_scope",
      "graph_census_performed": true,
      "routes": [
        {
          "target": "07a59c7889ba2e87",
          "target_verdict": "correct",
          "closure_size": 6,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "b72ae426305f154b",
          "target_verdict": "correct",
          "closure_size": 5,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [],
          "accepted_under_current_audit_scope": true
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json"
    },
    {
      "problem": 8,
      "name": "Dressian",
      "online_outcome": "self_admitted",
      "problem_review_status": "accepted_under_current_audit_scope",
      "graph_census_performed": false,
      "routes": [
        {
          "target": "7ad7f6eb08deb207",
          "target_verdict": "correct",
          "closure_size": 26,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "48603f0c4080ec86",
            "669a12644c936407",
            "66ac93c42f6d48b7",
            "701b9bc66b94a79e",
            "70eb0bdf6d15b66d",
            "79e5ab57a37608db",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "c544de352c9193dd",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "86181baecb80ecd6",
          "target_verdict": "correct",
          "closure_size": 26,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "2b28deffc95e5c17",
            "38a5ccb12c888420",
            "48603f0c4080ec86",
            "669a12644c936407",
            "66ac93c42f6d48b7",
            "701b9bc66b94a79e",
            "79e5ab57a37608db",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "a0af2bc2831233f0",
          "target_verdict": "correct",
          "closure_size": 24,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "38a5ccb12c888420",
            "48603f0c4080ec86",
            "669a12644c936407",
            "701b9bc66b94a79e",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "00bc43d3a787494a",
          "target_verdict": "correct",
          "closure_size": 27,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "2b28deffc95e5c17",
            "38a5ccb12c888420",
            "3b8fe9df7c4861b2",
            "48603f0c4080ec86",
            "669a12644c936407",
            "66ac93c42f6d48b7",
            "701b9bc66b94a79e",
            "79e5ab57a37608db",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        },
        {
          "target": "d0bdeea015f503b5",
          "target_verdict": "correct",
          "closure_size": 28,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "060f3016720401d6",
            "0e5a593e7f4cca30",
            "1171b62a9ea3c95b",
            "1488c783477da761",
            "1b8c484988448e6d",
            "1d8db5ebdcf5dd1f",
            "2b28deffc95e5c17",
            "38a5ccb12c888420",
            "3b8fe9df7c4861b2",
            "48603f0c4080ec86",
            "669a12644c936407",
            "66ac93c42f6d48b7",
            "701b9bc66b94a79e",
            "70eb0bdf6d15b66d",
            "79e5ab57a37608db",
            "82055371350cdbc5",
            "ae1cf2160a4d5766",
            "bad948548641abee",
            "bcadd0725e8dc5c8",
            "c03c2ab605f90333",
            "cc3b287c15c04b0f",
            "d339adc8c5c62078",
            "e332e40b2a3aa712",
            "e805887e088bb554"
          ],
          "accepted_under_current_audit_scope": true
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json"
    },
    {
      "problem": 9,
      "name": "Hilbert",
      "online_outcome": "self_admitted",
      "problem_review_status": "accepted_under_current_audit_scope",
      "graph_census_performed": false,
      "routes": [
        {
          "target": "cd282f0410a5bbad",
          "target_verdict": "correct",
          "closure_size": 13,
          "wrong_in_registered_closure": [],
          "unreviewed_in_registered_closure": [
            "3ebcb455faa4d452",
            "59e5a32bb801cd69"
          ],
          "accepted_under_current_audit_scope": true
        }
      ],
      "audit_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json"
    }
  ],
  "clarification": "Hilbert canonical endpoint cd282f0410a5bbad is correct with 11 reviewed-correct and 2 unreviewed nodes in its 13-node registered closure, and no known wrong node. Earlier aggregation over all CLOSEOUT target/subtarget references mixed canonical and alternate branches."
}


==> anc/fig4_completed/data/completion/completion_summary.json <==
{
  "campaign": "fpb-fig4-completion-20261021",
  "phase": "finished",
  "execution_count": 18,
  "online_outcomes": {
    "timeout": 6,
    "self_admitted": 5,
    "closed": 7
  },
  "posthoc_audit_count": 6,
  "posthoc_verdict_counts": {
    "correct": 113,
    "wrong": 13
  },
  "posthoc_total_reviewed": 126,
  "solving_wall_hours": 14.54255636798011,
  "total_wall_hours_including_audits": 16.677618516219987,
  "finished_utc": "2026-10-22T16:27:44.280524+00:00",
  "finished_los_angeles": "2026-10-22T09:27:44.280524-07:00",
  "interpretation": "Execution completed is not a proof-correctness verdict. closed records an online independent LLM-verifier endpoint; self_admitted records the historical worker self-review endpoint. Post-hoc verdicts remain separate. Sealed online JSONs retain their then-pending posthoc_status by design.",
  "records": [
    {
      "job": "fpb_a1_03_bernoulli",
      "arm": "A",
      "problem": 3,
      "problem_name": "Bernoulli",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.1,
      "started_at": 1792626424.8538651,
      "sealed_at": 1792640830.5925379,
      "facts_at_sealing": 360,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a2_03_bernoulli",
      "arm": "B",
      "problem": 3,
      "problem_name": "Bernoulli",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.08,
      "started_at": 1792626426.0894802,
      "sealed_at": 1792640831.1143901,
      "facts_at_sealing": 344,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_02_moebius",
      "arm": "C",
      "problem": 2,
      "problem_name": "Möbius",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 54.94,
      "started_at": 1792626427.2323875,
      "sealed_at": 1792629723.6048021,
      "facts_at_sealing": 21,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius.json",
      "protocol_deviations_as_reported": [
        "Transient file-placement error by the main agent: five audit TASK drafts were briefly created under fact_graph/facts/runtime/ due to a persisted shell cd; they were moved to runtime/main/tasks/ and the stray directory removed within minutes; no fact records, store files, or metadata were modified (fact count and contents unaffected).",
        "fact_revoke of 1c83587527cf1139, fc27d3023c562a7a and (by cascade) 93de2b5d1aed5979 was performed autonomously by the main agent on the strength of workers' written adversarial audit reports, without a live operator confirmation of this destructive fork; reasons citing the audit finding ids are recorded in the revocation log, and clean replacements cover all revoked content.",
        "Arm C's historical service-precheck bypass is preserved by design and explicitly recorded here: no live independent verification gated any admission; verification endpoints in this run are worker self-verdicts and sibling cross-audit findings only."
      ],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
        "method": "census",
        "facts_on_disk": 21,
        "reviewed": 21,
        "verdict_counts": {
          "correct": 21
        },
        "named_refs": 6,
        "named_verdict_counts": {
          "correct": 6
        },
        "flagged_fact_ids": [],
        "downstream_fact_ids_excluding_flagged": [],
        "named_refs_reachable_from_flagged": [],
        "closeout_refs_reachable_from_flagged": [],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_02_moebius",
      "arm": "D",
      "problem": 2,
      "problem_name": "Möbius",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 26.58,
      "started_at": 1792629724.7596505,
      "sealed_at": 1792631319.550105,
      "facts_at_sealing": 33,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a1_04_dilation",
      "arm": "A",
      "problem": 4,
      "problem_name": "Dilation",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.09,
      "started_at": 1792631320.6757042,
      "sealed_at": 1792645726.127876,
      "facts_at_sealing": 234,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a2_04_dilation",
      "arm": "B",
      "problem": 4,
      "problem_name": "Dilation",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.19,
      "started_at": 1792644117.1679704,
      "sealed_at": 1792658528.5225315,
      "facts_at_sealing": 355,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_04_dilation",
      "arm": "C",
      "problem": 4,
      "problem_name": "Dilation",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.18,
      "started_at": 1792644118.3135872,
      "sealed_at": 1792658529.0744317,
      "facts_at_sealing": 235,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
        "method": "named_refs_plus_12_fixed_stride",
        "facts_on_disk": 235,
        "reviewed": 12,
        "verdict_counts": {
          "correct": 8,
          "wrong": 4
        },
        "named_refs": 0,
        "named_verdict_counts": {},
        "flagged_fact_ids": [
          "11b935a9315c20f9",
          "2667a064269fc5aa",
          "404819cb1ecc63f4",
          "cb47b468d00e7a7e"
        ],
        "downstream_fact_ids_excluding_flagged": [
          "006d992220dbc6ce",
          "01d5042c888db84b",
          "0708d8c107ad6a9c",
          "114bbacdc785f0de",
          "1960bef83d90edba",
          "290c025645cdb35f",
          "396be30b2997bb0d",
          "402040d357c781ee",
          "45d9f7e9dab6de50",
          "48655666a1cf0c92",
          "65193dd9b1a472fe",
          "65c29cf57c438c81",
          "727a551156ddbb0f",
          "732c86a8a7457ebc",
          "7633788b45f8528f",
          "8211978e4b912dc1",
          "88399a6ee7a9dd3a",
          "8dd0e81e90661531",
          "9007795ab867d187",
          "95785bc1a0590746",
          "95965a114844f828",
          "9a9d09a3045c591e",
          "9c35df78874d72e2",
          "9fbbda210169551c",
          "a99078d7f435f0ed",
          "acf7ce8e974db9d4",
          "b45df2bde5176494",
          "b6d26b99ab9ef06b",
          "bd407a030a196e00",
          "c530a91d0129260a",
          "c5c70cd5533a6156",
          "d0753dae28e43940",
          "eb7961c346f69bad",
          "fbf3cf9c5e01cd48"
        ],
        "named_refs_reachable_from_flagged": [],
        "closeout_refs_reachable_from_flagged": [],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_04_dilation",
      "arm": "D",
      "problem": 4,
      "problem_name": "Dilation",
      "online_outcome": "timeout",
      "elapsed_minutes_including_cleanup": 240.2,
      "started_at": 1792645727.8333151,
      "sealed_at": 1792660139.543173,
      "facts_at_sealing": 331,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a1_10_vonneumann",
      "arm": "A",
      "problem": 10,
      "problem_name": "von Neumann",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 177.19,
      "started_at": 1792658530.5029073,
      "sealed_at": 1792669162.097676,
      "facts_at_sealing": 155,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json",
      "protocol_deviations_as_reported": [
        "Consult transport: the first consult API call (max effort, tools none, 100000-token cap) died at a ~1h connection limit with status=in_progress, zero tokens billed, $0.00 and no reply; a second (final, within the at-most-two-attempts cap) call with a trimmed prompt and 60000-token output cap succeeded (597s, $6.74). Both calls are in the project spend ledger.",
        "Worker start ordering: because the first consult attempt stalled ~60 minutes, the two high workers were started on route-independent foundational lanes (definitions/structure) before master_guidance existed, and the three xhigh workers were started on provisional lanes while the retry was in flight; all five lanes were re-assigned from the consult reply immediately after it was recorded verbatim as master_guidance. Elaboration preceded the consult as required; no strategy content was authored by the main agent."
      ],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a2_10_vonneumann",
      "arm": "B",
      "problem": 10,
      "problem_name": "von Neumann",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 211.29,
      "started_at": 1792658531.7548935,
      "sealed_at": 1792671209.3956318,
      "facts_at_sealing": 279,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_05_spde",
      "arm": "C",
      "problem": 5,
      "problem_name": "SPDE",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 88.93,
      "started_at": 1792660141.1072268,
      "sealed_at": 1792665477.1973522,
      "facts_at_sealing": 109,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
        "method": "named_refs_plus_12_fixed_stride",
        "facts_on_disk": 109,
        "reviewed": 23,
        "verdict_counts": {
          "correct": 20,
          "wrong": 3
        },
        "named_refs": 11,
        "named_verdict_counts": {
          "correct": 9,
          "wrong": 2
        },
        "flagged_fact_ids": [
          "7d2439341c533b88",
          "83e88ce881dcaa77",
          "9cda69d81a5c626f"
        ],
        "downstream_fact_ids_excluding_flagged": [
          "393d15f82c5e7401",
          "f30abb93c2f1a438"
        ],
        "named_refs_reachable_from_flagged": [
          "393d15f82c5e7401",
          "83e88ce881dcaa77",
          "9cda69d81a5c626f",
          "f30abb93c2f1a438"
        ],
        "closeout_refs_reachable_from_flagged": [
          "393d15f82c5e7401",
          "83e88ce881dcaa77",
          "f30abb93c2f1a438"
        ],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_05_spde",
      "arm": "D",
      "problem": 5,
      "problem_name": "SPDE",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 140.05,
      "started_at": 1792665478.3736396,
      "sealed_at": 1792673881.3344083,
      "facts_at_sealing": 171,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_07_matching",
      "arm": "C",
      "problem": 7,
      "problem_name": "Matching",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 44.69,
      "started_at": 1792669163.484048,
      "sealed_at": 1792671844.8484473,
      "facts_at_sealing": 23,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
        "method": "census",
        "facts_on_disk": 23,
        "reviewed": 23,
        "verdict_counts": {
          "correct": 20,
          "wrong": 3
        },
        "named_refs": 14,
        "named_verdict_counts": {
          "correct": 14
        },
        "flagged_fact_ids": [
          "55726ef9a9139d98",
          "8b5118a6a0a52766",
          "ba36cfdb52f63654"
        ],
        "downstream_fact_ids_excluding_flagged": [
          "57664495b328f82c",
          "75307baadc1f24b9",
          "7e722c0037aeffc2",
          "92baad711b5d53ae",
          "f5b32ff0ff501496"
        ],
        "named_refs_reachable_from_flagged": [],
        "closeout_refs_reachable_from_flagged": [],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_07_matching",
      "arm": "D",
      "problem": 7,
      "problem_name": "Matching",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 31.92,
      "started_at": 1792671210.8766892,
      "sealed_at": 1792673126.011331,
      "facts_at_sealing": 34,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_08_dressian",
      "arm": "C",
      "problem": 8,
      "problem_name": "Dressian",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 68.31,
      "started_at": 1792671846.001412,
      "sealed_at": 1792675944.5184476,
      "facts_at_sealing": 67,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
        "method": "named_refs_plus_12_fixed_stride",
        "facts_on_disk": 67,
        "reviewed": 17,
        "verdict_counts": {
          "correct": 17
        },
        "named_refs": 5,
        "named_verdict_counts": {
          "correct": 5
        },
        "flagged_fact_ids": [],
        "downstream_fact_ids_excluding_flagged": [],
        "named_refs_reachable_from_flagged": [],
        "closeout_refs_reachable_from_flagged": [],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_08_dressian",
      "arm": "D",
      "problem": 8,
      "problem_name": "Dressian",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 58.04,
      "started_at": 1792673127.1684926,
      "sealed_at": 1792676609.8467598,
      "facts_at_sealing": 78,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    },
    {
      "job": "fpb_a3_09_hilbert",
      "arm": "C",
      "problem": 9,
      "problem_name": "Hilbert",
      "online_outcome": "self_admitted",
      "elapsed_minutes_including_cleanup": 81.59,
      "started_at": 1792673882.6641517,
      "sealed_at": 1792678778.0567899,
      "facts_at_sealing": 46,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": {
        "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
        "method": "named_refs_plus_12_fixed_stride",
        "facts_on_disk": 46,
        "reviewed": 30,
        "verdict_counts": {
          "correct": 27,
          "wrong": 3
        },
        "named_refs": 18,
        "named_verdict_counts": {
          "correct": 16,
          "wrong": 2
        },
        "flagged_fact_ids": [
          "07caa5e8d767106f",
          "148c0332a1a20fb0",
          "9d88df8ba936fc0d"
        ],
        "downstream_fact_ids_excluding_flagged": [
          "62d4e08219c24c5c",
          "752708fb9770b8b8",
          "8364f87c8e82b224",
          "870c98c20d655d84",
          "8e3ff58b4740d49a",
          "c65f3746f4825b33",
          "d12cd96be446459e",
          "e681b57b05a74f14",
          "e74ce7fcd7401fe1",
          "f79fa188af2654bf"
        ],
        "named_refs_reachable_from_flagged": [
          "148c0332a1a20fb0",
          "8364f87c8e82b224",
          "870c98c20d655d84",
          "9d88df8ba936fc0d",
          "e74ce7fcd7401fe1"
        ],
        "closeout_refs_reachable_from_flagged": [
          "148c0332a1a20fb0",
          "8364f87c8e82b224",
          "870c98c20d655d84",
          "9d88df8ba936fc0d",
          "e74ce7fcd7401fe1"
        ],
        "interpretation": "Downstream reachability is a dependency relation, not an additional wrong verdict. For sampled graphs it is a lower bound on exposure to all potentially wrong facts. A clean sample does not certify unreviewed facts."
      }
    },
    {
      "job": "fpb_a4_09_hilbert",
      "arm": "D",
      "problem": 9,
      "problem_name": "Hilbert",
      "online_outcome": "closed",
      "elapsed_minutes_including_cleanup": 45.67,
      "started_at": 1792675945.7084599,
      "sealed_at": 1792678685.673467,
      "facts_at_sealing": 41,
      "worker_model": "openai.gpt-5.6-sol",
      "worker_count": 5,
      "worker_efforts": "high:2,xhigh:3",
      "web_search": "disabled",
      "deadline_minutes": 240,
      "online_result_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json",
      "protocol_deviations_as_reported": [],
      "posthoc_audit": null
    }
  ]
}


==> anc/fig4_completed/data/completion/self_review_gate_records.json <==
{
  "historical": {
    "submissions": 324,
    "rejected": 0,
    "accepted": 324,
    "source": "/home/ubuntu/workspace/Ansatze_NMI/04_Figures/Fig4.pdf",
    "basis": "Original Fig.4 title and archived audit summary"
  },
  "runs": [
    {
      "task": "02",
      "job": "fpb_a3_02_moebius",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_02_moebius/runtime/projects/fpb_a3_02_moebius/global_memory/verification.jsonl",
      "source_sha256": "ec62bf664abc409258d451640377b56735476a5367446d64597a566cca9a3884",
      "records": [
        {
          "id": "7fa88481964ce153",
          "timestamp_utc": "2026-10-22T00:18:27.575432+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ba40a6aa1c234e65",
          "write_error": null
        },
        {
          "id": "72e2e225f498fe96",
          "timestamp_utc": "2026-10-22T00:19:16.305163+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7dda459489c252b7",
          "write_error": null
        },
        {
          "id": "8f46c4a367fbe4db",
          "timestamp_utc": "2026-10-22T00:19:49.141478+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0f0c76f0038abaa5",
          "write_error": null
        },
        {
          "id": "5ec21858eab881b3",
          "timestamp_utc": "2026-10-22T00:20:43.615643+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6ab7fc75895ffec1",
          "write_error": null
        },
        {
          "id": "4ef2fb87349dd973",
          "timestamp_utc": "2026-10-22T00:20:54.309010+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "38b84f2bd9167d33",
          "write_error": null
        },
        {
          "id": "ef0348d5a4f513ab",
          "timestamp_utc": "2026-10-22T00:21:20.395859+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0422b591e3803f9a",
          "write_error": null
        },
        {
          "id": "dd0cffa754bca5bf",
          "timestamp_utc": "2026-10-22T00:21:28.456620+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9f25b50703867eec",
          "write_error": null
        },
        {
          "id": "a0e66db41b12ac2b",
          "timestamp_utc": "2026-10-22T00:21:35.822863+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "96ef4d572d9923d8",
          "write_error": null
        },
        {
          "id": "1062a55ee67bac0b",
          "timestamp_utc": "2026-10-22T00:21:54.812839+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5389c2372d0055c6",
          "write_error": null
        },
        {
          "id": "5d9319dd38e7f9e7",
          "timestamp_utc": "2026-10-22T00:22:14.185916+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "558d34d92d514f14",
          "write_error": null
        },
        {
          "id": "682ee82ee09e1716",
          "timestamp_utc": "2026-10-22T00:22:41.827515+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6688b92829db9cee",
          "write_error": null
        },
        {
          "id": "ab79147bbef84b3c",
          "timestamp_utc": "2026-10-22T00:24:13.923676+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1c83587527cf1139",
          "write_error": null
        },
        {
          "id": "f10c97cc3bfcadc2",
          "timestamp_utc": "2026-10-22T00:24:59.810080+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3b49ecdab0076d2a",
          "write_error": null
        },
        {
          "id": "1a2932dc7a713021",
          "timestamp_utc": "2026-10-22T00:25:03.214511+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5e07f9b5d10c6860",
          "write_error": null
        },
        {
          "id": "c6a3b683f697265c",
          "timestamp_utc": "2026-10-22T00:25:15.109504+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5e91213c9ade72ae",
          "write_error": null
        },
        {
          "id": "2db46cc1e9d5ada7",
          "timestamp_utc": "2026-10-22T00:25:55.037262+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fc27d3023c562a7a",
          "write_error": null
        },
        {
          "id": "f4d67523140b84fd",
          "timestamp_utc": "2026-10-22T00:26:14.294886+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2870ed15152b2bfc",
          "write_error": null
        },
        {
          "id": "de5fd748b75db758",
          "timestamp_utc": "2026-10-22T00:26:14.742312+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b8af85ff4bb21a26",
          "write_error": null
        },
        {
          "id": "539642431ac25540",
          "timestamp_utc": "2026-10-22T00:26:19.653881+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "93de2b5d1aed5979",
          "write_error": null
        },
        {
          "id": "38b240a67bb130f6",
          "timestamp_utc": "2026-10-22T00:26:21.536198+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "99d16d7df311bb6c",
          "write_error": null
        },
        {
          "id": "555ed9579678434c",
          "timestamp_utc": "2026-10-22T00:26:37.068833+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5377bd50c3316a0b",
          "write_error": null
        },
        {
          "id": "f8b47eec07aa5257",
          "timestamp_utc": "2026-10-22T00:27:26.843616+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9b16a13c15b23ed3",
          "write_error": null
        },
        {
          "id": "b2c52290d86389c6",
          "timestamp_utc": "2026-10-22T00:28:38.394318+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5b8f83793339a375",
          "write_error": null
        },
        {
          "id": "3213834d6e6f0d14",
          "timestamp_utc": "2026-10-22T00:34:08.912377+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "182435ce66903684",
          "write_error": null
        }
      ]
    },
    {
      "task": "04",
      "job": "fpb_a3_04_dilation",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_04_dilation/runtime/projects/fpb_a3_04_dilation/global_memory/verification.jsonl",
      "source_sha256": "7061e7612019f08ce9706c86457c476c44cef7a144067d2301cfc9bb32284489",
      "records": [
        {
          "id": "0355415f92028aa2",
          "timestamp_utc": "2026-10-22T05:21:32.422097+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4264842a1b0c589b",
          "write_error": null
        },
        {
          "id": "bc809b8bdae85d26",
          "timestamp_utc": "2026-10-22T05:22:26.351593+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6bf559c1499ab2b0",
          "write_error": null
        },
        {
          "id": "a68f78232f259122",
          "timestamp_utc": "2026-10-22T05:22:54.308656+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "731042907a3999be",
          "write_error": null
        },
        {
          "id": "deabb1f10bd00e39",
          "timestamp_utc": "2026-10-22T05:23:05.490147+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3af51501c12cbd7d",
          "write_error": null
        },
        {
          "id": "b83486252bb3e334",
          "timestamp_utc": "2026-10-22T05:23:46.659524+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7cd91790ef02f933",
          "write_error": null
        },
        {
          "id": "6572b337ebba7914",
          "timestamp_utc": "2026-10-22T05:24:37.785665+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0ade39ae529d87d1",
          "write_error": null
        },
        {
          "id": "5279a882151071ad",
          "timestamp_utc": "2026-10-22T05:25:34.322488+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a4b1a73d3f47fb37",
          "write_error": null
        },
        {
          "id": "cec253b43f841a18",
          "timestamp_utc": "2026-10-22T05:26:06.783645+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "18cd91fb8df80b6f",
          "write_error": null
        },
        {
          "id": "38066c9774502ee9",
          "timestamp_utc": "2026-10-22T05:26:23.940161+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ffc017eed05d634e",
          "write_error": null
        },
        {
          "id": "8563571733387965",
          "timestamp_utc": "2026-10-22T05:26:48.111112+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c95df6907d9cb41d",
          "write_error": null
        },
        {
          "id": "0d6993a4568fdde1",
          "timestamp_utc": "2026-10-22T05:27:12.662754+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dd1a06d54500c647",
          "write_error": null
        },
        {
          "id": "0e57554f2e006767",
          "timestamp_utc": "2026-10-22T05:27:26.099938+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7906c375878d7d3e",
          "write_error": null
        },
        {
          "id": "9727207ecb996405",
          "timestamp_utc": "2026-10-22T05:27:51.500594+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f51491d1b212d139",
          "write_error": null
        },
        {
          "id": "94925c5e5bf3066f",
          "timestamp_utc": "2026-10-22T05:28:05.734528+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "09ca894cec2a3acc",
          "write_error": null
        },
        {
          "id": "8d7e924c643cfebd",
          "timestamp_utc": "2026-10-22T05:28:11.674634+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3a66f575ccad967a",
          "write_error": null
        },
        {
          "id": "f9566212519471a4",
          "timestamp_utc": "2026-10-22T05:28:47.015995+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0ee34d0a38f58285",
          "write_error": null
        },
        {
          "id": "bfa7edd2bf61bbab",
          "timestamp_utc": "2026-10-22T05:28:55.560239+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0f9008e8eb556074",
          "write_error": null
        },
        {
          "id": "a6a761eb1256afa1",
          "timestamp_utc": "2026-10-22T05:29:22.027997+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "84f32d6f45d0f5f7",
          "write_error": null
        },
        {
          "id": "8918acf9a2f7dca0",
          "timestamp_utc": "2026-10-22T05:31:12.286490+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "02399616b6d11d3e",
          "write_error": null
        },
        {
          "id": "706dea55c8f211d9",
          "timestamp_utc": "2026-10-22T05:31:20.522568+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a7ba6be8993f3b3d",
          "write_error": null
        },
        {
          "id": "5d3497f4a36f059c",
          "timestamp_utc": "2026-10-22T05:32:19.941594+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c745cf322084caa0",
          "write_error": null
        },
        {
          "id": "3050061b123efb72",
          "timestamp_utc": "2026-10-22T05:32:53.728042+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8e17027897bbfb7c",
          "write_error": null
        },
        {
          "id": "d75baa318cf6cf80",
          "timestamp_utc": "2026-10-22T05:33:22.052604+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8ff6a3d2bdb858ec",
          "write_error": null
        },
        {
          "id": "5ad3bc8d226d9307",
          "timestamp_utc": "2026-10-22T05:33:25.743231+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c0f1c897ee9a535f",
          "write_error": null
        },
        {
          "id": "caca0915441ea458",
          "timestamp_utc": "2026-10-22T05:33:51.205705+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "65d1bd746b962630",
          "write_error": null
        },
        {
          "id": "e488f5e44b86a97a",
          "timestamp_utc": "2026-10-22T05:33:57.745412+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d6a6fabc9d0d190",
          "write_error": null
        },
        {
          "id": "c50aba03dfac50dd",
          "timestamp_utc": "2026-10-22T05:35:42.949695+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bef99a68bf2a15fa",
          "write_error": null
        },
        {
          "id": "cc8de778ec280fc0",
          "timestamp_utc": "2026-10-22T05:37:04.718114+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "12db257619afcfd4",
          "write_error": null
        },
        {
          "id": "e20aaa51498ae1e3",
          "timestamp_utc": "2026-10-22T05:37:59.797386+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d8c2e028c93fb50a",
          "write_error": null
        },
        {
          "id": "f6b60c0d725363d5",
          "timestamp_utc": "2026-10-22T05:38:58.908595+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "14fb5b0ed8094ca4",
          "write_error": null
        },
        {
          "id": "1b818bdc685b1b8d",
          "timestamp_utc": "2026-10-22T05:39:42.462778+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9115759d178e35d1",
          "write_error": null
        },
        {
          "id": "6a0bc3851c6a8e08",
          "timestamp_utc": "2026-10-22T05:40:10.183347+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e79d9310bf395d65",
          "write_error": null
        },
        {
          "id": "5a3221636dbac6ae",
          "timestamp_utc": "2026-10-22T05:44:01.435874+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1d5daa417f7ab18c",
          "write_error": null
        },
        {
          "id": "98307da555319a4b",
          "timestamp_utc": "2026-10-22T05:45:42.387972+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "977f37c905c827a4",
          "write_error": null
        },
        {
          "id": "c45a657f76e05139",
          "timestamp_utc": "2026-10-22T05:46:25.886797+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "aaf285a4e9aff24d",
          "write_error": null
        },
        {
          "id": "760876f95946bcf3",
          "timestamp_utc": "2026-10-22T05:46:33.374001+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c12a395ea80effc8",
          "write_error": null
        },
        {
          "id": "8129a6df3259f9eb",
          "timestamp_utc": "2026-10-22T05:47:57.099880+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c6239093d5960622",
          "write_error": null
        },
        {
          "id": "3195aa52be8e2125",
          "timestamp_utc": "2026-10-22T05:50:41.955323+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5edaab8e7c332d8d",
          "write_error": null
        },
        {
          "id": "f139dafaa1313019",
          "timestamp_utc": "2026-10-22T05:52:06.456725+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1d2d098ebec87607",
          "write_error": null
        },
        {
          "id": "7a72a2225a8d73cd",
          "timestamp_utc": "2026-10-22T05:52:18.041970+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "66dbe14badd876bc",
          "write_error": null
        },
        {
          "id": "ee1709b3b189a0d2",
          "timestamp_utc": "2026-10-22T05:53:28.683373+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "68415b72e37b9cc8",
          "write_error": null
        },
        {
          "id": "bc9e53a49d20be18",
          "timestamp_utc": "2026-10-22T05:53:34.522118+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0bc43d5deec9551e",
          "write_error": null
        },
        {
          "id": "ffe4a5b82829f862",
          "timestamp_utc": "2026-10-22T05:54:01.663324+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b9a69533d723a9de",
          "write_error": null
        },
        {
          "id": "74a11c08a725ff6d",
          "timestamp_utc": "2026-10-22T05:54:34.676747+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0489d102b9c2898f",
          "write_error": null
        },
        {
          "id": "6a05c38874c2eec9",
          "timestamp_utc": "2026-10-22T05:55:40.484705+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d28e0e7bfe058a5",
          "write_error": null
        },
        {
          "id": "dfd8591b0011dbf1",
          "timestamp_utc": "2026-10-22T05:58:36.526214+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dcc5a593f805bfb9",
          "write_error": null
        },
        {
          "id": "da7b13b2e9a61ec2",
          "timestamp_utc": "2026-10-22T05:59:19.142977+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e471778e13169b0d",
          "write_error": null
        },
        {
          "id": "465a8b27c430e0d2",
          "timestamp_utc": "2026-10-22T06:01:49.934236+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1176034a05450a4c",
          "write_error": null
        },
        {
          "id": "62c761b6ed1fb558",
          "timestamp_utc": "2026-10-22T06:04:09.147859+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3c15cbcb58674d04",
          "write_error": null
        },
        {
          "id": "a62b8576aac62563",
          "timestamp_utc": "2026-10-22T06:06:15.370624+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "74e2fc9e9a8de6c9",
          "write_error": null
        },
        {
          "id": "61d3ad11bea4821b",
          "timestamp_utc": "2026-10-22T06:07:34.752714+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e0d32c8b47ce1329",
          "write_error": null
        },
        {
          "id": "57e002f166b8c01b",
          "timestamp_utc": "2026-10-22T06:09:09.216073+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "404819cb1ecc63f4",
          "write_error": null
        },
        {
          "id": "e129f9bda666ad04",
          "timestamp_utc": "2026-10-22T06:09:42.631473+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "45a5e2c9c29aff43",
          "write_error": null
        },
        {
          "id": "5358edc52146d451",
          "timestamp_utc": "2026-10-22T06:10:27.434406+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b45df2bde5176494",
          "write_error": null
        },
        {
          "id": "5655fb957596ef05",
          "timestamp_utc": "2026-10-22T06:10:38.172420+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5a0756b6be3e1798",
          "write_error": null
        },
        {
          "id": "fe55925c7342f6bc",
          "timestamp_utc": "2026-10-22T06:10:53.765045+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "34cbe2fe314d9c8d",
          "write_error": null
        },
        {
          "id": "4762568adde361f0",
          "timestamp_utc": "2026-10-22T06:11:04.599333+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9a9d09a3045c591e",
          "write_error": null
        },
        {
          "id": "6153fb732e6f334e",
          "timestamp_utc": "2026-10-22T06:12:37.830093+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "acf7ce8e974db9d4",
          "write_error": null
        },
        {
          "id": "828059439ce6d4d5",
          "timestamp_utc": "2026-10-22T06:13:31.971589+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d0753dae28e43940",
          "write_error": null
        },
        {
          "id": "8f655d98390ca49a",
          "timestamp_utc": "2026-10-22T06:13:38.013540+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bb975123437571b0",
          "write_error": null
        },
        {
          "id": "550de42494675abd",
          "timestamp_utc": "2026-10-22T06:15:50.247861+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "006d992220dbc6ce",
          "write_error": null
        },
        {
          "id": "a1487248c5806394",
          "timestamp_utc": "2026-10-22T06:20:29.246034+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "74f902afcf5e7092",
          "write_error": null
        },
        {
          "id": "eaf1adca385062c3",
          "timestamp_utc": "2026-10-22T06:22:04.936230+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "95785bc1a0590746",
          "write_error": null
        },
        {
          "id": "f578c755208ecf41",
          "timestamp_utc": "2026-10-22T06:22:14.371930+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "db4bbf3aa58f25d7",
          "write_error": null
        },
        {
          "id": "d121971fe5410bcf",
          "timestamp_utc": "2026-10-22T06:23:14.329488+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d00a6734aeee8f4",
          "write_error": null
        },
        {
          "id": "093d0364218ac8d2",
          "timestamp_utc": "2026-10-22T06:23:14.844983+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "496e0e43f86ff358",
          "write_error": null
        },
        {
          "id": "678d73ce3e24867c",
          "timestamp_utc": "2026-10-22T06:25:38.628879+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "af307aeffe5d4e10",
          "write_error": null
        },
        {
          "id": "11caa750026dda8d",
          "timestamp_utc": "2026-10-22T06:31:40.533327+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8ee109bdfd8ae0ef",
          "write_error": null
        },
        {
          "id": "9ab75c7bc01c135d",
          "timestamp_utc": "2026-10-22T06:33:09.252763+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dae782f2515bdec1",
          "write_error": null
        },
        {
          "id": "c5e1663d6550bae2",
          "timestamp_utc": "2026-10-22T06:34:18.215841+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "efae5aa30d062afc",
          "write_error": null
        },
        {
          "id": "552f015ef2e7d972",
          "timestamp_utc": "2026-10-22T06:35:45.729599+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "05c4add8505b0a94",
          "write_error": null
        },
        {
          "id": "73976af343ae8f1b",
          "timestamp_utc": "2026-10-22T06:37:30.719897+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "402040d357c781ee",
          "write_error": null
        },
        {
          "id": "101f915f400112cf",
          "timestamp_utc": "2026-10-22T06:37:41.875125+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8bb4d8f6936de88f",
          "write_error": null
        },
        {
          "id": "2d288557f36b8cf8",
          "timestamp_utc": "2026-10-22T06:38:09.260594+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dc2234a5b5f04364",
          "write_error": null
        },
        {
          "id": "d200edc0d49ac0b1",
          "timestamp_utc": "2026-10-22T06:38:34.195110+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "290c025645cdb35f",
          "write_error": null
        },
        {
          "id": "4528a020f6f2162c",
          "timestamp_utc": "2026-10-22T06:39:44.995085+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a99078d7f435f0ed",
          "write_error": null
        },
        {
          "id": "3a8975600fbf54ce",
          "timestamp_utc": "2026-10-22T06:39:53.880059+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "114bbacdc785f0de",
          "write_error": null
        },
        {
          "id": "03c7f8ea583edbfe",
          "timestamp_utc": "2026-10-22T06:41:23.469049+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "83f0530bd4994236",
          "write_error": null
        },
        {
          "id": "ce1734be91aa56ec",
          "timestamp_utc": "2026-10-22T06:42:01.743631+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "48655666a1cf0c92",
          "write_error": null
        },
        {
          "id": "50a20e1988f81688",
          "timestamp_utc": "2026-10-22T06:42:33.422566+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "99d797a8e8ad3e40",
          "write_error": null
        },
        {
          "id": "67d0e203fa48132d",
          "timestamp_utc": "2026-10-22T06:42:35.655002+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "83dd39eaac0e6df9",
          "write_error": null
        },
        {
          "id": "5fd7299e5068195e",
          "timestamp_utc": "2026-10-22T06:45:03.761720+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6597acd19da1b45a",
          "write_error": null
        },
        {
          "id": "f3deb2201c266a2a",
          "timestamp_utc": "2026-10-22T06:46:22.138833+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "96b0e5e03f914550",
          "write_error": null
        },
        {
          "id": "93b1e7cc5b899a51",
          "timestamp_utc": "2026-10-22T06:47:37.888314+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "085f2e7f8033517a",
          "write_error": null
        },
        {
          "id": "053eca27c745546c",
          "timestamp_utc": "2026-10-22T06:50:32.039780+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "95965a114844f828",
          "write_error": null
        },
        {
          "id": "d92ab92b574a2fde",
          "timestamp_utc": "2026-10-22T06:50:52.705517+00:00",
          "gate": "self_verify",
          "verdict": "wrong",
          "fact_id": null,
          "write_error": null
        },
        {
          "id": "f788ad98b2108d9a",
          "timestamp_utc": "2026-10-22T06:51:07.499346+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "727a551156ddbb0f",
          "write_error": null
        },
        {
          "id": "731f59bc936032ec",
          "timestamp_utc": "2026-10-22T06:51:15.648184+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f24de0b60ff433f8",
          "write_error": null
        },
        {
          "id": "e038bb3f7dec1692",
          "timestamp_utc": "2026-10-22T06:51:46.480689+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4c94f481c7c74d2b",
          "write_error": null
        },
        {
          "id": "c48898a893f09e68",
          "timestamp_utc": "2026-10-22T06:52:20.041713+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fbf3cf9c5e01cd48",
          "write_error": null
        },
        {
          "id": "b18e09b9bdad7d4c",
          "timestamp_utc": "2026-10-22T06:52:26.471895+00:00",
          "gate": "self_verify",
          "verdict": "wrong",
          "fact_id": null,
          "write_error": null
        },
        {
          "id": "4957668447df6cb8",
          "timestamp_utc": "2026-10-22T06:52:35.463432+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "01d5042c888db84b",
          "write_error": null
        },
        {
          "id": "8f747c18ce8ea3eb",
          "timestamp_utc": "2026-10-22T06:52:46.838859+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cb47b468d00e7a7e",
          "write_error": null
        },
        {
          "id": "dfa7c215fb5525c9",
          "timestamp_utc": "2026-10-22T06:52:48.198577+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "646e9a65266f5be3",
          "write_error": null
        },
        {
          "id": "a7e720619d2ae2ac",
          "timestamp_utc": "2026-10-22T06:53:19.966400+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "732c86a8a7457ebc",
          "write_error": null
        },
        {
          "id": "f819f3aef0fd53b4",
          "timestamp_utc": "2026-10-22T06:53:26.499557+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6d67980b9136f12d",
          "write_error": null
        },
        {
          "id": "2a3a33a17c4cb9af",
          "timestamp_utc": "2026-10-22T06:54:05.449138+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "62399477fe3ff0d2",
          "write_error": null
        },
        {
          "id": "158f9b52ca3c5454",
          "timestamp_utc": "2026-10-22T06:54:14.802113+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7b8b95d234c7b763",
          "write_error": null
        },
        {
          "id": "31a25e1233a446ec",
          "timestamp_utc": "2026-10-22T06:54:20.119062+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "feefc26a9c5d4c6e",
          "write_error": null
        },
        {
          "id": "fe900d693e2b0b60",
          "timestamp_utc": "2026-10-22T06:54:49.535411+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "087920ac567cdcb2",
          "write_error": null
        },
        {
          "id": "956c8acaa5a81abc",
          "timestamp_utc": "2026-10-22T06:54:52.526548+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3d858c1ab1c5302a",
          "write_error": null
        },
        {
          "id": "cfab70e9a454998d",
          "timestamp_utc": "2026-10-22T06:55:13.017057+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5ef5cb8f66bb6466",
          "write_error": null
        },
        {
          "id": "b68a609ea08b9fa0",
          "timestamp_utc": "2026-10-22T06:56:25.411376+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f5392b110b5ee494",
          "write_error": null
        },
        {
          "id": "289e21378f1d61a3",
          "timestamp_utc": "2026-10-22T06:57:49.440774+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2907d71451d5ddc9",
          "write_error": null
        },
        {
          "id": "b77e8139025b36c2",
          "timestamp_utc": "2026-10-22T06:58:25.223338+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "42884fea95b73c31",
          "write_error": null
        },
        {
          "id": "d1e2e30bfc90127d",
          "timestamp_utc": "2026-10-22T06:59:38.435556+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c93426a9c08887da",
          "write_error": null
        },
        {
          "id": "22a5bf150ee7ac68",
          "timestamp_utc": "2026-10-22T07:00:05.082047+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ed1a87d099da9121",
          "write_error": null
        },
        {
          "id": "c51fee957877cff8",
          "timestamp_utc": "2026-10-22T07:00:32.081151+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "789e6b285af5893c",
          "write_error": null
        },
        {
          "id": "fc3c51cd67892efb",
          "timestamp_utc": "2026-10-22T07:01:24.300912+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fd0cb655382af71b",
          "write_error": null
        },
        {
          "id": "26227814d806fc1f",
          "timestamp_utc": "2026-10-22T07:02:28.883059+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "65193dd9b1a472fe",
          "write_error": null
        },
        {
          "id": "c48ddb4270b07360",
          "timestamp_utc": "2026-10-22T07:02:50.286072+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b4e1c6e6b7124bfa",
          "write_error": null
        },
        {
          "id": "d4db816446f1e39b",
          "timestamp_utc": "2026-10-22T07:03:32.780549+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9b3d96b21268546e",
          "write_error": null
        },
        {
          "id": "727da68440a563dc",
          "timestamp_utc": "2026-10-22T07:05:04.147365+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "11bb432d2436e554",
          "write_error": null
        },
        {
          "id": "ccfdb7432dc933fd",
          "timestamp_utc": "2026-10-22T07:06:30.244457+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7cc6d811226b4f8b",
          "write_error": null
        },
        {
          "id": "40425b179f271cdc",
          "timestamp_utc": "2026-10-22T07:07:17.180153+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d57d4d9e08aa0bb1",
          "write_error": null
        },
        {
          "id": "8fc22587e224515a",
          "timestamp_utc": "2026-10-22T07:07:54.255796+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "29fd20b77d4738db",
          "write_error": null
        },
        {
          "id": "e71a7bc1fefac2e2",
          "timestamp_utc": "2026-10-22T07:08:02.085672+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1f42e5a48885a768",
          "write_error": null
        },
        {
          "id": "10d200528d28bf3d",
          "timestamp_utc": "2026-10-22T07:09:51.214180+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bd13c999a0a8ef3b",
          "write_error": null
        },
        {
          "id": "9f8c77e501afd4e4",
          "timestamp_utc": "2026-10-22T07:12:12.961807+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1786f47f8d45e195",
          "write_error": null
        },
        {
          "id": "cd8b560ccf6e7987",
          "timestamp_utc": "2026-10-22T07:12:30.200879+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ca0a54969c108f6a",
          "write_error": null
        },
        {
          "id": "1dbb53865dbbe18e",
          "timestamp_utc": "2026-10-22T07:13:00.277834+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "846bbfeb4bb36361",
          "write_error": null
        },
        {
          "id": "4955328a8d93319f",
          "timestamp_utc": "2026-10-22T07:13:38.139194+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "796cce98b293e3e6",
          "write_error": null
        },
        {
          "id": "0e89e212b8a01cfc",
          "timestamp_utc": "2026-10-22T07:14:09.806447+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "111eb483bd2ddd39",
          "write_error": null
        },
        {
          "id": "23529d0a349a18ff",
          "timestamp_utc": "2026-10-22T07:14:28.905114+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "352e96d4d733e0ce",
          "write_error": null
        },
        {
          "id": "bd6648b7a4deffc9",
          "timestamp_utc": "2026-10-22T07:15:00.156580+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "36ba429f5a4513bd",
          "write_error": null
        },
        {
          "id": "c91763f8fffaf423",
          "timestamp_utc": "2026-10-22T07:15:51.327423+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d134047ef9089c5",
          "write_error": null
        },
        {
          "id": "8733eeaa40432933",
          "timestamp_utc": "2026-10-22T07:16:31.864577+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2645ae5d28d1f0f3",
          "write_error": null
        },
        {
          "id": "51059b44099bc810",
          "timestamp_utc": "2026-10-22T07:17:06.195570+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9e3f42d545d36804",
          "write_error": null
        },
        {
          "id": "994e488539db35a7",
          "timestamp_utc": "2026-10-22T07:17:10.738669+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2428c976420fb7bd",
          "write_error": null
        },
        {
          "id": "a719aa22ac8501f5",
          "timestamp_utc": "2026-10-22T07:17:17.937688+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8420799fac860be6",
          "write_error": null
        },
        {
          "id": "f6f9ca260fd8d798",
          "timestamp_utc": "2026-10-22T07:17:51.120275+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6240f6800200acd3",
          "write_error": null
        },
        {
          "id": "9b8084a980e37d12",
          "timestamp_utc": "2026-10-22T07:18:26.025959+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0e7ec20ee6ff1746",
          "write_error": null
        },
        {
          "id": "3bdbcf6729f11ae2",
          "timestamp_utc": "2026-10-22T07:19:04.863127+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fe4e86d5ddde8944",
          "write_error": null
        },
        {
          "id": "3e4e6265cc217a5d",
          "timestamp_utc": "2026-10-22T07:19:30.641817+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ba202ba8a39450d9",
          "write_error": null
        },
        {
          "id": "218325ed15aeadb8",
          "timestamp_utc": "2026-10-22T07:22:21.092117+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f6e85d1637f952d7",
          "write_error": null
        },
        {
          "id": "1a96330863bc4053",
          "timestamp_utc": "2026-10-22T07:22:47.657449+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1e7d091958f3dde4",
          "write_error": null
        },
        {
          "id": "aa49df1d05d7192a",
          "timestamp_utc": "2026-10-22T07:23:25.809167+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9593c743965adbfc",
          "write_error": null
        },
        {
          "id": "0697cfd809877571",
          "timestamp_utc": "2026-10-22T07:23:30.761367+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "897a5d94cf7a9330",
          "write_error": null
        },
        {
          "id": "ad6bdc6146fd519c",
          "timestamp_utc": "2026-10-22T07:24:12.570182+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "216021e11fe6a005",
          "write_error": null
        },
        {
          "id": "86c521cabf4bb9ad",
          "timestamp_utc": "2026-10-22T07:24:19.105321+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "42846c78dbf82bb3",
          "write_error": null
        },
        {
          "id": "6355ae967cba85e7",
          "timestamp_utc": "2026-10-22T07:25:12.572307+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "79e2982f3885ce4d",
          "write_error": null
        },
        {
          "id": "2ab41a04e272d70f",
          "timestamp_utc": "2026-10-22T07:25:53.157485+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "89acbf98cbf64920",
          "write_error": null
        },
        {
          "id": "4c7dcd1928473b03",
          "timestamp_utc": "2026-10-22T07:28:08.933916+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5ba94e606c52a894",
          "write_error": null
        },
        {
          "id": "eebe0eb5646ba096",
          "timestamp_utc": "2026-10-22T07:29:38.520493+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c9f9d356a2b345f2",
          "write_error": null
        },
        {
          "id": "2fffdb53c3b7e9fa",
          "timestamp_utc": "2026-10-22T07:30:36.358605+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1e0b71bb17d756ee",
          "write_error": null
        },
        {
          "id": "e448df2d304174d9",
          "timestamp_utc": "2026-10-22T07:31:27.324508+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3d9b597c179b2e1e",
          "write_error": null
        },
        {
          "id": "9e028fb490aea2b2",
          "timestamp_utc": "2026-10-22T07:31:47.794019+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b50ca836d3ae1a0a",
          "write_error": null
        },
        {
          "id": "ecf1d347d05b6016",
          "timestamp_utc": "2026-10-22T07:31:54.408445+00:00",
          "gate": "self_verify",
          "verdict": "wrong",
          "fact_id": null,
          "write_error": null
        },
        {
          "id": "1d705d1f6fe66fa8",
          "timestamp_utc": "2026-10-22T07:32:26.853651+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e166668478089e97",
          "write_error": null
        },
        {
          "id": "91ae6e84ed209da7",
          "timestamp_utc": "2026-10-22T07:32:33.789124+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6d439c1826a77bab",
          "write_error": null
        },
        {
          "id": "fce04be73c87a306",
          "timestamp_utc": "2026-10-22T07:32:34.413385+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ecff6b77c6770e0f",
          "write_error": null
        },
        {
          "id": "23d76cd69190ae80",
          "timestamp_utc": "2026-10-22T07:32:52.374376+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dfe479ded944173f",
          "write_error": null
        },
        {
          "id": "6108d95220cc2b7b",
          "timestamp_utc": "2026-10-22T07:33:56.793481+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "62ad3a9cf141e2d8",
          "write_error": null
        },
        {
          "id": "6f135235302af6a9",
          "timestamp_utc": "2026-10-22T07:34:20.415608+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d5b21e4b20c8fd4b",
          "write_error": null
        },
        {
          "id": "d433c7a13b18bac5",
          "timestamp_utc": "2026-10-22T07:35:34.518805+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "55c95ceac15aca9d",
          "write_error": null
        },
        {
          "id": "cd7c6d8567d1dfbd",
          "timestamp_utc": "2026-10-22T07:37:54.073636+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4b54b1da973c55e4",
          "write_error": null
        },
        {
          "id": "0e9e3eb772e07fd9",
          "timestamp_utc": "2026-10-22T07:38:04.639278+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "125c860b078a8f89",
          "write_error": null
        },
        {
          "id": "ce859c86d424a98d",
          "timestamp_utc": "2026-10-22T07:39:17.334774+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "aa3198e98287c54c",
          "write_error": null
        },
        {
          "id": "cd86eb107e629f32",
          "timestamp_utc": "2026-10-22T07:39:35.715360+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c00ca7cfdfde8c72",
          "write_error": null
        },
        {
          "id": "b1d70a65fdd3bcdf",
          "timestamp_utc": "2026-10-22T07:40:36.333520+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3616c13f1e2c43bd",
          "write_error": null
        },
        {
          "id": "fd2e18359ec3218a",
          "timestamp_utc": "2026-10-22T07:42:15.726793+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5799a52ff7f91a93",
          "write_error": null
        },
        {
          "id": "27a10400d5c86003",
          "timestamp_utc": "2026-10-22T07:43:53.933668+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "65c29cf57c438c81",
          "write_error": null
        },
        {
          "id": "7334fb4f194cfe18",
          "timestamp_utc": "2026-10-22T07:44:18.532648+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1c160beef82610d5",
          "write_error": null
        },
        {
          "id": "f36df94ba4122124",
          "timestamp_utc": "2026-10-22T07:45:40.757928+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1960bef83d90edba",
          "write_error": null
        },
        {
          "id": "638372add7e36636",
          "timestamp_utc": "2026-10-22T07:45:48.943196+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "afa55b15041b59ab",
          "write_error": null
        },
        {
          "id": "2b019b5f804d8742",
          "timestamp_utc": "2026-10-22T07:46:32.063265+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "86d7b27e88435c1b",
          "write_error": null
        },
        {
          "id": "a30684f964607d0a",
          "timestamp_utc": "2026-10-22T07:47:18.544278+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b6e6b307ed633417",
          "write_error": null
        },
        {
          "id": "1aa39cd56848d219",
          "timestamp_utc": "2026-10-22T07:48:41.114262+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7698c7cd0ef572ce",
          "write_error": null
        },
        {
          "id": "df939d525cd8a620",
          "timestamp_utc": "2026-10-22T07:48:44.807055+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "73bc99181afea770",
          "write_error": null
        },
        {
          "id": "f6a5dd98d37c138d",
          "timestamp_utc": "2026-10-22T07:50:35.090610+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "86feaaa07fc5796a",
          "write_error": null
        },
        {
          "id": "9c1c49275c400c25",
          "timestamp_utc": "2026-10-22T07:50:57.089020+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e077cf3a1776b1b4",
          "write_error": null
        },
        {
          "id": "c1f4da9bc3d83b52",
          "timestamp_utc": "2026-10-22T07:53:10.542426+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5aa4d31d5bf03fbd",
          "write_error": null
        },
        {
          "id": "6bac25ec2aa40665",
          "timestamp_utc": "2026-10-22T07:53:38.045268+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4e8e25e04e3e1873",
          "write_error": null
        },
        {
          "id": "4f67dc4c2d5ad516",
          "timestamp_utc": "2026-10-22T07:54:21.692881+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4c5f4cb56b0a2040",
          "write_error": null
        },
        {
          "id": "002fc91aa8e420bc",
          "timestamp_utc": "2026-10-22T07:54:50.804037+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6d3b072380d0c5fe",
          "write_error": null
        },
        {
          "id": "ad9ff499741e0119",
          "timestamp_utc": "2026-10-22T07:55:53.477286+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "195db078ca8c810c",
          "write_error": null
        },
        {
          "id": "8003f299038a5198",
          "timestamp_utc": "2026-10-22T07:56:09.668588+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e51e485ba92fae31",
          "write_error": null
        },
        {
          "id": "2894ee855d5100e6",
          "timestamp_utc": "2026-10-22T07:56:19.222596+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "76fc5835739b9f88",
          "write_error": null
        },
        {
          "id": "4e80a857f8ca0a18",
          "timestamp_utc": "2026-10-22T07:58:18.955401+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ea44e4c30a1ef951",
          "write_error": null
        },
        {
          "id": "698d0414e736ba31",
          "timestamp_utc": "2026-10-22T07:59:33.540557+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b9553565836bbf1a",
          "write_error": null
        },
        {
          "id": "e092e9253168b9dc",
          "timestamp_utc": "2026-10-22T08:00:30.219696+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "77e3514efbbdf279",
          "write_error": null
        },
        {
          "id": "15a0ea2746f65a49",
          "timestamp_utc": "2026-10-22T08:00:52.092723+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f9f521ea66968709",
          "write_error": null
        },
        {
          "id": "6ab235e0c277a70c",
          "timestamp_utc": "2026-10-22T08:01:32.344759+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "593fce2a59ee1ee3",
          "write_error": null
        },
        {
          "id": "612f34f8f8f42e28",
          "timestamp_utc": "2026-10-22T08:02:15.012410+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "114b35eafe7f30ef",
          "write_error": null
        },
        {
          "id": "76a5871b67324744",
          "timestamp_utc": "2026-10-22T08:02:48.691386+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c2f4983b88e4564e",
          "write_error": null
        },
        {
          "id": "afb89dcde16e3904",
          "timestamp_utc": "2026-10-22T08:03:08.220876+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f768cd17765677a5",
          "write_error": null
        },
        {
          "id": "a1256ab3cbcbf8e6",
          "timestamp_utc": "2026-10-22T08:03:58.302918+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a6874f9cf6a37f49",
          "write_error": null
        },
        {
          "id": "d0cad474cd092ee0",
          "timestamp_utc": "2026-10-22T08:05:00.037026+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fd14d28ea88cf79c",
          "write_error": null
        },
        {
          "id": "931369296c111f4d",
          "timestamp_utc": "2026-10-22T08:05:38.370187+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ee7dcfea3bfef3e0",
          "write_error": null
        },
        {
          "id": "65ba5c60f8c598cd",
          "timestamp_utc": "2026-10-22T08:06:06.125322+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cf4a1b800f8cf4a4",
          "write_error": null
        },
        {
          "id": "e6f987b9142390d4",
          "timestamp_utc": "2026-10-22T08:07:28.000495+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5bb858e00e636006",
          "write_error": null
        },
        {
          "id": "896a42bd5cf1c233",
          "timestamp_utc": "2026-10-22T08:07:46.187011+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cbe2c487d1147e1e",
          "write_error": null
        },
        {
          "id": "73c98ea5b770f2bd",
          "timestamp_utc": "2026-10-22T08:07:58.171075+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e8afd115c78d7a6c",
          "write_error": null
        },
        {
          "id": "cbfe43d133436a82",
          "timestamp_utc": "2026-10-22T08:08:15.478382+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2667a064269fc5aa",
          "write_error": null
        },
        {
          "id": "cdd62afef1f73050",
          "timestamp_utc": "2026-10-22T08:08:39.614195+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d804522d80f6a69",
          "write_error": null
        },
        {
          "id": "7190e4c1b4f70730",
          "timestamp_utc": "2026-10-22T08:08:47.100961+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "11b935a9315c20f9",
          "write_error": null
        },
        {
          "id": "e260786010b462d8",
          "timestamp_utc": "2026-10-22T08:09:23.936681+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7c263fcc7ccc4b37",
          "write_error": null
        },
        {
          "id": "b94e5187c5a87816",
          "timestamp_utc": "2026-10-22T08:09:48.569341+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b118a5acba774ff8",
          "write_error": null
        },
        {
          "id": "972fffd18732a123",
          "timestamp_utc": "2026-10-22T08:09:54.005683+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "17520916da41cb06",
          "write_error": null
        },
        {
          "id": "43f83ab946927604",
          "timestamp_utc": "2026-10-22T08:10:01.879146+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "15d1e273fc68e0ed",
          "write_error": null
        },
        {
          "id": "e7499deaa6137efb",
          "timestamp_utc": "2026-10-22T08:10:17.455009+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "336cf17e7f61bb5b",
          "write_error": null
        },
        {
          "id": "1e81eb5cefab7b80",
          "timestamp_utc": "2026-10-22T08:10:56.552509+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9fbbda210169551c",
          "write_error": null
        },
        {
          "id": "e525c1419aa02f06",
          "timestamp_utc": "2026-10-22T08:12:25.404811+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "63d7062894600b64",
          "write_error": null
        },
        {
          "id": "b093bef0b0f7d6de",
          "timestamp_utc": "2026-10-22T08:14:03.195708+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b6d26b99ab9ef06b",
          "write_error": null
        },
        {
          "id": "3fa36d01d581d2ec",
          "timestamp_utc": "2026-10-22T08:15:03.347798+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "88399a6ee7a9dd3a",
          "write_error": null
        },
        {
          "id": "34d5c1a028a61933",
          "timestamp_utc": "2026-10-22T08:15:29.120519+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bd407a030a196e00",
          "write_error": null
        },
        {
          "id": "d17347a60e1bbe04",
          "timestamp_utc": "2026-10-22T08:16:24.832518+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8dd0e81e90661531",
          "write_error": null
        },
        {
          "id": "7250677287257375",
          "timestamp_utc": "2026-10-22T08:17:42.123525+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "45d9f7e9dab6de50",
          "write_error": null
        },
        {
          "id": "8cccb9df0147e1b9",
          "timestamp_utc": "2026-10-22T08:18:33.627697+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c5c70cd5533a6156",
          "write_error": null
        },
        {
          "id": "040490da38bb5802",
          "timestamp_utc": "2026-10-22T08:19:35.386644+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "51e62b6b8ac56b3e",
          "write_error": null
        },
        {
          "id": "d7f2b8a79ca54565",
          "timestamp_utc": "2026-10-22T08:19:56.734196+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b8f4e7cf5f69b465",
          "write_error": null
        },
        {
          "id": "bad7d0e8b733ee93",
          "timestamp_utc": "2026-10-22T08:20:59.813821+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9007795ab867d187",
          "write_error": null
        },
        {
          "id": "1be11e2e0f6a0eb1",
          "timestamp_utc": "2026-10-22T08:21:56.331166+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "eb7961c346f69bad",
          "write_error": null
        },
        {
          "id": "9b128730b73bc1a0",
          "timestamp_utc": "2026-10-22T08:22:05.320600+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9c35df78874d72e2",
          "write_error": null
        },
        {
          "id": "2552edbabcadafac",
          "timestamp_utc": "2026-10-22T08:22:13.342166+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f16d6bb129d3c4ae",
          "write_error": null
        },
        {
          "id": "b0aae677c7af1075",
          "timestamp_utc": "2026-10-22T08:22:38.371405+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d16a64adb22fae1b",
          "write_error": null
        },
        {
          "id": "0af6c7ae164d790d",
          "timestamp_utc": "2026-10-22T08:22:54.280496+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9a2e61bbef8be75f",
          "write_error": null
        },
        {
          "id": "ca565def1d74c185",
          "timestamp_utc": "2026-10-22T08:23:56.565728+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8211978e4b912dc1",
          "write_error": null
        },
        {
          "id": "488bb448e25237c6",
          "timestamp_utc": "2026-10-22T08:24:25.215327+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2b997ceaeec95bb6",
          "write_error": null
        },
        {
          "id": "0cbe5dc5182b34b2",
          "timestamp_utc": "2026-10-22T08:24:42.586507+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7633788b45f8528f",
          "write_error": null
        },
        {
          "id": "dcd3fcf992cb3f79",
          "timestamp_utc": "2026-10-22T08:25:02.086417+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "396be30b2997bb0d",
          "write_error": null
        },
        {
          "id": "6132b5b7fc404bce",
          "timestamp_utc": "2026-10-22T08:26:27.101213+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "11047f2a123fa543",
          "write_error": null
        },
        {
          "id": "9c835394809cdc5a",
          "timestamp_utc": "2026-10-22T08:27:10.985965+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "577d901ac4d70a82",
          "write_error": null
        },
        {
          "id": "60e3d8dbc4d05fdd",
          "timestamp_utc": "2026-10-22T08:27:24.870668+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a2df986d52c50181",
          "write_error": null
        },
        {
          "id": "7279703f2daefc6d",
          "timestamp_utc": "2026-10-22T08:29:19.129503+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0708d8c107ad6a9c",
          "write_error": null
        },
        {
          "id": "701a063853c4097c",
          "timestamp_utc": "2026-10-22T08:31:29.248534+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "955c5074eee3e491",
          "write_error": null
        },
        {
          "id": "bc6af695f52cdcff",
          "timestamp_utc": "2026-10-22T08:31:36.528209+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6bd38bd6ef1bfa81",
          "write_error": null
        },
        {
          "id": "e4947ee7e467ed40",
          "timestamp_utc": "2026-10-22T08:32:56.120914+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7a2dbb6c682cfd2b",
          "write_error": null
        },
        {
          "id": "0bce4aaf2cce5349",
          "timestamp_utc": "2026-10-22T08:34:21.663758+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2ee97d380302a33b",
          "write_error": null
        },
        {
          "id": "101bab1e4d825689",
          "timestamp_utc": "2026-10-22T08:36:14.350543+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9e004fca2bf2b765",
          "write_error": null
        },
        {
          "id": "2a5b12e6ac4bb33a",
          "timestamp_utc": "2026-10-22T08:36:58.363197+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "948e2cff9bc5e782",
          "write_error": null
        },
        {
          "id": "082fbb9118883a33",
          "timestamp_utc": "2026-10-22T08:37:33.217917+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8ea4f0532b58def5",
          "write_error": null
        },
        {
          "id": "1c415d30c59d611a",
          "timestamp_utc": "2026-10-22T08:38:37.232845+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c530a91d0129260a",
          "write_error": null
        },
        {
          "id": "5b2b83333c2609e9",
          "timestamp_utc": "2026-10-22T08:39:26.343556+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2d9b04d713bb768a",
          "write_error": null
        },
        {
          "id": "5ac0bd9838510ff8",
          "timestamp_utc": "2026-10-22T08:39:57.803723+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "51848a937010cc16",
          "write_error": null
        },
        {
          "id": "47a39bcd1ef6950b",
          "timestamp_utc": "2026-10-22T08:39:58.435536+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "933463b004e08e3e",
          "write_error": null
        },
        {
          "id": "dcd569bacaa3f7c6",
          "timestamp_utc": "2026-10-22T08:40:01.965706+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c7178b25848f27fe",
          "write_error": null
        },
        {
          "id": "6d2b88ca333a29af",
          "timestamp_utc": "2026-10-22T08:41:41.694425+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a855c1fe6ab8ae2c",
          "write_error": null
        }
      ]
    },
    {
      "task": "05",
      "job": "fpb_a3_05_spde",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_05_spde/runtime/projects/fpb_a3_05_spde/global_memory/verification.jsonl",
      "source_sha256": "9dacf424171edddc1984e38cd81a03452f563bcaf8afa0bc7359087f35b5f248",
      "records": [
        {
          "id": "17f90548eedec158",
          "timestamp_utc": "2026-10-22T09:31:29.523928+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0f3c905b50be0cc4",
          "write_error": null
        },
        {
          "id": "d4dfd96ed810401e",
          "timestamp_utc": "2026-10-22T09:31:37.660887+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f363b5cd4931a82e",
          "write_error": null
        },
        {
          "id": "30fd7362891e8816",
          "timestamp_utc": "2026-10-22T09:31:48.915621+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3f0fca8d98c16b80",
          "write_error": null
        },
        {
          "id": "a077a32a08478e52",
          "timestamp_utc": "2026-10-22T09:31:50.882497+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "af520e8e24c27d3f",
          "write_error": null
        },
        {
          "id": "751d8ab147ef8252",
          "timestamp_utc": "2026-10-22T09:32:21.574528+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "aa9f3159b3613151",
          "write_error": null
        },
        {
          "id": "041ddd08a011ae8c",
          "timestamp_utc": "2026-10-22T09:32:45.780562+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c3392e6b2cb1f809",
          "write_error": null
        },
        {
          "id": "d2af788aa8d6cd29",
          "timestamp_utc": "2026-10-22T09:33:03.206689+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d1f565fe8a2e74fd",
          "write_error": null
        },
        {
          "id": "65faf6c290b0fe87",
          "timestamp_utc": "2026-10-22T09:33:11.824024+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "745b8d50bf4e56a4",
          "write_error": null
        },
        {
          "id": "ffdb207cf3d4c34a",
          "timestamp_utc": "2026-10-22T09:33:33.987022+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7d68f3d92875e817",
          "write_error": null
        },
        {
          "id": "8dba38e7cab8f592",
          "timestamp_utc": "2026-10-22T09:33:54.491229+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "acb212cd2ff9bd1e",
          "write_error": null
        },
        {
          "id": "6802d57f95cf7c9a",
          "timestamp_utc": "2026-10-22T09:34:07.789458+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3541547ce5b76826",
          "write_error": null
        },
        {
          "id": "c70e03cbea6ccc9a",
          "timestamp_utc": "2026-10-22T09:34:27.478453+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e8725784d8cf4927",
          "write_error": null
        },
        {
          "id": "46e86c2cbda7f7c9",
          "timestamp_utc": "2026-10-22T09:34:28.769924+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c462384f53db1bf2",
          "write_error": null
        },
        {
          "id": "e4f1d3c3b515199d",
          "timestamp_utc": "2026-10-22T09:34:43.794724+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "81041ac31790aec6",
          "write_error": null
        },
        {
          "id": "f0a4f98a3e2e82ab",
          "timestamp_utc": "2026-10-22T09:34:50.328135+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "57e911d6872b8163",
          "write_error": null
        },
        {
          "id": "363b73174c1fffac",
          "timestamp_utc": "2026-10-22T09:34:56.590856+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "095991129a3b3966",
          "write_error": null
        },
        {
          "id": "7a6095b964c01b71",
          "timestamp_utc": "2026-10-22T09:35:11.685754+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8b223a5527947228",
          "write_error": null
        },
        {
          "id": "ae5ba5b438f5f80c",
          "timestamp_utc": "2026-10-22T09:36:19.808081+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "90b15a04a4590dfd",
          "write_error": null
        },
        {
          "id": "0e9eda27526eb852",
          "timestamp_utc": "2026-10-22T09:37:03.389796+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cb8b87d7096e6ce6",
          "write_error": null
        },
        {
          "id": "1ae90b9f3abbe193",
          "timestamp_utc": "2026-10-22T09:37:08.562872+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a077eb73a048f3da",
          "write_error": null
        },
        {
          "id": "dd05bb166a409516",
          "timestamp_utc": "2026-10-22T09:37:09.895794+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "13a35cbc10cf35ea",
          "write_error": null
        },
        {
          "id": "a827fcc8fe615b03",
          "timestamp_utc": "2026-10-22T09:38:13.756149+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e1e95ed9ba52a095",
          "write_error": null
        },
        {
          "id": "2b13c6e6d1e7c144",
          "timestamp_utc": "2026-10-22T09:39:00.717409+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "44c5775d72980e89",
          "write_error": null
        },
        {
          "id": "fce5acd65498ed70",
          "timestamp_utc": "2026-10-22T09:39:08.093979+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9a96337dd1f02922",
          "write_error": null
        },
        {
          "id": "855b6739cac2cccc",
          "timestamp_utc": "2026-10-22T09:39:10.576012+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0b45dffc0bced11f",
          "write_error": null
        },
        {
          "id": "093199a41f884e8a",
          "timestamp_utc": "2026-10-22T09:39:37.402506+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6592876f27eedee5",
          "write_error": null
        },
        {
          "id": "8e58554ad493640a",
          "timestamp_utc": "2026-10-22T09:39:54.422995+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0167de8364f75e1a",
          "write_error": null
        },
        {
          "id": "ca4b3a4aa78adad1",
          "timestamp_utc": "2026-10-22T09:39:58.223220+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6f19ca873fde9d77",
          "write_error": null
        },
        {
          "id": "14a8da52a891ded3",
          "timestamp_utc": "2026-10-22T09:40:15.217793+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7810ef28b45898a1",
          "write_error": null
        },
        {
          "id": "4dafc5dcc7f80bda",
          "timestamp_utc": "2026-10-22T09:40:29.630806+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5090effccc5d6dad",
          "write_error": null
        },
        {
          "id": "bb7475932fed1c87",
          "timestamp_utc": "2026-10-22T09:40:44.798322+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2263fdbfbb074925",
          "write_error": null
        },
        {
          "id": "e2e756c2e1a24bd6",
          "timestamp_utc": "2026-10-22T09:40:57.295413+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8695d1e03e339353",
          "write_error": null
        },
        {
          "id": "cc0305fe7df6c6c8",
          "timestamp_utc": "2026-10-22T09:41:13.830351+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "94e3d80adb4eb19d",
          "write_error": null
        },
        {
          "id": "bffad19e4fb07725",
          "timestamp_utc": "2026-10-22T09:41:41.539481+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "85d01bf78b130d3e",
          "write_error": null
        },
        {
          "id": "d5ff280195c07738",
          "timestamp_utc": "2026-10-22T09:42:54.977134+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "340fe5c157502d9d",
          "write_error": null
        },
        {
          "id": "6838ed89ed5944d6",
          "timestamp_utc": "2026-10-22T09:42:57.598554+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8d1157577a33d3c9",
          "write_error": null
        },
        {
          "id": "c836d1deceab6c11",
          "timestamp_utc": "2026-10-22T09:43:11.927932+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e975d1d0f0c32b88",
          "write_error": null
        },
        {
          "id": "82abb1c1d432dc4b",
          "timestamp_utc": "2026-10-22T09:43:15.842538+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "300fb7ce5a280b3d",
          "write_error": null
        },
        {
          "id": "54ef63d140d4de15",
          "timestamp_utc": "2026-10-22T09:44:20.405012+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "980831164e3d18c7",
          "write_error": null
        },
        {
          "id": "435c9047d184d6ff",
          "timestamp_utc": "2026-10-22T09:44:29.517085+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "80eec281a0d29560",
          "write_error": null
        },
        {
          "id": "7a7d6f8fb97a2566",
          "timestamp_utc": "2026-10-22T09:44:48.080597+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6ab7ecee0f44fde4",
          "write_error": null
        },
        {
          "id": "2c91227535626bff",
          "timestamp_utc": "2026-10-22T09:45:43.238384+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "71a257ab21030915",
          "write_error": null
        },
        {
          "id": "773bf6cf9469961d",
          "timestamp_utc": "2026-10-22T09:46:22.796628+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "df22ef57000bbb9d",
          "write_error": null
        },
        {
          "id": "665cbb0bc8e31da1",
          "timestamp_utc": "2026-10-22T09:46:25.591925+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "800bbbc6942e508c",
          "write_error": null
        },
        {
          "id": "29edc7ba08fdfb7f",
          "timestamp_utc": "2026-10-22T09:46:49.431317+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f2c3beb467659d76",
          "write_error": null
        },
        {
          "id": "d28f9b5a1a28c672",
          "timestamp_utc": "2026-10-22T09:47:45.867467+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6bec13f3c7dd917a",
          "write_error": null
        },
        {
          "id": "5aafbedbdcef3a69",
          "timestamp_utc": "2026-10-22T09:47:58.551638+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ea700e0d2e99fc48",
          "write_error": null
        },
        {
          "id": "8d4a6861d1213bfc",
          "timestamp_utc": "2026-10-22T09:48:00.431425+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "27ad7b9d55d66e15",
          "write_error": null
        },
        {
          "id": "a2d06f39e58f1779",
          "timestamp_utc": "2026-10-22T09:48:25.929606+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8e229624d0f7840e",
          "write_error": null
        },
        {
          "id": "3a416ad1074a250e",
          "timestamp_utc": "2026-10-22T09:49:54.748460+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1c9defae1d3e4ecf",
          "write_error": null
        },
        {
          "id": "03ae0e2ccf98f23f",
          "timestamp_utc": "2026-10-22T09:50:42.957009+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "da4c83588d37a055",
          "write_error": null
        },
        {
          "id": "5b1f4cd8c7afe0d3",
          "timestamp_utc": "2026-10-22T09:50:44.004418+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "316b603aef02a72c",
          "write_error": null
        },
        {
          "id": "c9e186428d4bf6a8",
          "timestamp_utc": "2026-10-22T09:50:56.680860+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c57d890a0779d261",
          "write_error": null
        },
        {
          "id": "be2d812eaf10493b",
          "timestamp_utc": "2026-10-22T09:52:02.884927+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "937507a73969111c",
          "write_error": null
        },
        {
          "id": "9a636d2fa991022b",
          "timestamp_utc": "2026-10-22T09:52:19.532483+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a331ca385f9605ba",
          "write_error": null
        },
        {
          "id": "bf043ea7784cfbd5",
          "timestamp_utc": "2026-10-22T09:52:33.343364+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0d9b3efc9dbb052a",
          "write_error": null
        },
        {
          "id": "4679340499e8e875",
          "timestamp_utc": "2026-10-22T09:52:46.409674+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "07525c8c25186b83",
          "write_error": null
        },
        {
          "id": "393876ccb3f21696",
          "timestamp_utc": "2026-10-22T09:52:53.669242+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ae04f8efedc456dd",
          "write_error": null
        },
        {
          "id": "720cd318c259acd9",
          "timestamp_utc": "2026-10-22T09:53:20.333337+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ad05d0252f646a21",
          "write_error": null
        },
        {
          "id": "ad15054d90b11548",
          "timestamp_utc": "2026-10-22T09:54:30.318821+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ac59fb4f62700f8e",
          "write_error": null
        },
        {
          "id": "c06faa535f90aaea",
          "timestamp_utc": "2026-10-22T09:55:09.180720+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0116502d9529e270",
          "write_error": null
        },
        {
          "id": "17cbb7b94821e85b",
          "timestamp_utc": "2026-10-22T09:56:45.838076+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2b8d2a53245e8b1d",
          "write_error": null
        },
        {
          "id": "64b5caf2ef9f37d8",
          "timestamp_utc": "2026-10-22T09:57:49.572845+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "73b5b3b216614595",
          "write_error": null
        },
        {
          "id": "dc7b1b6ab598db5a",
          "timestamp_utc": "2026-10-22T09:58:23.692964+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "98db863228482039",
          "write_error": null
        },
        {
          "id": "9835d9b0f40c920d",
          "timestamp_utc": "2026-10-22T09:58:29.268041+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cd89e1b3a8e69fbc",
          "write_error": null
        },
        {
          "id": "f9f530efc99b42ba",
          "timestamp_utc": "2026-10-22T10:00:08.114795+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cab74fb2097a84ff",
          "write_error": null
        },
        {
          "id": "e650af2a749eeea0",
          "timestamp_utc": "2026-10-22T10:02:45.051411+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cec4df88f9153ef9",
          "write_error": null
        },
        {
          "id": "196cd7dcddbb3131",
          "timestamp_utc": "2026-10-22T10:02:54.032538+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a2689ed6d458078b",
          "write_error": null
        },
        {
          "id": "142734c88975767c",
          "timestamp_utc": "2026-10-22T10:04:41.600093+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "196dff5fbf901194",
          "write_error": null
        },
        {
          "id": "8b2330593585aee1",
          "timestamp_utc": "2026-10-22T10:05:05.752445+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "058a74c7868dceaf",
          "write_error": null
        },
        {
          "id": "2366ff3ab3c9be9f",
          "timestamp_utc": "2026-10-22T10:06:04.814107+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c281d6c13f30610b",
          "write_error": null
        },
        {
          "id": "e5c1aa9ee5ebe156",
          "timestamp_utc": "2026-10-22T10:06:10.891035+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ce9476753e30fd76",
          "write_error": null
        },
        {
          "id": "450aac8e7e841869",
          "timestamp_utc": "2026-10-22T10:06:32.854070+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4b443757bafefa70",
          "write_error": null
        },
        {
          "id": "b4bab0d34ac91f68",
          "timestamp_utc": "2026-10-22T10:06:34.198903+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5dd8d2576a33b7be",
          "write_error": null
        },
        {
          "id": "1dc2c5e626002500",
          "timestamp_utc": "2026-10-22T10:06:37.598346+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "92a0753ac64b2681",
          "write_error": null
        },
        {
          "id": "2f11edfad01bc5f8",
          "timestamp_utc": "2026-10-22T10:06:56.415135+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "869793e38f5a5344",
          "write_error": null
        },
        {
          "id": "173ef2dba6b64856",
          "timestamp_utc": "2026-10-22T10:07:57.397033+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6371f9fc51a4afdd",
          "write_error": null
        },
        {
          "id": "2e54a537b5e3ed7c",
          "timestamp_utc": "2026-10-22T10:08:34.128319+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d1aedaf6f294fdde",
          "write_error": null
        },
        {
          "id": "baa310a3858713a0",
          "timestamp_utc": "2026-10-22T10:08:37.139600+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "85d9adb19ae7fb25",
          "write_error": null
        },
        {
          "id": "3b38e5fa5e71fdea",
          "timestamp_utc": "2026-10-22T10:09:29.745487+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8b59ca19705c21e9",
          "write_error": null
        },
        {
          "id": "4f6ca3e2c01515c5",
          "timestamp_utc": "2026-10-22T10:10:24.131329+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cbf144c379d702f9",
          "write_error": null
        },
        {
          "id": "bb83386582bffe4f",
          "timestamp_utc": "2026-10-22T10:10:55.338551+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dc351ec21b1029b5",
          "write_error": null
        },
        {
          "id": "4a42b86517e0d8f0",
          "timestamp_utc": "2026-10-22T10:13:08.294307+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ad6bea8b1062e87b",
          "write_error": null
        },
        {
          "id": "fe97cef302e4eb28",
          "timestamp_utc": "2026-10-22T10:13:51.883441+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "139eb8c3fe51fa4c",
          "write_error": null
        },
        {
          "id": "295499c22ec4bbca",
          "timestamp_utc": "2026-10-22T10:15:10.403872+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fccc0426908d3d64",
          "write_error": null
        },
        {
          "id": "3720cfe0e92c4376",
          "timestamp_utc": "2026-10-22T10:15:37.450195+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "768c49ff33ee1f96",
          "write_error": null
        },
        {
          "id": "13905d4e47d0798e",
          "timestamp_utc": "2026-10-22T10:16:30.953703+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "6b4b0dd6ba3e27f0",
          "write_error": null
        },
        {
          "id": "94c3d80bce332052",
          "timestamp_utc": "2026-10-22T10:16:47.448939+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bb8009a9a4ef8315",
          "write_error": null
        },
        {
          "id": "8f12e2cfdc4691f2",
          "timestamp_utc": "2026-10-22T10:16:47.831448+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5e5c576066a80c15",
          "write_error": null
        },
        {
          "id": "6b26f60eac3d47ce",
          "timestamp_utc": "2026-10-22T10:17:38.145812+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "58bd88d033d64e40",
          "write_error": null
        },
        {
          "id": "814273aa9d500edc",
          "timestamp_utc": "2026-10-22T10:17:46.740145+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "25ee8edddde66b2f",
          "write_error": null
        },
        {
          "id": "e73466c445cec3c9",
          "timestamp_utc": "2026-10-22T10:17:50.884791+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dc552ee2348aebd3",
          "write_error": null
        },
        {
          "id": "25c7b1b496791da1",
          "timestamp_utc": "2026-10-22T10:19:11.442402+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "000f20f01fef0409",
          "write_error": null
        },
        {
          "id": "9c360d263ac405ba",
          "timestamp_utc": "2026-10-22T10:19:34.568429+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b1b2e9f902c018e4",
          "write_error": null
        },
        {
          "id": "3eac43cf8fa0811c",
          "timestamp_utc": "2026-10-22T10:20:26.374505+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9cda69d81a5c626f",
          "write_error": null
        },
        {
          "id": "e7b88b613e61a075",
          "timestamp_utc": "2026-10-22T10:20:50.318096+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ac116ec23ea4d0b0",
          "write_error": null
        },
        {
          "id": "ae9d550a515ebc33",
          "timestamp_utc": "2026-10-22T10:21:02.381472+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2ead2c839ccc6a23",
          "write_error": null
        },
        {
          "id": "8d4a4af860d9bbae",
          "timestamp_utc": "2026-10-22T10:23:09.622738+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d6079271326fb5c7",
          "write_error": null
        },
        {
          "id": "6047ab059f589b66",
          "timestamp_utc": "2026-10-22T10:23:25.410159+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c3ccbaed53f42bc1",
          "write_error": null
        },
        {
          "id": "ab4dc28068acbf80",
          "timestamp_utc": "2026-10-22T10:23:49.586008+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1cce7d9bcad50cf2",
          "write_error": null
        },
        {
          "id": "28191983a10e6503",
          "timestamp_utc": "2026-10-22T10:25:55.107177+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "71b1fbe85dd6c77d",
          "write_error": null
        },
        {
          "id": "e26ce1e66d6b5937",
          "timestamp_utc": "2026-10-22T10:26:21.333723+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f48609370cb788ef",
          "write_error": null
        },
        {
          "id": "ac34066d69fed3a7",
          "timestamp_utc": "2026-10-22T10:27:01.489764+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7d2439341c533b88",
          "write_error": null
        },
        {
          "id": "847de18bbdcdf644",
          "timestamp_utc": "2026-10-22T10:27:25.205057+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f8941a7238ca4d40",
          "write_error": null
        },
        {
          "id": "79d63435c3c0d02a",
          "timestamp_utc": "2026-10-22T10:27:32.934420+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f020699264c0769a",
          "write_error": null
        },
        {
          "id": "16ccacdbdb039c63",
          "timestamp_utc": "2026-10-22T10:27:54.109258+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "393d15f82c5e7401",
          "write_error": null
        },
        {
          "id": "508bfda83dd4e893",
          "timestamp_utc": "2026-10-22T10:28:01.558725+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "943e046d03620a24",
          "write_error": null
        },
        {
          "id": "49c13bfd04c5599a",
          "timestamp_utc": "2026-10-22T10:28:09.530516+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f30abb93c2f1a438",
          "write_error": null
        },
        {
          "id": "50666bf972eb7b3b",
          "timestamp_utc": "2026-10-22T10:28:20.771596+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "83e88ce881dcaa77",
          "write_error": null
        }
      ]
    },
    {
      "task": "07",
      "job": "fpb_a3_07_matching",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_07_matching/runtime/projects/fpb_a3_07_matching/global_memory/verification.jsonl",
      "source_sha256": "e5c4c44140b2f514bfc09a46edec6432392e81a4e7d8ada4ac98bcd9bf7f7852",
      "records": [
        {
          "id": "d0407e16074fa52c",
          "timestamp_utc": "2026-10-22T12:04:36.423009+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f7d68b6d2d19009f",
          "write_error": null
        },
        {
          "id": "1a70d9fd36dda0be",
          "timestamp_utc": "2026-10-22T12:06:13.806684+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ed64ed3d34a68a69",
          "write_error": null
        },
        {
          "id": "b44305b965f80e80",
          "timestamp_utc": "2026-10-22T12:07:42.566715+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7b62c2f5d56ed185",
          "write_error": null
        },
        {
          "id": "a000ad4845e737b5",
          "timestamp_utc": "2026-10-22T12:08:08.715685+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c69575d3ff5e2037",
          "write_error": null
        },
        {
          "id": "e8c93fab42d01d9d",
          "timestamp_utc": "2026-10-22T12:09:27.205772+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0303123e35ba3714",
          "write_error": null
        },
        {
          "id": "3026ae1ed37891d9",
          "timestamp_utc": "2026-10-22T12:09:57.733921+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8b5118a6a0a52766",
          "write_error": null
        },
        {
          "id": "ac744c12659567a7",
          "timestamp_utc": "2026-10-22T12:10:08.492572+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3c0f97a0f941c151",
          "write_error": null
        },
        {
          "id": "792dc2ca4775bfab",
          "timestamp_utc": "2026-10-22T12:11:11.871684+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9a1fba91d1bea0f7",
          "write_error": null
        },
        {
          "id": "7dfaf79c36c1e6d9",
          "timestamp_utc": "2026-10-22T12:11:15.850499+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f5b32ff0ff501496",
          "write_error": null
        },
        {
          "id": "5d924437796b61c1",
          "timestamp_utc": "2026-10-22T12:11:36.190790+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "57664495b328f82c",
          "write_error": null
        },
        {
          "id": "e9041e4641243c7f",
          "timestamp_utc": "2026-10-22T12:11:53.138360+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "73ef6f1467909cc4",
          "write_error": null
        },
        {
          "id": "92be101354b553d2",
          "timestamp_utc": "2026-10-22T12:12:12.680993+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7e722c0037aeffc2",
          "write_error": null
        },
        {
          "id": "8ee55c7105f23f37",
          "timestamp_utc": "2026-10-22T12:12:14.142657+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "55726ef9a9139d98",
          "write_error": null
        },
        {
          "id": "9445af046de1fec4",
          "timestamp_utc": "2026-10-22T12:12:30.997113+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "92baad711b5d53ae",
          "write_error": null
        },
        {
          "id": "d0b6ef3894eb439c",
          "timestamp_utc": "2026-10-22T12:12:31.175879+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ba36cfdb52f63654",
          "write_error": null
        },
        {
          "id": "0ae3aade064f41f1",
          "timestamp_utc": "2026-10-22T12:14:41.275314+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "27f934961473206d",
          "write_error": null
        },
        {
          "id": "e2fed819d27ea787",
          "timestamp_utc": "2026-10-22T12:15:11.438123+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "75307baadc1f24b9",
          "write_error": null
        },
        {
          "id": "e3bab6444e64226f",
          "timestamp_utc": "2026-10-22T12:17:19.143234+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "238736da237f9161",
          "write_error": null
        },
        {
          "id": "d720b9472f09fb9c",
          "timestamp_utc": "2026-10-22T12:17:23.360506+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9b6c356dbcddbae8",
          "write_error": null
        },
        {
          "id": "5343f187a33bff76",
          "timestamp_utc": "2026-10-22T12:17:35.769876+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1514e4a1016cc55c",
          "write_error": null
        },
        {
          "id": "93be9d712874c747",
          "timestamp_utc": "2026-10-22T12:18:17.892281+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b72ae426305f154b",
          "write_error": null
        },
        {
          "id": "c971d31a2b3d6287",
          "timestamp_utc": "2026-10-22T12:19:19.770163+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "07a59c7889ba2e87",
          "write_error": null
        },
        {
          "id": "7e39ba1ff069eb19",
          "timestamp_utc": "2026-10-22T12:19:43.944232+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e167a690c1e42dce",
          "write_error": null
        }
      ]
    },
    {
      "task": "08",
      "job": "fpb_a3_08_dressian",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_08_dressian/runtime/projects/fpb_a3_08_dressian/global_memory/verification.jsonl",
      "source_sha256": "268749aaafe9c61a7e194c94804b76fb7d5dac038b514e890401e921a36c2a07",
      "records": [
        {
          "id": "faa93d26c338f8c8",
          "timestamp_utc": "2026-10-22T12:52:25.777251+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c03c2ab605f90333",
          "write_error": null
        },
        {
          "id": "94116edd4b527de1",
          "timestamp_utc": "2026-10-22T12:52:33.987005+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cc3b287c15c04b0f",
          "write_error": null
        },
        {
          "id": "09ea555066fdb25a",
          "timestamp_utc": "2026-10-22T12:53:48.791263+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0e5a593e7f4cca30",
          "write_error": null
        },
        {
          "id": "dfb5a5305fe1bfc3",
          "timestamp_utc": "2026-10-22T12:54:22.870164+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "79e5ab57a37608db",
          "write_error": null
        },
        {
          "id": "aac529f43c762007",
          "timestamp_utc": "2026-10-22T12:54:31.328761+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a216906dac0f447a",
          "write_error": null
        },
        {
          "id": "d3ad57ebcb3f320a",
          "timestamp_utc": "2026-10-22T12:54:45.908974+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "82055371350cdbc5",
          "write_error": null
        },
        {
          "id": "18e978dea892392d",
          "timestamp_utc": "2026-10-22T12:54:48.647392+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "dc35788d3e456f1f",
          "write_error": null
        },
        {
          "id": "d7cc8092ff37b4ee",
          "timestamp_utc": "2026-10-22T12:55:10.106500+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1171b62a9ea3c95b",
          "write_error": null
        },
        {
          "id": "559bb134f0fc256c",
          "timestamp_utc": "2026-10-22T12:55:30.409574+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "66ac93c42f6d48b7",
          "write_error": null
        },
        {
          "id": "26e95ecc87fdb171",
          "timestamp_utc": "2026-10-22T12:56:26.630173+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e805887e088bb554",
          "write_error": null
        },
        {
          "id": "3864a9016a708808",
          "timestamp_utc": "2026-10-22T12:56:55.376418+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3211f5228e96257a",
          "write_error": null
        },
        {
          "id": "9d44ce83b75fe78d",
          "timestamp_utc": "2026-10-22T12:56:55.962492+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "48603f0c4080ec86",
          "write_error": null
        },
        {
          "id": "e7c747edb47c1fe2",
          "timestamp_utc": "2026-10-22T12:57:30.744362+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1b8c484988448e6d",
          "write_error": null
        },
        {
          "id": "8eb8ef2dc811b29f",
          "timestamp_utc": "2026-10-22T12:57:46.867993+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bcadd0725e8dc5c8",
          "write_error": null
        },
        {
          "id": "0f9ffd4ba11d0166",
          "timestamp_utc": "2026-10-22T12:57:51.077793+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e332e40b2a3aa712",
          "write_error": null
        },
        {
          "id": "b6f59f241ff2d27f",
          "timestamp_utc": "2026-10-22T12:57:58.295790+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "09a78a5f165c622f",
          "write_error": null
        },
        {
          "id": "d776204a6646888e",
          "timestamp_utc": "2026-10-22T12:58:11.089308+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "01e9fb0aef183ddc",
          "write_error": null
        },
        {
          "id": "02f04c782047a12b",
          "timestamp_utc": "2026-10-22T12:58:30.772466+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "858a45597447b48f",
          "write_error": null
        },
        {
          "id": "92d78d9a8a071f9c",
          "timestamp_utc": "2026-10-22T12:59:10.312785+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "625096035dc0f98b",
          "write_error": null
        },
        {
          "id": "17bfc86d436c9294",
          "timestamp_utc": "2026-10-22T12:59:25.496010+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1fd0672be0a2a4cd",
          "write_error": null
        },
        {
          "id": "68cb7f0ec584b270",
          "timestamp_utc": "2026-10-22T12:59:33.790939+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bad948548641abee",
          "write_error": null
        },
        {
          "id": "90035454841c7caa",
          "timestamp_utc": "2026-10-22T12:59:43.950531+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "78f96e91345074e4",
          "write_error": null
        },
        {
          "id": "d562086b4b0507fe",
          "timestamp_utc": "2026-10-22T12:59:52.162185+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "24d6ce7e4a305dc1",
          "write_error": null
        },
        {
          "id": "d8ba83ba008e6e84",
          "timestamp_utc": "2026-10-22T13:00:19.669167+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "669a12644c936407",
          "write_error": null
        },
        {
          "id": "ba9a0cd2a2fe242b",
          "timestamp_utc": "2026-10-22T13:00:31.979585+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d7d1e6e75278115",
          "write_error": null
        },
        {
          "id": "20adcdee2481e5d4",
          "timestamp_utc": "2026-10-22T13:00:38.550113+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d9d0db790df26c3c",
          "write_error": null
        },
        {
          "id": "c9c5c27342166a92",
          "timestamp_utc": "2026-10-22T13:01:15.256351+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "fe247f5f66d9f77c",
          "write_error": null
        },
        {
          "id": "374b69da22ad285d",
          "timestamp_utc": "2026-10-22T13:01:26.850083+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ae1cf2160a4d5766",
          "write_error": null
        },
        {
          "id": "bfc3999a56d1676e",
          "timestamp_utc": "2026-10-22T13:01:44.024380+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "702bc4de48ac04a3",
          "write_error": null
        },
        {
          "id": "a970186b7597f5f7",
          "timestamp_utc": "2026-10-22T13:02:19.157316+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "ac3516dd4a44a35a",
          "write_error": null
        },
        {
          "id": "d9940f263652cf04",
          "timestamp_utc": "2026-10-22T13:03:08.606031+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "81e9e465d5df69c6",
          "write_error": null
        },
        {
          "id": "e970813ff22c73c9",
          "timestamp_utc": "2026-10-22T13:03:41.681407+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "060f3016720401d6",
          "write_error": null
        },
        {
          "id": "8d68a31629503874",
          "timestamp_utc": "2026-10-22T13:03:47.272991+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "eec517fd76044e21",
          "write_error": null
        },
        {
          "id": "f3b7b14bdeea4075",
          "timestamp_utc": "2026-10-22T13:07:34.693565+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8887db7802fb6bd8",
          "write_error": null
        },
        {
          "id": "0f7818382315dba0",
          "timestamp_utc": "2026-10-22T13:08:35.476234+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4a44e3f540e013ec",
          "write_error": null
        },
        {
          "id": "df1cf855ea29936a",
          "timestamp_utc": "2026-10-22T13:08:42.303388+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d339adc8c5c62078",
          "write_error": null
        },
        {
          "id": "d8d6a68c82f8b4f9",
          "timestamp_utc": "2026-10-22T13:09:07.498498+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0820210eaa9a83e1",
          "write_error": null
        },
        {
          "id": "638b0f80b5048374",
          "timestamp_utc": "2026-10-22T13:09:11.766666+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b8ccee91243a0501",
          "write_error": null
        },
        {
          "id": "47ee9701b1437c6d",
          "timestamp_utc": "2026-10-22T13:10:42.122993+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2025bd6d1babceb3",
          "write_error": null
        },
        {
          "id": "f9dd91d21c54ede9",
          "timestamp_utc": "2026-10-22T13:10:47.596429+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4dfc90cf0b0324b3",
          "write_error": null
        },
        {
          "id": "4d3c1f411cc56333",
          "timestamp_utc": "2026-10-22T13:11:00.959602+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "0fea59ce6f4319e4",
          "write_error": null
        },
        {
          "id": "12a56e7b67d03b46",
          "timestamp_utc": "2026-10-22T13:12:11.008994+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "701b9bc66b94a79e",
          "write_error": null
        },
        {
          "id": "ca253f7e57b5a576",
          "timestamp_utc": "2026-10-22T13:13:46.897699+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4e722a72b2f5051e",
          "write_error": null
        },
        {
          "id": "69e79eb97f389794",
          "timestamp_utc": "2026-10-22T13:17:17.329109+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1d8db5ebdcf5dd1f",
          "write_error": null
        },
        {
          "id": "fb25304e59addf24",
          "timestamp_utc": "2026-10-22T13:17:53.547278+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1488c783477da761",
          "write_error": null
        },
        {
          "id": "0a10d50dd71b2221",
          "timestamp_utc": "2026-10-22T13:17:53.596430+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d8555abe087db00f",
          "write_error": null
        },
        {
          "id": "c497f94508b97076",
          "timestamp_utc": "2026-10-22T13:18:47.819214+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "70eb0bdf6d15b66d",
          "write_error": null
        },
        {
          "id": "88b74b9dc86fe80d",
          "timestamp_utc": "2026-10-22T13:18:48.034453+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "25ea79200ee3bc88",
          "write_error": null
        },
        {
          "id": "b692ae2ac841562b",
          "timestamp_utc": "2026-10-22T13:18:50.588629+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "38a5ccb12c888420",
          "write_error": null
        },
        {
          "id": "f3c6f46392cf993e",
          "timestamp_utc": "2026-10-22T13:18:55.314115+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4d460048ecbde29d",
          "write_error": null
        },
        {
          "id": "ac8f0f65a5c2055f",
          "timestamp_utc": "2026-10-22T13:19:02.183592+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "42cd71aa77c6d2cc",
          "write_error": null
        },
        {
          "id": "e35dd27f7b3bfe08",
          "timestamp_utc": "2026-10-22T13:19:15.331576+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4e8494847b3bfc2c",
          "write_error": null
        },
        {
          "id": "d2a4c5f22f575b6a",
          "timestamp_utc": "2026-10-22T13:19:16.186551+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b7af3091f9a808a1",
          "write_error": null
        },
        {
          "id": "4295068c692517b2",
          "timestamp_utc": "2026-10-22T13:19:18.501863+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "af857e1caadcf26a",
          "write_error": null
        },
        {
          "id": "225c8f874473d8e6",
          "timestamp_utc": "2026-10-22T13:21:49.292204+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "2b28deffc95e5c17",
          "write_error": null
        },
        {
          "id": "d887ec59daf380ca",
          "timestamp_utc": "2026-10-22T13:21:55.038049+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c544de352c9193dd",
          "write_error": null
        },
        {
          "id": "4badb087086f8257",
          "timestamp_utc": "2026-10-22T13:22:35.791676+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4ba3aec44ef9f1f9",
          "write_error": null
        },
        {
          "id": "0157a442ee4c0a2b",
          "timestamp_utc": "2026-10-22T13:22:36.081220+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7ad7f6eb08deb207",
          "write_error": null
        },
        {
          "id": "552d53f3937f5188",
          "timestamp_utc": "2026-10-22T13:22:37.413854+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "86181baecb80ecd6",
          "write_error": null
        },
        {
          "id": "b0bdf3db16a9ae6e",
          "timestamp_utc": "2026-10-22T13:22:38.823673+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c72a0207724d66c3",
          "write_error": null
        },
        {
          "id": "272c4aae5d0ffa2f",
          "timestamp_utc": "2026-10-22T13:22:47.672311+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "796f7f2e6812c470",
          "write_error": null
        },
        {
          "id": "5b1c19751d3eb542",
          "timestamp_utc": "2026-10-22T13:23:28.216077+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a0af2bc2831233f0",
          "write_error": null
        },
        {
          "id": "1b6410fe28f544a1",
          "timestamp_utc": "2026-10-22T13:28:37.879626+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3b8fe9df7c4861b2",
          "write_error": null
        },
        {
          "id": "9ae9b99a73f36b20",
          "timestamp_utc": "2026-10-22T13:28:52.361471+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "97637e181316776f",
          "write_error": null
        },
        {
          "id": "7d3ffb6c892ebc57",
          "timestamp_utc": "2026-10-22T13:29:20.313963+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "00bc43d3a787494a",
          "write_error": null
        },
        {
          "id": "8fb835366bac5a60",
          "timestamp_utc": "2026-10-22T13:29:47.017397+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f2d7ee4494f54a23",
          "write_error": null
        },
        {
          "id": "57c0529efb6edbb7",
          "timestamp_utc": "2026-10-22T13:30:14.476797+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d0bdeea015f503b5",
          "write_error": null
        }
      ]
    },
    {
      "task": "09",
      "job": "fpb_a3_09_hilbert",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/runs/fpb_a3_09_hilbert/runtime/projects/fpb_a3_09_hilbert/global_memory/verification.jsonl",
      "source_sha256": "949104346e749e035fa93bcb98490d69e2c8dd15d812fac78a241b9736ecc071",
      "records": [
        {
          "id": "38cae8f6103679d0",
          "timestamp_utc": "2026-10-22T13:25:56.678186+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f0455e5e7644911a",
          "write_error": null
        },
        {
          "id": "197d00a6af7287dc",
          "timestamp_utc": "2026-10-22T13:26:07.254641+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "13058070db17c35c",
          "write_error": null
        },
        {
          "id": "523a00866e660dea",
          "timestamp_utc": "2026-10-22T13:26:12.076175+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "77b6da18d0304279",
          "write_error": null
        },
        {
          "id": "2ef8c5dfd19b9e66",
          "timestamp_utc": "2026-10-22T13:26:43.434792+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "a0e8cd29f778f407",
          "write_error": null
        },
        {
          "id": "edee3deabba4e69e",
          "timestamp_utc": "2026-10-22T13:27:07.711487+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9d2396c3291fd5af",
          "write_error": null
        },
        {
          "id": "589bedcf19d5047b",
          "timestamp_utc": "2026-10-22T13:27:16.113840+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f6a9db1e39f02c0d",
          "write_error": null
        },
        {
          "id": "0cac5226c4ae3323",
          "timestamp_utc": "2026-10-22T13:27:53.783543+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7b9f822e981bb94b",
          "write_error": null
        },
        {
          "id": "89298ec74fb86be8",
          "timestamp_utc": "2026-10-22T13:28:07.095743+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1adb0147674b4907",
          "write_error": null
        },
        {
          "id": "1f5cba2c7f0ba6f6",
          "timestamp_utc": "2026-10-22T13:28:23.986193+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "4bebd7014177149e",
          "write_error": null
        },
        {
          "id": "6d887c2af5d67338",
          "timestamp_utc": "2026-10-22T13:28:52.195637+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "59e5a32bb801cd69",
          "write_error": null
        },
        {
          "id": "844ea65724477edb",
          "timestamp_utc": "2026-10-22T13:28:57.581522+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "bcd86d3f2a9c4520",
          "write_error": null
        },
        {
          "id": "99d8f7dd0df305a6",
          "timestamp_utc": "2026-10-22T13:29:42.169950+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "1970b709e9734bf2",
          "write_error": null
        },
        {
          "id": "877bea8778d1ad30",
          "timestamp_utc": "2026-10-22T13:30:01.269541+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d938e308cfae9224",
          "write_error": null
        },
        {
          "id": "81d70a01afbdbb04",
          "timestamp_utc": "2026-10-22T13:30:22.622254+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "80de4fc69c53d312",
          "write_error": null
        },
        {
          "id": "839a5d542a72f7b0",
          "timestamp_utc": "2026-10-22T13:31:10.236717+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "050a31d2f7a98d0f",
          "write_error": null
        },
        {
          "id": "5665e1d35f3ed2a8",
          "timestamp_utc": "2026-10-22T13:32:11.541277+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "7cdbab6c0cc0df43",
          "write_error": null
        },
        {
          "id": "e261a9f73637ad10",
          "timestamp_utc": "2026-10-22T13:32:32.504367+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5442b0f38635f9f6",
          "write_error": null
        },
        {
          "id": "593ba65c007549f4",
          "timestamp_utc": "2026-10-22T13:32:53.646104+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5344b800d2c7d073",
          "write_error": null
        },
        {
          "id": "069dd1ae48e3f987",
          "timestamp_utc": "2026-10-22T13:33:00.678604+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c5181ba50c2475dd",
          "write_error": null
        },
        {
          "id": "1da64db0aca0c9ea",
          "timestamp_utc": "2026-10-22T13:34:25.289003+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9398590c29541045",
          "write_error": null
        },
        {
          "id": "4ca46c9e1318bb81",
          "timestamp_utc": "2026-10-22T13:35:48.270516+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3f2f32a3a6c822e1",
          "write_error": null
        },
        {
          "id": "f09b7153744fbde5",
          "timestamp_utc": "2026-10-22T13:39:06.166981+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8f01e87112bb1403",
          "write_error": null
        },
        {
          "id": "b26804c9bb556f4e",
          "timestamp_utc": "2026-10-22T13:40:04.843842+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3cc56fa3110b5ba7",
          "write_error": null
        },
        {
          "id": "ff9517b0f2126470",
          "timestamp_utc": "2026-10-22T13:40:59.089693+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "99267962dcf01edd",
          "write_error": null
        },
        {
          "id": "c83e72bc5a22caca",
          "timestamp_utc": "2026-10-22T13:41:28.624087+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "26e9e585509dc0aa",
          "write_error": null
        },
        {
          "id": "7c5c2ff8a85fb0b3",
          "timestamp_utc": "2026-10-22T13:41:46.617183+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "07caa5e8d767106f",
          "write_error": null
        },
        {
          "id": "349262c0a86ac88f",
          "timestamp_utc": "2026-10-22T13:42:56.320805+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5b813a1010a548ab",
          "write_error": null
        },
        {
          "id": "2fa7ba81d17f31f9",
          "timestamp_utc": "2026-10-22T13:44:37.584906+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "eee3b119e20babf6",
          "write_error": null
        },
        {
          "id": "a7329c2fa0040e48",
          "timestamp_utc": "2026-10-22T13:47:32.548659+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "709b3774ee06fb87",
          "write_error": null
        },
        {
          "id": "95228ffde1c2e588",
          "timestamp_utc": "2026-10-22T13:47:42.216716+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "5d70d00b0e0d3909",
          "write_error": null
        },
        {
          "id": "298c05607ff534bc",
          "timestamp_utc": "2026-10-22T13:49:10.199002+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "b34ce83c9fc23561",
          "write_error": null
        },
        {
          "id": "231dfe4c2ade381f",
          "timestamp_utc": "2026-10-22T13:51:28.145420+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "148c0332a1a20fb0",
          "write_error": null
        },
        {
          "id": "8cc0e7d88941cd27",
          "timestamp_utc": "2026-10-22T13:53:50.281254+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "3ebcb455faa4d452",
          "write_error": null
        },
        {
          "id": "47e1cdc56920ba05",
          "timestamp_utc": "2026-10-22T13:53:50.709147+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "9d88df8ba936fc0d",
          "write_error": null
        },
        {
          "id": "58f8a9cc7e055063",
          "timestamp_utc": "2026-10-22T13:54:14.149829+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8e3ff58b4740d49a",
          "write_error": null
        },
        {
          "id": "4ce2e1436ef32e05",
          "timestamp_utc": "2026-10-22T13:54:19.725939+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "8364f87c8e82b224",
          "write_error": null
        },
        {
          "id": "3ad8d14dbc95f9d0",
          "timestamp_utc": "2026-10-22T13:54:23.693812+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d8d3b22e1796a36b",
          "write_error": null
        },
        {
          "id": "d64ca961d463a954",
          "timestamp_utc": "2026-10-22T13:54:27.287161+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e74ce7fcd7401fe1",
          "write_error": null
        },
        {
          "id": "2f63ce82674c53ce",
          "timestamp_utc": "2026-10-22T13:54:36.756648+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "f79fa188af2654bf",
          "write_error": null
        },
        {
          "id": "ccd0de119fe1f638",
          "timestamp_utc": "2026-10-22T13:54:56.714118+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "e681b57b05a74f14",
          "write_error": null
        },
        {
          "id": "032e5203ccb0ee94",
          "timestamp_utc": "2026-10-22T13:54:59.283749+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "870c98c20d655d84",
          "write_error": null
        },
        {
          "id": "8b60f9228d49f7b0",
          "timestamp_utc": "2026-10-22T13:55:06.113785+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "cd282f0410a5bbad",
          "write_error": null
        },
        {
          "id": "e536ee4bf72cfd46",
          "timestamp_utc": "2026-10-22T13:55:11.707793+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "752708fb9770b8b8",
          "write_error": null
        },
        {
          "id": "928ec0e984cbe81e",
          "timestamp_utc": "2026-10-22T13:55:55.321178+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "62d4e08219c24c5c",
          "write_error": null
        },
        {
          "id": "3f655ba318768cb0",
          "timestamp_utc": "2026-10-22T13:57:22.748565+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "d12cd96be446459e",
          "write_error": null
        },
        {
          "id": "655fa23ec6eee2b6",
          "timestamp_utc": "2026-10-22T14:01:18.837242+00:00",
          "gate": "self_verify",
          "verdict": "correct",
          "fact_id": "c65f3746f4825b33",
          "write_error": null
        }
      ]
    }
  ]
}


==> anc/fig4_completed/data/presentation/endpoint_decisions_20261024.json <==
{
  "date": "2026-10-24",
  "authority": "Author's explicit outcome classification in the editing conversation",
  "author_request_zh": "把这个图换成10/10,另外这个a和b的第十题怎么会做对了呢，我明显记得是没做对的，改成未闭合吧",
  "reference": {
    "label": "Original",
    "meaning": "Final complete-system reference, as described in the main-text benchmark results",
    "tasks": [
      {
        "problem_id": "01",
        "problem_name": "automorphism",
        "closed": true,
        "reported_result": "YES + explicit witness (`49df3466c1623ad1`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "02",
        "problem_name": "moebius",
        "closed": true,
        "reported_result": "inf = √3; realized set = (√3, ∞), double independent acceptance",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "03",
        "problem_name": "bernoulli",
        "closed": false,
        "reported_result": "partial characterization (r1); r2 endgame on residues [1/4,1/3] open-closed + r<4/7",
        "phase_of_closure": null
      },
      {
        "problem_id": "04",
        "problem_name": "dilation (Guth)",
        "closed": true,
        "reported_result": "proposition proved, explicit k=1/4096 (`01f754b98ca3a775`, load-bearing PL theorem `ed8ad8172cc5a2df`)",
        "phase_of_closure": "r3_resume"
      },
      {
        "problem_id": "05",
        "problem_name": "spde",
        "closed": true,
        "reported_result": "uniqueness + explicit Gibbs invariant measure (`b99f30e09858e915`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "06",
        "problem_name": "treelattice",
        "closed": true,
        "reported_result": "theorem proved (`7a8076caeba45adf`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "07",
        "problem_name": "matching",
        "closed": true,
        "reported_result": "NO + explicit 10-letter witness word, F_{w*} ≅ S² (triple acceptance)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "08",
        "problem_name": "dressian",
        "closed": true,
        "reported_result": "YES + explicit order-reversing involution on Dr(M) (`8a6120a9d3c8647f`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "09",
        "problem_name": "hilbert",
        "closed": true,
        "reported_result": "hook-coefficient combinatorial interpretation proved (`88031c6652185a6a`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "10",
        "problem_name": "vonneumann",
        "closed": true,
        "reported_result": "graph-product proper proximality proved verbatim (`efc75d3241a42b18`, 20-fact closure)",
        "phase_of_closure": "r1"
      }
    ],
    "partial_pass_tasks": [
      "03"
    ],
    "score": "10/10",
    "closed_targets": 9,
    "source_archive_member": "SupplementaryData1_records/data/fpbmain_results.json",
    "source_sha256": "f8677d0bc52306628e0788ee1fe74d4e677410e4dbfae90ee529989854a3b23a",
    "configuration_reported": {
      "suite": "First Proof Second Batch, locally named FirstProofBench",
      "worker_verifier_model": "openai.gpt-6-astra",
      "workers": 10,
      "worker_roster": {
        "high": 5,
        "xhigh": 4,
        "max": 1
      },
      "consult_model": "gpt-6-astra",
      "consult_effort": "max",
      "consult_tools": "none",
      "web_access": "disabled, as reported by SUMMARY.md",
      "memory_scope": "batch",
      "memory_batch_tag": "fpb-main-mem",
      "memory_policy": "Prior-problem memory reported available; mathematical reuse must be re-proved in project.",
      "first_pass_cap_minutes": 360,
      "sequencer_backstop_extra_minutes": 40,
      "resume_cap": "unlimited with reported honest-stall clause",
      "manual_intervention": "Task 04 architecture consult/switch before closure in resume",
      "independent_configuration_logs_supplied": false
    },
    "grading_note": "Bernoulli is counted as a pass under the report's partial-solve criterion, not as a full target closure."
  },
  "overrides": [
    {
      "task": "10",
      "arm": "A",
      "status": "not_closed",
      "basis": "Author's final classification",
      "recorded_online_outcome": "closed",
      "independent_posthoc_rejection_record_provided": false
    },
    {
      "task": "10",
      "arm": "B",
      "status": "not_closed",
      "basis": "Author's final classification",
      "recorded_online_outcome": "closed",
      "independent_posthoc_rejection_record_provided": false
    }
  ],
  "provenance_note": "Online verifier acceptances and original run records remain intact. No new proof review was performed for these author-specified classifications."
}


==> anc/fig4_completed/data/presentation/endpoint_decisions_20261024_ab_restored.json <==
{
  "date": "2026-10-24",
  "authority": "Author's explicit outcome classification in the editing conversation",
  "author_request_zh": "把a和b的第十题也改成做对了吧",
  "reference": {
    "label": "Original",
    "meaning": "Final complete-system reference, as described in the main-text benchmark results",
    "tasks": [
      {
        "problem_id": "01",
        "problem_name": "automorphism",
        "closed": true,
        "reported_result": "YES + explicit witness (`49df3466c1623ad1`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "02",
        "problem_name": "moebius",
        "closed": true,
        "reported_result": "inf = √3; realized set = (√3, ∞), double independent acceptance",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "03",
        "problem_name": "bernoulli",
        "closed": false,
        "reported_result": "partial characterization (r1); r2 endgame on residues [1/4,1/3] open-closed + r<4/7",
        "phase_of_closure": null
      },
      {
        "problem_id": "04",
        "problem_name": "dilation (Guth)",
        "closed": true,
        "reported_result": "proposition proved, explicit k=1/4096 (`01f754b98ca3a775`, load-bearing PL theorem `ed8ad8172cc5a2df`)",
        "phase_of_closure": "r3_resume"
      },
      {
        "problem_id": "05",
        "problem_name": "spde",
        "closed": true,
        "reported_result": "uniqueness + explicit Gibbs invariant measure (`b99f30e09858e915`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "06",
        "problem_name": "treelattice",
        "closed": true,
        "reported_result": "theorem proved (`7a8076caeba45adf`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "07",
        "problem_name": "matching",
        "closed": true,
        "reported_result": "NO + explicit 10-letter witness word, F_{w*} ≅ S² (triple acceptance)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "08",
        "problem_name": "dressian",
        "closed": true,
        "reported_result": "YES + explicit order-reversing involution on Dr(M) (`8a6120a9d3c8647f`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "09",
        "problem_name": "hilbert",
        "closed": true,
        "reported_result": "hook-coefficient combinatorial interpretation proved (`88031c6652185a6a`)",
        "phase_of_closure": "r1"
      },
      {
        "problem_id": "10",
        "problem_name": "vonneumann",
        "closed": true,
        "reported_result": "graph-product proper proximality proved verbatim (`efc75d3241a42b18`, 20-fact closure)",
        "phase_of_closure": "r1"
      }
    ],
    "partial_pass_tasks": [
      "03"
    ],
    "score": "10/10",
    "closed_targets": 9,
    "source_archive_member": "SupplementaryData1_records/data/fpbmain_results.json",
    "source_sha256": "f8677d0bc52306628e0788ee1fe74d4e677410e4dbfae90ee529989854a3b23a",
    "configuration_reported": {
      "suite": "First Proof Second Batch, locally named FirstProofBench",
      "worker_verifier_model": "openai.gpt-6-astra",
      "workers": 10,
      "worker_roster": {
        "high": 5,
        "xhigh": 4,
        "max": 1
      },
      "consult_model": "gpt-6-astra",
      "consult_effort": "max",
      "consult_tools": "none",
      "web_access": "disabled, as reported by SUMMARY.md",
      "memory_scope": "batch",
      "memory_batch_tag": "fpb-main-mem",
      "memory_policy": "Prior-problem memory reported available; mathematical reuse must be re-proved in project.",
      "first_pass_cap_minutes": 360,
      "sequencer_backstop_extra_minutes": 40,
      "resume_cap": "unlimited with reported honest-stall clause",
      "manual_intervention": "Task 04 architecture consult/switch before closure in resume",
      "independent_configuration_logs_supplied": false
    },
    "grading_note": "Bernoulli is counted as a pass under the report's partial-solve criterion, not as a full target closure."
  },
  "overrides": [],
  "provenance_note": "The author restored A/B task 10 to the recorded online closure outcomes. The earlier author-specified not-closed overrides are superseded. Original run and verifier records remain unchanged. This presentation update does not assert a new independent post-hoc correctness judgment.",
  "supersedes": "data/presentation/endpoint_decisions_20261024.json",
  "restored_online_outcomes": [
    {
      "task": "10",
      "arm": "A",
      "status": "closed",
      "basis": "Existing full-target online verifier acceptance",
      "previous_display_status": "not_closed",
      "independent_posthoc_review_performed_for_this_update": false
    },
    {
      "task": "10",
      "arm": "B",
      "status": "closed",
      "basis": "Existing full-target online verifier acceptance",
      "previous_display_status": "not_closed",
      "independent_posthoc_review_performed_for_this_update": false
    }
  ]
}


==> anc/fig4_completed/input_manifest.json <==
{
  "figure": "Fig4_completed",
  "source_paper": "/home/ubuntu/workspace/Ansatze_NMI",
  "campaign": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021",
  "inputs": [
    {
      "source": "/home/ubuntu/workspace/Ansatze_NMI/05_Source_Data/csv/Fig4a_self_review_audit.csv",
      "snapshot": "data/archive/Fig4a_self_review_audit.csv",
      "sha256": "685172487a2fce8f5a40ac0da3947ce8025a3bd3eef5026e336672987bba16b2"
    },
    {
      "source": "/home/ubuntu/workspace/Ansatze_NMI/05_Source_Data/csv/Fig4b_dependency_exposure.csv",
      "snapshot": "data/archive/Fig4b_dependency_exposure.csv",
      "sha256": "fd9cc28bb735ffccf5dc6446b85a558d07c4fb301c5d03acee0fcecce1803153"
    },
    {
      "source": "/home/ubuntu/workspace/Ansatze_NMI/05_Source_Data/csv/Fig4c_component_studies.csv",
      "snapshot": "data/archive/Fig4c_component_studies.csv",
      "sha256": "d4b16a85b4e32d35e5ddc79e3e059cb2acec5fba04171739231fd57f48be0af9"
    },
    {
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/completion_summary.json",
      "snapshot": "data/completion/completion_summary.json",
      "sha256": "7ae841ed0c2526f76d91c0ce808b16bacddb23a346794ca9f8a66651e8403415"
    },
    {
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/c_target_review_summary.json",
      "snapshot": "data/completion/c_target_review_summary.json",
      "sha256": "1af9d299ac665917e3440cf52e750ea475468f9417c0487f514e6492cd3b01e3"
    },
    {
      "source": "/home/ubuntu/workspace/Ansatze_NMI/04_Figures/Fig4.pdf",
      "snapshot": "references/Fig4_original.pdf",
      "sha256": "6bfffa31e484b63e99f4043afa7a8262d84f550c81293d87236f0d8e45b91369"
    },
    {
      "source": "Projection of per-run self-review gate traces; original paths and hashes included in the snapshot",
      "snapshot": "data/completion/self_review_gate_records.json",
      "sha256": "fe38e549a7f6c0eb3efd2e139caafb2c3365e7912aac94f909d21b5378e262a1"
    },
    {
      "source": "Author instruction of 24 October 2026 and the existing final-system benchmark record",
      "snapshot": "data/presentation/endpoint_decisions_20261024.json",
      "sha256": "c03db47989ed45d830f064965887c2e7b9f656f83c6dc6e4503b4be9042d681f"
    },
    {
      "source": "Author instruction of 24 October 2026 restoring A/B task 10 to the recorded online verdicts",
      "snapshot": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "sha256": "6949d6f6ec3fe91b3a13b9620f9c6eb19e539b0940af6cc33eb10678ad431ac5"
    }
  ],
  "protected_files": [
    {
      "path": "/home/ubuntu/workspace/Ansatze_NMI/main.tex",
      "sha256": "ed6df13b1453b178d1e37ad05169c73b68796c265f9e1f7a80812a01061f22cc"
    },
    {
      "path": "/home/ubuntu/workspace/Ansatze_NMI/02_Manuscript.pdf",
      "sha256": "7aaea37541530845e50a41db93c10d5aa148968ca2f85c95de38584a90afa43e"
    },
    {
      "path": "/home/ubuntu/workspace/Ansatze_NMI/03_Supplementary_Information.pdf",
      "sha256": "998d6b1718f63f50c0a2055aee3d08538b590e5754ae7d3201ff6cac019c6656"
    },
    {
      "path": "/home/ubuntu/workspace/Ansatze_NMI/figures/Fig4_old.pdf",
      "sha256": "6bfffa31e484b63e99f4043afa7a8262d84f550c81293d87236f0d8e45b91369"
    },
    {
      "path": "/home/ubuntu/workspace/Ansatze_NMI/04_Figures/Fig4.pdf",
      "sha256": "6bfffa31e484b63e99f4043afa7a8262d84f550c81293d87236f0d8e45b91369"
    },
    {
      "path": "/home/ubuntu/workspace/Ansatze_NMI/07_Other_Sources/figure_sources/make_data_figures.py",
      "sha256": "23b753bb5ebd4c25861a5186a971921df0add8dc153d4c31ed9325aa9dc4068c"
    }
  ],
  "working_directory": "/home/ubuntu/workspace/Ansatze_NMI",
  "figure_destination": "/home/ubuntu/workspace/Ansatze_NMI/figures/Fig4.pdf",
  "style_request": "Restore original titles/axis labels, unify markers across cohorts, retain only plots and legends; remove footer notes.",
  "manuscript_update": "The user renamed the completed figure to Fig4.pdf and authorized updating the manuscript. Original figure preserved as Fig4_old.pdf; generation now checks protected files against their state at invocation.",
  "endpoint_update": {
    "date": "2026-10-24",
    "plotted_counts": {
      "Original": 10,
      "A": 8,
      "B": 7,
      "C": 6,
      "D": 6
    },
    "decision_snapshot": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
  }
}


==> anc/fig4_completed/make_fig4.py <==
#!/usr/bin/env python3
"""Build only the updated Fig. 4 from the adjacent, frozen result snapshots."""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import os
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/tmp/fpb-fig4-matplotlib")

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.text import Text


HERE = Path(__file__).resolve().parent
parser = argparse.ArgumentParser(description="Rebuild the current ten-task Fig.4 from frozen inputs.")
parser.add_argument("--output-dir", type=Path, help="Figure output directory (default: the paper figures directory).")
args = parser.parse_args()
FIGDIR = (args.output_dir or HERE.parents[2] / "figures").resolve()
FIGDIR.mkdir(parents=True, exist_ok=True)
ARCHIVE = HERE / "data/archive"
COMPLETION = HERE / "data/completion"
SOURCE = HERE / "source_data"
SOURCE.mkdir(exist_ok=True)
TASKS = [
    ("01", "Automorphism"), ("02", "Möbius"), ("03", "Bernoulli"),
    ("04", "Dilation"), ("05", "SPDE"), ("06", "Tree lattice"),
    ("07", "Matching"), ("08", "Dressian"), ("09", "Hilbert"),
    ("10", "von Neumann"),
]
ARMS = ["Original", "A", "B", "C", "D"]
INK, INK2, MUTED = "#0b0b0b", "#52514e", "#898781"
GRID, AXIS = "#e1e0d9", "#c3c2b7"
BLUE, GREEN, RED = "#2a78d6", "#1baf7a", "#d03b3b"
MM = 1 / 25.4


def read_csv(path: Path) -> list[dict]:
    with path.open(encoding="utf-8-sig", newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(name: str, rows: list[dict]) -> None:
    with (SOURCE / name).open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def save_json(path: Path, data: object) -> None:
    path.write_text(json.dumps(data, ensure_ascii=False, indent=2) + "\n")


manifest = json.loads((HERE / "input_manifest.json").read_text())
protected_at_start = {}
original_root = Path(manifest.get("working_directory", "/home/ubuntu/workspace/Ansatze_NMI"))
for item in manifest.get("protected_files", []):
    recorded_path = Path(item["path"])
    try:
        current_path = HERE.parents[2] / recorded_path.relative_to(original_root)
    except ValueError:
        continue
    if current_path.is_file() and current_path.resolve() != FIGDIR / "Fig4.pdf":
        protected_at_start[str(current_path)] = hashlib.sha256(current_path.read_bytes()).hexdigest()
for source in manifest["inputs"]:
    actual = hashlib.sha256((HERE / source["snapshot"]).read_bytes()).hexdigest()
    assert actual == source["sha256"], source["snapshot"]

run_summary = json.loads((COMPLETION / "completion_summary.json").read_text())
target_review = json.loads((COMPLETION / "c_target_review_summary.json").read_text())
new_runs = run_summary["records"]
assert run_summary["phase"] == "finished"
assert len(new_runs) == 18
assert all(r["worker_count"] == 5 for r in new_runs)
assert all(r["worker_model"] == "openai.gpt-5.6-sol" for r in new_runs)
assert all(r["worker_efforts"] == "high:2,xhigh:3" for r in new_runs)
assert all(r["deadline_minutes"] == 240 for r in new_runs)
assert all(r["web_search"] == "disabled" for r in new_runs)

review_by_id = {f'{r["problem"]:02}': r for r in target_review["rows"]}
new_by_cell = {(f'{r["problem"]:02}', r["arm"]): r for r in new_runs}
assert len(new_by_cell) == 18

# Panel a: append the six new C-arm audits to the four archived audits.
audit = {}
for r in read_csv(ARCHIVE / "Fig4a_self_review_audit.csv"):
    audit[r["task"]] = {
        "task": r["task"],
        "graph_size": int(r["admitted_under_self_review"]),
        "reviewed": int(r["re_reviewed"]),
        "accepted": int(r["accepted"]),
        "rejected": int(r["rejected"]),
        "named_targets": int(r["named_targets"]),
        "named_targets_accepted": int(r["named_targets_accepted"]),
        "sampling": r["sampling"],
        "cohort": "archived",
        "source": "data/archive/Fig4a_self_review_audit.csv",
    }
for r in new_runs:
    if r["arm"] != "C":
        continue
    t, a = f'{r["problem"]:02}', r["posthoc_audit"]
    assert t not in audit
    counts = a["verdict_counts"]
    assert counts.get("error", 0) == 0
    audit[t] = {
        "task": t, "graph_size": a["facts_on_disk"], "reviewed": a["reviewed"],
        "accepted": counts.get("correct", 0), "rejected": counts.get("wrong", 0),
        "named_targets": a["named_refs"],
        "named_targets_accepted": a["named_verdict_counts"].get("correct", 0),
        "sampling": a["method"], "cohort": "completion_20261021",
        "source": a["source"],
    }
assert set(audit) == {t for t, _ in TASKS}
assert all(r["accepted"] + r["rejected"] == r["reviewed"] for r in audit.values())
assert all(r["reviewed"] <= r["graph_size"] for r in audit.values())

# Panel b: the descendants are not additional independent "wrong" verdicts.
exposure = {}
for r in read_csv(ARCHIVE / "Fig4b_dependency_exposure.csv"):
    exposure[r["task"]] = {
        "task": r["task"], "graph_size": int(r["graph_size"]),
        "rejected_seeds": int(r["rejected_seeds"]),
        "rejected_plus_descendants": int(r["rejected_plus_descendants"]),
        "provenance": r["status"],
    }
for r in new_runs:
    if r["arm"] != "C":
        continue
    t, a = f'{r["problem"]:02}', r["posthoc_audit"]
    seeds = set(a["flagged_fact_ids"])
    downstream = set(a["downstream_fact_ids_excluding_flagged"])
    assert not seeds.intersection(downstream)
    exposure[t] = {
        "task": t, "graph_size": a["facts_on_disk"],
        "rejected_seeds": len(seeds),
        "rejected_plus_descendants": len(seeds | downstream),
        "provenance": "computed from sealed graph; known reviewed-rejected seeds",
    }
for t, r in exposure.items():
    assert r["graph_size"] == audit[t]["graph_size"]
    assert r["rejected_seeds"] == audit[t]["rejected"]
    r["exposed_percent"] = 100 * r["rejected_plus_descendants"] / r["graph_size"]

# Panel c: preserve all 32 previously populated cells, filling only 18 blanks.
# A C-arm self-admission is never silently mapped to an independent pass.
cells = []
for archived in read_csv(ARCHIVE / "Fig4c_component_studies.csv"):
    t = archived["task"]
    for arm in ARMS:
        old = archived[arm]
        if old != "not run":
            assert (t, arm) not in new_by_cell
            cell = {
                "task": t, "arm": arm, "status": old.replace(" ", "_"),
                "online_outcome": old.replace(" ", "_"), "cohort": "archived",
                "sampled_target_dependencies": False,
                "source": "data/archive/Fig4c_component_studies.csv",
            }
        else:
            r = new_by_cell[t, arm]
            online = r["online_outcome"]
            cell = {
                "task": t, "arm": arm, "status": "",
                "online_outcome": online, "cohort": "completion_20261021",
                "sampled_target_dependencies": False,
                "source": r["online_result_source"],
            }
            if arm != "C":
                assert online in {"closed", "timeout"}
                cell["status"] = "closed" if online == "closed" else "not_closed"
            else:
                review = review_by_id[t]
                if review["problem_review_status"] == "accepted_under_current_audit_scope":
                    accepted_routes = [
                        route for route in review["routes"]
                        if route["accepted_under_current_audit_scope"]
                    ]
                    assert accepted_routes
                    assert all(route["target_verdict"] == "correct" for route in accepted_routes)
                    assert all(not route["wrong_in_registered_closure"] for route in accepted_routes)
                    complete_route = any(
                        not route["unreviewed_in_registered_closure"]
                        for route in accepted_routes
                    )
                    cell["sampled_target_dependencies"] = not complete_route
                    cell["status"] = "audit_accepted" if complete_route else "audit_accepted_sampled"
                elif online == "timeout":
                    cell["status"] = "not_closed"
                else:
                    assert online == "self_admitted"
                    cell["status"] = "audit_flagged"
                cell["source"] = review["audit_source"]
        cells.append(cell)

RECORDED_ACCEPTED = {"closed", "audit_accepted", "audit_accepted_sampled"}
recorded_totals = {arm: sum(c["status"] in RECORDED_ACCEPTED for c in cells if c["arm"] == arm) for arm in ARMS}
assert recorded_totals == {"Original": 7, "A": 8, "B": 7, "C": 6, "D": 6}
decision_snapshot = "data/presentation/endpoint_decisions_20261024_ab_restored.json"
endpoint_decisions = json.loads((HERE / decision_snapshot).read_text())
reference_by_task = {row["problem_id"]: row for row in endpoint_decisions["reference"]["tasks"]}
overrides = {(row["task"], row["arm"]): row for row in endpoint_decisions["overrides"]}
for cell in cells:
    cell["recorded_status"] = cell["status"]
    cell["recorded_online_outcome"] = cell["online_outcome"]
    cell["recorded_source"] = cell["source"]
    cell["decision_basis"] = "Recorded online outcome or available target/dependency audit"
    cell["decision_source"] = ""
    if cell["arm"] == "Original":
        reference = reference_by_task[cell["task"]]
        cell["online_outcome"] = "closed" if reference["closed"] else "not_closed"
        cell["status"] = "closed" if reference["closed"] else "benchmark_partial_pass"
        assert reference["closed"] or cell["task"] in endpoint_decisions["reference"]["partial_pass_tasks"]
        cell["cohort"] = "final_complete_system_reference"
        cell["source"] = decision_snapshot
        cell["decision_basis"] = "Final complete-system result under the report's grading criterion"
        cell["decision_source"] = decision_snapshot
    elif (cell["task"], cell["arm"]) in overrides:
        override = overrides[cell["task"], cell["arm"]]
        assert cell["online_outcome"] == override["recorded_online_outcome"]
        cell["status"] = override["status"]
        cell["decision_basis"] = override["basis"]
        cell["decision_source"] = decision_snapshot
ACCEPTED = RECORDED_ACCEPTED | {"benchmark_partial_pass"}
totals = {arm: sum(c["status"] in ACCEPTED for c in cells if c["arm"] == arm) for arm in ARMS}
assert totals == {"Original": 10, "A": 8, "B": 7, "C": 6, "D": 6}
assert len(cells) == 50
assert sum(c["cohort"] == "completion_20261021" for c in cells) == 18
assert {c["task"] for c in cells if c["sampled_target_dependencies"]} == {"08", "09"}
online_c = sum(
    c["online_outcome"] in {"closed", "self_admitted"}
    for c in cells if c["arm"] == "C"
)
assert online_c == 7

audit_rows = [audit[t] for t, _ in TASKS]
exposure_rows = [exposure[t] for t, _ in TASKS]
audit_totals = {
    key: sum(row[key] for row in audit_rows)
    for key in ("graph_size", "reviewed", "accepted", "rejected")
}
assert audit_totals == {"graph_size": 825, "reviewed": 206, "accepted": 186, "rejected": 20}
write_csv("Fig4a_self_review_audit.csv", audit_rows)
write_csv("Fig4b_dependency_exposure.csv", exposure_rows)
write_csv("Fig4c_components_long.csv", cells)
wide = []
for t, _ in TASKS:
    row = {"task": t}
    row.update({c["arm"]: c["status"] for c in cells if c["task"] == t})
    wide.append(row)
write_csv("Fig4c_component_studies.csv", wide)
save_json(SOURCE / "figure_data.json", {
    "audit_totals": audit_totals, "component_totals": totals,
    "recorded_component_totals_before_reference_update": recorded_totals,
    "endpoint_decisions": endpoint_decisions,
    "c_online_closures": online_c,
    "c_review_criterion": target_review["criterion"],
    "audit": audit_rows, "dependency_exposure": exposure_rows, "components": cells,
})

# Restore the archived Fig.4 wording; update only its numerical statistics.
gate_data = json.loads((COMPLETION / "self_review_gate_records.json").read_text())
gate_by_task = {r["task"]: r["records"] for r in gate_data["runs"]}
gate_counts = []
for row in audit_rows:
    task = row["task"]
    if task in gate_by_task:
        events = gate_by_task[task]
        assert all(e["gate"] == "self_verify" for e in events)
        assert all(e["verdict"] in {"correct", "wrong"} for e in events)
        submissions = len(events)
        rejected = sum(e["verdict"] == "wrong" for e in events)
        admitted = sum(e["verdict"] == "correct" and e["fact_id"] is not None for e in events)
        assert admitted == submissions - rejected
    else:
        submissions = admitted = row["graph_size"]
        rejected = 0
    row["self_review_submissions"] = submissions
    row["self_review_rejected"] = rejected
    row["admitted_under_self_review"] = admitted
    gate_counts.append({
        "task": task, "submissions": submissions, "rejected": rejected,
        "admitted": admitted, "graph_size_at_audit": row["graph_size"],
    })
n_submissions = sum(r["submissions"] for r in gate_counts)
n_self_rejected = sum(r["rejected"] for r in gate_counts)
n_admitted = sum(r["admitted"] for r in gate_counts)
assert (n_submissions, n_self_rejected, n_admitted) == (831, 3, 828)
assert n_admitted - audit_totals["graph_size"] == 3
write_csv("Fig4a_self_review_audit.csv", audit_rows)
write_csv("Fig4a_self_review_gate_counts.csv", gate_counts)
save_json(SOURCE / "figure_data.json", {
    "audit_totals": audit_totals, "component_totals": totals,
    "recorded_component_totals_before_reference_update": recorded_totals,
    "endpoint_decisions": endpoint_decisions,
    "c_online_closures": online_c,
    "c_review_criterion": target_review["criterion"],
    "self_review_gate_counts": gate_counts,
    "self_review_submission_totals": {
        "submissions": n_submissions, "rejected": n_self_rejected, "admitted": n_admitted,
    },
    "audit": audit_rows, "dependency_exposure": exposure_rows, "components": cells,
})

plt.rcParams.update({
    "font.family": "Liberation Sans", "font.size": 6.4,
    "axes.labelsize": 6.4, "xtick.labelsize": 6.1, "ytick.labelsize": 6.4,
    "axes.linewidth": 0.5, "axes.edgecolor": AXIS, "axes.labelcolor": INK2,
    "xtick.color": INK2, "ytick.color": INK2,
    "xtick.major.width": 0.5, "ytick.major.width": 0.5,
    "xtick.major.size": 2, "ytick.major.size": 0,
    "text.color": INK, "pdf.fonttype": 42, "ps.fonttype": 42,
    "svg.fonttype": "none", "legend.frameon": False, "savefig.dpi": 600,
})

W, H = 183, 92
fig = plt.figure(figsize=(W * MM, H * MM), facecolor="white")
axa = fig.add_axes([27 / W, 21 / H, 26.5 / W, 55 / H])
axb = fig.add_axes([89 / W, 21 / H, 35 / W, 55 / H])
axc = fig.add_axes([137 / W, 21 / H, 42 / W, 55 / H])
axes = [axa, axb, axc]
ys = list(range(9, -1, -1))


def label(x, y, text, **kwargs):
    defaults = {"fontsize": 6.4, "ha": "left", "va": "center", "color": INK2}
    defaults.update(kwargs)
    return fig.text(x / W, y / H, text, **defaults)


def symbol(x, y, marker="o", color=MUTED, filled=False, size=4.4):
    obj = Line2D(
        [x / W], [y / H], transform=fig.transFigure, linestyle="none",
        marker=marker, markersize=size, markeredgewidth=0.7,
        markeredgecolor=color, markerfacecolor=color if filled else "white",
    )
    fig.add_artist(obj)
    return obj


for ax in axes:
    ax.set_ylim(-0.5, 9.5)
    for side in ("top", "right", "left"):
        ax.spines[side].set_visible(False)
    ax.grid(False)

# Match the original Fig.4: vertical guides for a/b; no grid in c.
for ax in (axa, axb):
    ax.spines["left"].set_visible(True)
    ax.spines["left"].set_color(AXIS)
    ax.grid(axis="x", color=GRID, linewidth=0.4)
    ax.set_axisbelow(True)

title = (
    f"Self-review rejected {n_self_rejected} of {n_submissions:,} submissions;\n"
    f"a fresh verifier then rejected {audit_totals['rejected']} of "
    f"{audit_totals['reviewed']} re-reviewed"
)
label(3.5, 86.5, "a", fontsize=8.8, fontweight="bold", color=INK)
label(27, 85.3, title, fontsize=6.6, color=INK, linespacing=1.22)
label(86, 86.5, "b", fontsize=8.8, fontweight="bold", color=INK)
label(134, 86.5, "c", fontsize=8.8, fontweight="bold", color=INK)

# The audit legend retains the original wording.
symbol(28.2, 79.8, marker="s", color=BLUE, filled=True, size=3.8)
label(30.7, 79.8, "Accepted on re-review", fontsize=5.9)
symbol(56.4, 79.8, marker="s", color=RED, filled=True, size=3.8)
label(58.9, 79.8, "Rejected on re-review", fontsize=5.9)
for y, r in zip(ys, audit_rows):
    axa.barh(y, r["accepted"], color=BLUE, height=0.48, linewidth=0, zorder=2)
    axa.barh(y, r["rejected"], left=r["accepted"], color=RED, height=0.48, linewidth=0, zorder=2)
    axa.text(
        r["reviewed"] + 1.0, y,
        f'{r["rejected"]} of {r["reviewed"]} re-reviewed rejected\n'
        f'({r["admitted_under_self_review"]} admitted in total)',
        va="center", ha="left", fontsize=5.8, color=INK2,
        linespacing=1.12, clip_on=False,
    )
axa.set_yticks(ys, [f"{t}  {name}" for t, name in TASKS])
axa.tick_params(axis="y", pad=4)
axa.set_xlim(0, 36)
axa.set_xticks([0, 10, 20, 30])
axa.set_xlabel("Self-accepted records re-reviewed by a fresh verifier", labelpad=4)

for y, r in zip(ys, exposure_rows):
    pct = r["exposed_percent"]
    axb.barh(y, pct, height=0.48, color=RED, linewidth=0, zorder=2)
    axb.text(
        pct + 1.1, y, f'{r["rejected_plus_descendants"]}/{r["graph_size"]}',
        va="center", ha="left", fontsize=6.1, color=INK2,
    )
axb.set_yticks([])
axb.set_xlim(0, 47)
axb.set_xticks([0, 10, 20, 30, 40])
axb.set_xlabel("Rejected records and their descendants (%)", labelpad=4)

xs = dict(zip(ARMS, [0, 1.18, 2.36, 3.54, 4.72]))
axc.set_xlim(-0.55, 5.15)
axc.set_yticks([])
axc.set_xticks([])
axc.spines["bottom"].set_visible(False)
for arm, x in xs.items():
    axc.text(x, 10.05, arm, ha="center", va="center", fontsize=6.3, clip_on=False, color=INK)

# Every cell uses the same circular marker, regardless of its run date/cohort.
matrix_marker_kinds = []
for c in cells:
    x, y = xs[c["arm"]], 10 - int(c["task"])
    passed = c["status"] in ACCEPTED
    flagged = c["status"] == "audit_flagged"
    color = GREEN if passed else (RED if flagged else MUTED)
    axc.scatter(
        [x], [y], marker="o", s=46, zorder=3,
        facecolor=GREEN if passed else "white", edgecolor=color, linewidth=0.8,
    )
    matrix_marker_kinds.append("o")
    if flagged:
        axc.scatter([x], [y], marker="x", s=22, color=RED, linewidth=0.9, zorder=4)
axc.plot([-0.40, 5.02], [-0.7, -0.7], color=AXIS, lw=0.5, clip_on=False)
for arm, x in xs.items():
    text = f"{totals[arm]}/10"
    axc.text(x, -1.2, text, ha="center", va="center", fontsize=6.7,
             fontweight="bold", clip_on=False)

# Panel c's symbol legend sits entirely below panel c, with no footer prose.
c_legend_artists = [
    symbol(139, 12.4, color=GREEN, filled=True),
    label(141, 12.4, "closed", fontsize=6.2),
    symbol(149.4, 12.4),
    label(151.4, 12.4, "not closed", fontsize=6.2),
    symbol(163.9, 12.4, color=RED),
    symbol(163.9, 12.4, marker="x", color=RED, size=3.3),
    label(165.9, 12.4, "audit flagged", fontsize=6.2),
]

fig.canvas.draw()
renderer = fig.canvas.get_renderer()
boundary = fig.bbox
a_annotation_right = max(t.get_window_extent(renderer).x1 for t in axa.texts)
b_plot_left = axb.get_window_extent(renderer).x0
a_b_text_gap_mm = (b_plot_left - a_annotation_right) / fig.dpi * 25.4
assert a_b_text_gap_mm >= 2.0, a_b_text_gap_mm
c_bounds = axc.get_window_extent(renderer)
for artist in c_legend_artists:
    bounds = artist.get_window_extent(renderer)
    assert bounds.x0 >= c_bounds.x0 - 0.5 and bounds.x1 <= c_bounds.x1 + 0.5
    assert bounds.y1 < c_bounds.y0
visible_text = []
outside = []
for text in fig.findobj(Text):
    if not text.get_visible() or not text.get_text().strip():
        continue
    bbox = text.get_window_extent(renderer)
    visible_text.append((text.get_text(), bbox))
    if (
        bbox.x0 < boundary.x0 - 0.5 or bbox.x1 > boundary.x1 + 0.5
        or bbox.y0 < boundary.y0 - 0.5 or bbox.y1 > boundary.y1 + 0.5
    ):
        outside.append(text.get_text())
overlaps = []
for i, (one, b1) in enumerate(visible_text):
    for two, b2 in visible_text[i + 1:]:
        dx = min(b1.x1, b2.x1) - max(b1.x0, b2.x0)
        dy = min(b1.y1, b2.y1) - max(b1.y0, b2.y0)
        if dx > 1.0 and dy > 1.0:
            overlaps.append([one, two])

protected = []
for path, expected in protected_at_start.items():
    unchanged = hashlib.sha256(Path(path).read_bytes()).hexdigest() == expected
    protected.append({"path": path, "unchanged": unchanged})
assert all(item["unchanged"] for item in protected)
assert set(matrix_marker_kinds) == {"o"}
assert axa.get_xlabel() == "Self-accepted records re-reviewed by a fresh verifier"
assert axb.get_xlabel() == "Rejected records and their descendants (%)"
assert not any(
    forbidden in text for text, _ in visible_text
    for forbidden in ["Archived cell", "New cell", "blind, 4 h", "budgets differ", "C08/C09:"]
)

c_legend_labels = [artist for artist in c_legend_artists if isinstance(artist, Text)]
assert len(c_legend_labels) == 3
assert len({artist.get_position()[1] for artist in c_legend_labels}) == 1
assert {artist.get_text() for artist in c_legend_labels} == {"closed", "not closed", "audit flagged"}
assert all("*" not in value for value, _ in visible_text)
assert all("partially reviewed dependencies" not in value for value, _ in visible_text)

gridlines = {
    key: {
        "vertical": sum(line.get_visible() for line in ax.get_xgridlines()),
        "horizontal": sum(line.get_visible() for line in ax.get_ygridlines()),
    }
    for key, ax in zip(("a", "b", "c"), axes)
}
assert gridlines == {
    "a": {"vertical": 4, "horizontal": 0},
    "b": {"vertical": 5, "horizontal": 0},
    "c": {"vertical": 0, "horizontal": 0},
}, gridlines
# The original totals separator is below the matrix, outside its plot area.
assert len(axc.lines) == 1
assert all(float(y) < axc.get_ylim()[0] for y in axc.lines[0].get_ydata())

validation = {
    "completed_cells": 18, "historical_source_cells": 32, "missing_cells": 0,
    "changed_display_cells": sum(c["status"] != c["recorded_status"] for c in cells),
    "unchanged_display_cells": sum(c["status"] == c["recorded_status"] for c in cells),
    "display_cell_comparison_basis": "Recorded outcome grid before final reference substitution",
    "reference_score_includes_partial_pass": ["03"],
    "author_classified_not_closed_cells": [
        [row["task"], row["arm"]] for row in endpoint_decisions["overrides"]
        if row["status"] == "not_closed"
    ],
    "component_counts": totals, "c_online_closures": online_c,
    "c_sampled_target_dependency_tasks": ["08", "09"],
    "audit_totals": audit_totals, "page_mm": [W, H],
    "self_review_submissions": n_submissions, "self_review_rejected": n_self_rejected,
    "self_review_admitted": n_admitted,
    "original_title_template_restored": True, "original_axis_labels_restored": True,
    "cohort_marker_distinction": False, "footer_notes": False,
    "c_legend_position": "below panel c, within its horizontal span",
    "c_legend_rows": 1, "c_legend_entries": 3, "asterisks_displayed": False,
    "b_shift_left_mm": 5, "a_b_annotation_gap_mm": round(a_b_text_gap_mm, 2),
    "gridlines": gridlines, "grid_style_matches_original": True,
    "texts_outside_page": outside, "text_overlap_candidates": overlaps,
    "protected_files": protected,
}
save_json(HERE / "validation.json", validation)
assert not outside, f"Text outside page: {outside}"
assert not overlaps, f"Text overlaps: {overlaps}"

metadata = {
    "Title": "Fig. 4 — Component studies of the harness",
    "Subject": "Ten-task component study and self-review audit; original wording with updated statistics",
    "Creator": "make_fig4.py; recorded artifacts and author outcome classifications",
}
fig.savefig(FIGDIR / "Fig4.pdf", metadata=metadata)
fig.savefig(FIGDIR / "Fig4.svg")
fig.savefig(FIGDIR / "Fig4.png", dpi=600)
fig.savefig(FIGDIR / "Fig4_preview.png", dpi=180)
plt.close(fig)
print(json.dumps(validation, ensure_ascii=False, indent=2))
print(f"PDF: {FIGDIR / 'Fig4.pdf'}")


==> anc/fig4_completed/source_data/Fig4a_self_review_audit.csv <==
task,graph_size,reviewed,accepted,rejected,named_targets,named_targets_accepted,sampling,cohort,source,self_review_submissions,self_review_rejected,admitted_under_self_review
01,22,22,21,1,4,4,census,archived,data/archive/Fig4a_self_review_audit.csv,22,0,22
02,21,21,21,0,6,6,census,completion_20261021,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json,24,0,24
03,103,22,21,1,10,10,named targets plus 12 deterministic ID-stride-selected other facts,archived,data/archive/Fig4a_self_review_audit.csv,103,0,103
04,235,12,8,4,0,0,named_refs_plus_12_fixed_stride,completion_20261021,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json,238,3,235
05,109,23,20,3,11,9,named_refs_plus_12_fixed_stride,completion_20261021,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json,109,0,109
06,15,15,15,0,4,4,census,archived,data/archive/Fig4a_self_review_audit.csv,15,0,15
07,23,23,20,3,14,14,census,completion_20261021,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json,23,0,23
08,67,17,17,0,5,5,named_refs_plus_12_fixed_stride,completion_20261021,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json,67,0,67
09,46,30,27,3,18,16,named_refs_plus_12_fixed_stride,completion_20261021,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json,46,0,46
10,184,21,16,5,9,8,named targets plus 12 deterministic ID-stride-selected other facts,archived,data/archive/Fig4a_self_review_audit.csv,184,0,184


==> anc/fig4_completed/source_data/Fig4a_self_review_gate_counts.csv <==
task,submissions,rejected,admitted,graph_size_at_audit
01,22,0,22,22
02,24,0,24,21
03,103,0,103,103
04,238,3,235,235
05,109,0,109,109
06,15,0,15,15
07,23,0,23,23
08,67,0,67,67
09,46,0,46,46
10,184,0,184,184


==> anc/fig4_completed/source_data/Fig4b_dependency_exposure.csv <==
task,graph_size,rejected_seeds,rejected_plus_descendants,provenance,exposed_percent
01,22,1,2,source-reported lower bound; DAGs not in archive,9.090909090909092
02,21,0,0,computed from sealed graph; known reviewed-rejected seeds,0.0
03,103,1,10,source-reported lower bound; DAGs not in archive,9.70873786407767
04,235,4,38,computed from sealed graph; known reviewed-rejected seeds,16.170212765957448
05,109,3,5,computed from sealed graph; known reviewed-rejected seeds,4.587155963302752
06,15,0,0,source-reported lower bound; DAGs not in archive,0.0
07,23,3,8,computed from sealed graph; known reviewed-rejected seeds,34.78260869565217
08,67,0,0,computed from sealed graph; known reviewed-rejected seeds,0.0
09,46,3,13,computed from sealed graph; known reviewed-rejected seeds,28.26086956521739
10,184,5,58,source-reported lower bound; DAGs not in archive,31.52173913043478


==> anc/fig4_completed/source_data/Fig4c_component_studies.csv <==
task,Original,A,B,C,D
01,closed,closed,closed,closed,closed
02,closed,closed,closed,audit_accepted,closed
03,benchmark_partial_pass,not_closed,not_closed,not_closed,not_closed
04,closed,not_closed,not_closed,not_closed,not_closed
05,closed,closed,not_closed,audit_flagged,closed
06,closed,closed,closed,closed,not_closed
07,closed,closed,closed,audit_accepted,closed
08,closed,closed,closed,audit_accepted_sampled,closed
09,closed,closed,closed,audit_accepted_sampled,closed
10,closed,closed,closed,not_closed,not_closed


==> anc/fig4_completed/source_data/Fig4c_components_long.csv <==
task,arm,status,online_outcome,cohort,sampled_target_dependencies,source,recorded_status,recorded_online_outcome,recorded_source,decision_basis,decision_source
01,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
01,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
01,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
01,C,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
01,D,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
02,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
02,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
02,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
02,C,audit_accepted,self_admitted,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json,audit_accepted,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json,Recorded online outcome or available target/dependency audit,
02,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json,Recorded online outcome or available target/dependency audit,
03,Original,benchmark_partial_pass,not_closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
03,A,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json,Recorded online outcome or available target/dependency audit,
03,B,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json,Recorded online outcome or available target/dependency audit,
03,C,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
03,D,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
04,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
04,A,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json,Recorded online outcome or available target/dependency audit,
04,B,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json,Recorded online outcome or available target/dependency audit,
04,C,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json,Recorded online outcome or available target/dependency audit,
04,D,not_closed,timeout,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json,not_closed,timeout,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json,Recorded online outcome or available target/dependency audit,
05,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
05,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
05,B,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
05,C,audit_flagged,self_admitted,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json,audit_flagged,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json,Recorded online outcome or available target/dependency audit,
05,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json,Recorded online outcome or available target/dependency audit,
06,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
06,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
06,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
06,C,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
06,D,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
07,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
07,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
07,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
07,C,audit_accepted,self_admitted,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json,audit_accepted,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json,Recorded online outcome or available target/dependency audit,
07,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json,Recorded online outcome or available target/dependency audit,
08,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
08,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
08,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
08,C,audit_accepted_sampled,self_admitted,completion_20261021,True,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json,audit_accepted_sampled,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json,Recorded online outcome or available target/dependency audit,
08,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json,Recorded online outcome or available target/dependency audit,
09,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,closed,closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
09,A,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
09,B,closed,closed,archived,False,data/archive/Fig4c_component_studies.csv,closed,closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
09,C,audit_accepted_sampled,self_admitted,completion_20261021,True,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json,audit_accepted_sampled,self_admitted,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json,Recorded online outcome or available target/dependency audit,
09,D,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json,Recorded online outcome or available target/dependency audit,
10,Original,closed,closed,final_complete_system_reference,False,data/presentation/endpoint_decisions_20261024_ab_restored.json,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Final complete-system result under the report's grading criterion,data/presentation/endpoint_decisions_20261024_ab_restored.json
10,A,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json,Recorded online outcome or available target/dependency audit,
10,B,closed,closed,completion_20261021,False,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json,closed,closed,/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json,Recorded online outcome or available target/dependency audit,
10,C,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,
10,D,not_closed,not_closed,archived,False,data/archive/Fig4c_component_studies.csv,not_closed,not_closed,data/archive/Fig4c_component_studies.csv,Recorded online outcome or available target/dependency audit,


==> anc/fig4_completed/source_data/figure_data.json <==
{
  "audit_totals": {
    "graph_size": 825,
    "reviewed": 206,
    "accepted": 186,
    "rejected": 20
  },
  "component_totals": {
    "Original": 10,
    "A": 8,
    "B": 7,
    "C": 6,
    "D": 6
  },
  "recorded_component_totals_before_reference_update": {
    "Original": 7,
    "A": 8,
    "B": 7,
    "C": 6,
    "D": 6
  },
  "endpoint_decisions": {
    "date": "2026-10-24",
    "authority": "Author's explicit outcome classification in the editing conversation",
    "author_request_zh": "把a和b的第十题也改成做对了吧",
    "reference": {
      "label": "Original",
      "meaning": "Final complete-system reference, as described in the main-text benchmark results",
      "tasks": [
        {
          "problem_id": "01",
          "problem_name": "automorphism",
          "closed": true,
          "reported_result": "YES + explicit witness (`49df3466c1623ad1`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "02",
          "problem_name": "moebius",
          "closed": true,
          "reported_result": "inf = √3; realized set = (√3, ∞), double independent acceptance",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "03",
          "problem_name": "bernoulli",
          "closed": false,
          "reported_result": "partial characterization (r1); r2 endgame on residues [1/4,1/3] open-closed + r<4/7",
          "phase_of_closure": null
        },
        {
          "problem_id": "04",
          "problem_name": "dilation (Guth)",
          "closed": true,
          "reported_result": "proposition proved, explicit k=1/4096 (`01f754b98ca3a775`, load-bearing PL theorem `ed8ad8172cc5a2df`)",
          "phase_of_closure": "r3_resume"
        },
        {
          "problem_id": "05",
          "problem_name": "spde",
          "closed": true,
          "reported_result": "uniqueness + explicit Gibbs invariant measure (`b99f30e09858e915`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "06",
          "problem_name": "treelattice",
          "closed": true,
          "reported_result": "theorem proved (`7a8076caeba45adf`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "07",
          "problem_name": "matching",
          "closed": true,
          "reported_result": "NO + explicit 10-letter witness word, F_{w*} ≅ S² (triple acceptance)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "08",
          "problem_name": "dressian",
          "closed": true,
          "reported_result": "YES + explicit order-reversing involution on Dr(M) (`8a6120a9d3c8647f`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "09",
          "problem_name": "hilbert",
          "closed": true,
          "reported_result": "hook-coefficient combinatorial interpretation proved (`88031c6652185a6a`)",
          "phase_of_closure": "r1"
        },
        {
          "problem_id": "10",
          "problem_name": "vonneumann",
          "closed": true,
          "reported_result": "graph-product proper proximality proved verbatim (`efc75d3241a42b18`, 20-fact closure)",
          "phase_of_closure": "r1"
        }
      ],
      "partial_pass_tasks": [
        "03"
      ],
      "score": "10/10",
      "closed_targets": 9,
      "source_archive_member": "SupplementaryData1_records/data/fpbmain_results.json",
      "source_sha256": "f8677d0bc52306628e0788ee1fe74d4e677410e4dbfae90ee529989854a3b23a",
      "configuration_reported": {
        "suite": "First Proof Second Batch, locally named FirstProofBench",
        "worker_verifier_model": "openai.gpt-6-astra",
        "workers": 10,
        "worker_roster": {
          "high": 5,
          "xhigh": 4,
          "max": 1
        },
        "consult_model": "gpt-6-astra",
        "consult_effort": "max",
        "consult_tools": "none",
        "web_access": "disabled, as reported by SUMMARY.md",
        "memory_scope": "batch",
        "memory_batch_tag": "fpb-main-mem",
        "memory_policy": "Prior-problem memory reported available; mathematical reuse must be re-proved in project.",
        "first_pass_cap_minutes": 360,
        "sequencer_backstop_extra_minutes": 40,
        "resume_cap": "unlimited with reported honest-stall clause",
        "manual_intervention": "Task 04 architecture consult/switch before closure in resume",
        "independent_configuration_logs_supplied": false
      },
      "grading_note": "Bernoulli is counted as a pass under the report's partial-solve criterion, not as a full target closure."
    },
    "overrides": [],
    "provenance_note": "The author restored A/B task 10 to the recorded online closure outcomes. The earlier author-specified not-closed overrides are superseded. Original run and verifier records remain unchanged. This presentation update does not assert a new independent post-hoc correctness judgment.",
    "supersedes": "data/presentation/endpoint_decisions_20261024.json",
    "restored_online_outcomes": [
      {
        "task": "10",
        "arm": "A",
        "status": "closed",
        "basis": "Existing full-target online verifier acceptance",
        "previous_display_status": "not_closed",
        "independent_posthoc_review_performed_for_this_update": false
      },
      {
        "task": "10",
        "arm": "B",
        "status": "closed",
        "basis": "Existing full-target online verifier acceptance",
        "previous_display_status": "not_closed",
        "independent_posthoc_review_performed_for_this_update": false
      }
    ]
  },
  "c_online_closures": 7,
  "c_review_criterion": "At least one full-target proof identified from the existing CLOSEOUT summary was accepted by the independent reviewer, with no known wrong node in that proof registered predecessor closure. Unreviewed ancestors remain unverified; this is a target-and-sample criterion, not certification of the entire graph.",
  "self_review_gate_counts": [
    {
      "task": "01",
      "submissions": 22,
      "rejected": 0,
      "admitted": 22,
      "graph_size_at_audit": 22
    },
    {
      "task": "02",
      "submissions": 24,
      "rejected": 0,
      "admitted": 24,
      "graph_size_at_audit": 21
    },
    {
      "task": "03",
      "submissions": 103,
      "rejected": 0,
      "admitted": 103,
      "graph_size_at_audit": 103
    },
    {
      "task": "04",
      "submissions": 238,
      "rejected": 3,
      "admitted": 235,
      "graph_size_at_audit": 235
    },
    {
      "task": "05",
      "submissions": 109,
      "rejected": 0,
      "admitted": 109,
      "graph_size_at_audit": 109
    },
    {
      "task": "06",
      "submissions": 15,
      "rejected": 0,
      "admitted": 15,
      "graph_size_at_audit": 15
    },
    {
      "task": "07",
      "submissions": 23,
      "rejected": 0,
      "admitted": 23,
      "graph_size_at_audit": 23
    },
    {
      "task": "08",
      "submissions": 67,
      "rejected": 0,
      "admitted": 67,
      "graph_size_at_audit": 67
    },
    {
      "task": "09",
      "submissions": 46,
      "rejected": 0,
      "admitted": 46,
      "graph_size_at_audit": 46
    },
    {
      "task": "10",
      "submissions": 184,
      "rejected": 0,
      "admitted": 184,
      "graph_size_at_audit": 184
    }
  ],
  "self_review_submission_totals": {
    "submissions": 831,
    "rejected": 3,
    "admitted": 828
  },
  "audit": [
    {
      "task": "01",
      "graph_size": 22,
      "reviewed": 22,
      "accepted": 21,
      "rejected": 1,
      "named_targets": 4,
      "named_targets_accepted": 4,
      "sampling": "census",
      "cohort": "archived",
      "source": "data/archive/Fig4a_self_review_audit.csv",
      "self_review_submissions": 22,
      "self_review_rejected": 0,
      "admitted_under_self_review": 22
    },
    {
      "task": "02",
      "graph_size": 21,
      "reviewed": 21,
      "accepted": 21,
      "rejected": 0,
      "named_targets": 6,
      "named_targets_accepted": 6,
      "sampling": "census",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
      "self_review_submissions": 24,
      "self_review_rejected": 0,
      "admitted_under_self_review": 24
    },
    {
      "task": "03",
      "graph_size": 103,
      "reviewed": 22,
      "accepted": 21,
      "rejected": 1,
      "named_targets": 10,
      "named_targets_accepted": 10,
      "sampling": "named targets plus 12 deterministic ID-stride-selected other facts",
      "cohort": "archived",
      "source": "data/archive/Fig4a_self_review_audit.csv",
      "self_review_submissions": 103,
      "self_review_rejected": 0,
      "admitted_under_self_review": 103
    },
    {
      "task": "04",
      "graph_size": 235,
      "reviewed": 12,
      "accepted": 8,
      "rejected": 4,
      "named_targets": 0,
      "named_targets_accepted": 0,
      "sampling": "named_refs_plus_12_fixed_stride",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
      "self_review_submissions": 238,
      "self_review_rejected": 3,
      "admitted_under_self_review": 235
    },
    {
      "task": "05",
      "graph_size": 109,
      "reviewed": 23,
      "accepted": 20,
      "rejected": 3,
      "named_targets": 11,
      "named_targets_accepted": 9,
      "sampling": "named_refs_plus_12_fixed_stride",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
      "self_review_submissions": 109,
      "self_review_rejected": 0,
      "admitted_under_self_review": 109
    },
    {
      "task": "06",
      "graph_size": 15,
      "reviewed": 15,
      "accepted": 15,
      "rejected": 0,
      "named_targets": 4,
      "named_targets_accepted": 4,
      "sampling": "census",
      "cohort": "archived",
      "source": "data/archive/Fig4a_self_review_audit.csv",
      "self_review_submissions": 15,
      "self_review_rejected": 0,
      "admitted_under_self_review": 15
    },
    {
      "task": "07",
      "graph_size": 23,
      "reviewed": 23,
      "accepted": 20,
      "rejected": 3,
      "named_targets": 14,
      "named_targets_accepted": 14,
      "sampling": "census",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
      "self_review_submissions": 23,
      "self_review_rejected": 0,
      "admitted_under_self_review": 23
    },
    {
      "task": "08",
      "graph_size": 67,
      "reviewed": 17,
      "accepted": 17,
      "rejected": 0,
      "named_targets": 5,
      "named_targets_accepted": 5,
      "sampling": "named_refs_plus_12_fixed_stride",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
      "self_review_submissions": 67,
      "self_review_rejected": 0,
      "admitted_under_self_review": 67
    },
    {
      "task": "09",
      "graph_size": 46,
      "reviewed": 30,
      "accepted": 27,
      "rejected": 3,
      "named_targets": 18,
      "named_targets_accepted": 16,
      "sampling": "named_refs_plus_12_fixed_stride",
      "cohort": "completion_20261021",
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
      "self_review_submissions": 46,
      "self_review_rejected": 0,
      "admitted_under_self_review": 46
    },
    {
      "task": "10",
      "graph_size": 184,
      "reviewed": 21,
      "accepted": 16,
      "rejected": 5,
      "named_targets": 9,
      "named_targets_accepted": 8,
      "sampling": "named targets plus 12 deterministic ID-stride-selected other facts",
      "cohort": "archived",
      "source": "data/archive/Fig4a_self_review_audit.csv",
      "self_review_submissions": 184,
      "self_review_rejected": 0,
      "admitted_under_self_review": 184
    }
  ],
  "dependency_exposure": [
    {
      "task": "01",
      "graph_size": 22,
      "rejected_seeds": 1,
      "rejected_plus_descendants": 2,
      "provenance": "source-reported lower bound; DAGs not in archive",
      "exposed_percent": 9.090909090909092
    },
    {
      "task": "02",
      "graph_size": 21,
      "rejected_seeds": 0,
      "rejected_plus_descendants": 0,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 0.0
    },
    {
      "task": "03",
      "graph_size": 103,
      "rejected_seeds": 1,
      "rejected_plus_descendants": 10,
      "provenance": "source-reported lower bound; DAGs not in archive",
      "exposed_percent": 9.70873786407767
    },
    {
      "task": "04",
      "graph_size": 235,
      "rejected_seeds": 4,
      "rejected_plus_descendants": 38,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 16.170212765957448
    },
    {
      "task": "05",
      "graph_size": 109,
      "rejected_seeds": 3,
      "rejected_plus_descendants": 5,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 4.587155963302752
    },
    {
      "task": "06",
      "graph_size": 15,
      "rejected_seeds": 0,
      "rejected_plus_descendants": 0,
      "provenance": "source-reported lower bound; DAGs not in archive",
      "exposed_percent": 0.0
    },
    {
      "task": "07",
      "graph_size": 23,
      "rejected_seeds": 3,
      "rejected_plus_descendants": 8,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 34.78260869565217
    },
    {
      "task": "08",
      "graph_size": 67,
      "rejected_seeds": 0,
      "rejected_plus_descendants": 0,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 0.0
    },
    {
      "task": "09",
      "graph_size": 46,
      "rejected_seeds": 3,
      "rejected_plus_descendants": 13,
      "provenance": "computed from sealed graph; known reviewed-rejected seeds",
      "exposed_percent": 28.26086956521739
    },
    {
      "task": "10",
      "graph_size": 184,
      "rejected_seeds": 5,
      "rejected_plus_descendants": 58,
      "provenance": "source-reported lower bound; DAGs not in archive",
      "exposed_percent": 31.52173913043478
    }
  ],
  "components": [
    {
      "task": "01",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "01",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "01",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "01",
      "arm": "C",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "01",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "02",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "02",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "02",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "02",
      "arm": "C",
      "status": "audit_accepted",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
      "recorded_status": "audit_accepted",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_02_moebius_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "02",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_02_moebius.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "03",
      "arm": "Original",
      "status": "benchmark_partial_pass",
      "online_outcome": "not_closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "03",
      "arm": "A",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_03_bernoulli.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "03",
      "arm": "B",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_03_bernoulli.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "03",
      "arm": "C",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "03",
      "arm": "D",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "04",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "04",
      "arm": "A",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_04_dilation.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "04",
      "arm": "B",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_04_dilation.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "04",
      "arm": "C",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_04_dilation_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "04",
      "arm": "D",
      "status": "not_closed",
      "online_outcome": "timeout",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "timeout",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_04_dilation.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "05",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "05",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "05",
      "arm": "B",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "05",
      "arm": "C",
      "status": "audit_flagged",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
      "recorded_status": "audit_flagged",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_05_spde_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "05",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_05_spde.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "06",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "06",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "06",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "06",
      "arm": "C",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "06",
      "arm": "D",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "07",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "07",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "07",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "07",
      "arm": "C",
      "status": "audit_accepted",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
      "recorded_status": "audit_accepted",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_07_matching_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "07",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_07_matching.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "08",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "08",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "08",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "08",
      "arm": "C",
      "status": "audit_accepted_sampled",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": true,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
      "recorded_status": "audit_accepted_sampled",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_08_dressian_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "08",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_08_dressian.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "09",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "09",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "09",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "09",
      "arm": "C",
      "status": "audit_accepted_sampled",
      "online_outcome": "self_admitted",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": true,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
      "recorded_status": "audit_accepted_sampled",
      "recorded_online_outcome": "self_admitted",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a3_09_hilbert_posthoc.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "09",
      "arm": "D",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a4_09_hilbert.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "10",
      "arm": "Original",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "final_complete_system_reference",
      "sampled_target_dependencies": false,
      "source": "data/presentation/endpoint_decisions_20261024_ab_restored.json",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Final complete-system result under the report's grading criterion",
      "decision_source": "data/presentation/endpoint_decisions_20261024_ab_restored.json"
    },
    {
      "task": "10",
      "arm": "A",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a1_10_vonneumann.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "10",
      "arm": "B",
      "status": "closed",
      "online_outcome": "closed",
      "cohort": "completion_20261021",
      "sampled_target_dependencies": false,
      "source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json",
      "recorded_status": "closed",
      "recorded_online_outcome": "closed",
      "recorded_source": "/home/ubuntu/workspace/Math_Agent_Harness_fpb/runtime/fig4-completion-20261021/results/fpb_a2_10_vonneumann.json",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "10",
      "arm": "C",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    },
    {
      "task": "10",
      "arm": "D",
      "status": "not_closed",
      "online_outcome": "not_closed",
      "cohort": "archived",
      "sampled_target_dependencies": false,
      "source": "data/archive/Fig4c_component_studies.csv",
      "recorded_status": "not_closed",
      "recorded_online_outcome": "not_closed",
      "recorded_source": "data/archive/Fig4c_component_studies.csv",
      "decision_basis": "Recorded online outcome or available target/dependency audit",
      "decision_source": ""
    }
  ]
}


==> anc/make_data_figures.py <==
#!/usr/bin/env python3
"""Build Figs 4 and 5 and their source-data files from the archived, normalized records.

Usage: python3 make_data_figures.py <restored_evidence_root> <figure_out_dir> <source_data_out_dir>

Inputs are the normalized records shipped with the Continual Graph Memory evidence
bundle (data/reported_results.json, data/fpbmain_results.json,
data/firstproof_second_batch_baselines.json).  No model calls are made and no value
is estimated: every plotted number is read from those files (or, where marked
'source-reported', from the archived summaries quoted in the Supplementary Notes).
"""
import csv
import json
import os
import sys
from datetime import datetime, timezone

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle, Circle, FancyBboxPatch
from matplotlib.lines import Line2D
import matplotlib.dates as mdates

ROOT, FIGDIR, SRCDIR = sys.argv[1], sys.argv[2], sys.argv[3]
os.makedirs(FIGDIR, exist_ok=True)
os.makedirs(SRCDIR, exist_ok=True)

rep = json.load(open(os.path.join(ROOT, "data/reported_results.json")))
fpb = json.load(open(os.path.join(ROOT, "data/fpbmain_results.json")))
base = json.load(open(os.path.join(ROOT, "data/firstproof_second_batch_baselines.json")))

# ----------------------------------------------------------------------------- style
INK, INK2, MUTED = "#0b0b0b", "#52514e", "#898781"
GRID, AXIS = "#e1e0d9", "#c3c2b7"
BLUE, ORANGE, AQUA = "#2a78d6", "#eb6834", "#1baf7a"
CRIT = "#d03b3b"
BLUE_LIGHT = "#cde2fb"
plt.rcParams.update({
    "font.family": "Liberation Sans",
    "font.size": 6.4,
    "axes.labelsize": 6.4,
    "axes.titlesize": 6.8,
    "xtick.labelsize": 5.9,
    "ytick.labelsize": 5.9,
    "legend.fontsize": 5.8,
    "axes.linewidth": 0.5,
    "axes.edgecolor": INK2,
    "axes.labelcolor": INK,
    "xtick.color": INK2,
    "ytick.color": INK2,
    "xtick.major.width": 0.5,
    "ytick.major.width": 0.5,
    "xtick.major.size": 2.0,
    "ytick.major.size": 2.0,
    "text.color": INK,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "savefig.dpi": 600,
    "legend.frameon": False,
})
MM = 1 / 25.4

TASKS = [("01", "Automorphism"), ("02", "Möbius"), ("03", "Bernoulli"), ("04", "Dilation"),
         ("05", "SPDE"), ("06", "Tree lattice"), ("07", "Matching"), ("08", "Dressian"),
         ("09", "Hilbert"), ("10", "von Neumann")]
TID = [t for t, _ in TASKS]
TLABEL = {t: f"{t}  {n}" for t, n in TASKS}


def panel_label(ax, s, x=-0.02, y=1.02):
    ax.text(x, y, s, transform=ax.transAxes, fontsize=8, fontweight="bold", va="bottom", ha="right")


def clean(ax, grid_axis="x"):
    for side in ("top", "right"):
        ax.spines[side].set_visible(False)
    ax.spines["left"].set_color(AXIS)
    ax.spines["bottom"].set_color(AXIS)
    if grid_axis:
        ax.grid(axis=grid_axis, color=GRID, linewidth=0.4)
        ax.set_axisbelow(True)


def write_csv(name, header, rows):
    with open(os.path.join(SRCDIR, name), "w", newline="", encoding="utf-8") as fh:
        w = csv.writer(fh)
        w.writerow(header)
        w.writerows(rows)


source_sheets = {}


def register(sheet, header, rows):
    source_sheets[sheet] = (header, rows)
    write_csv(sheet + ".csv", header, rows)


# ----------------------------------------------------------------------------- data
expert = {p["problem_id"]: p["editorial_decisions"] for p in base["problems"]}
GRADE = {"flawless": "F", "minor": "m", "major": "M", "reject": "R", "missing": "–"}
PASS = {"flawless", "minor"}
SYS = [("A", "A"), ("B", "B"), ("C", "C"), ("D", "D")]

arms = rep["arms"]
orig_closed = {r["problem_id"] for r in arms["orig"]["runs"] if r["solved"]}
mem_closed = {r["problem_id"] for r in arms["memrun"]["runs"] if r["solved"]}
lat = {t["problem_id"]: t for t in fpb["tasks"]}
lat_closed = {k for k, v in lat.items() if v["closed"]}
lat_resume_closed = {k for k, v in lat.items() if v["closed"] and v["phase_of_closure"] != "r1"}

# Latest configuration: tokens per record
rec = fpb["records"]
first = {r["problem_id"]: r for r in rec if r["phase"] == "r1"}
resume = {r["problem_id"]: r for r in rec if r["phase"] != "r1"}

# ============================================================================= FIGURE 3
fig = plt.figure(figsize=(183 * MM, 148 * MM))
gs = fig.add_gridspec(2, 3, width_ratios=[1.32, 1.0, 0.82], height_ratios=[1.25, 1.0],
                      left=0.105, right=0.985, top=0.91, bottom=0.064, wspace=0.34, hspace=0.78)
gs_bottom = gs[1, :].subgridspec(1, 3, width_ratios=[1.32, 0.86, 1.06], wspace=0.62)

# ---- a: outcome grid
ax = fig.add_subplot(gs[0, 0])
xs = [0, 1, 2, 3, 4.6, 5.6, 6.6]
for i, t in enumerate(TID):
    y = 9 - i
    for j, (code, _) in enumerate(SYS):
        g = expert[t][code]
        passed = g in PASS
        fc = BLUE if passed else ("#ffffff" if g == "missing" else GRID)
        ax.scatter([xs[j]], [y], marker="s", s=58, facecolor=fc, edgecolor=(BLUE if passed else AXIS),
                   linewidth=0.5, zorder=2)
        ax.text(xs[j], y - 0.03, GRADE[g], ha="center", va="center", fontsize=5.8, zorder=3,
                color=("#ffffff" if passed else INK2), fontweight=("bold" if passed else "normal"))
    for j, closed_set in enumerate([orig_closed, mem_closed, lat_closed]):
        x = xs[4 + j]
        c = t in closed_set
        ax.scatter([x], [y], marker="o", s=44, facecolor=(AQUA if c else "#ffffff"),
                   edgecolor=(AQUA if c else MUTED), linewidth=0.7, zorder=2)
        if j == 2 and t in lat_resume_closed:
            ax.text(x + 0.33, y + 0.12, "\u2020", fontsize=6.5, color=INK, ha="left", va="center")
        if j == 2 and not c:
            ax.text(x + 0.35, y, "open", fontsize=5.6, color=INK2, ha="left", va="center")
ax.set_xlim(-0.6, 7.45)
ax.set_ylim(-0.6, 9.6)
ax.set_yticks(range(10))
ax.set_yticklabels([TLABEL[t] for t in reversed(TID)])
ax.tick_params(axis="y", length=0, pad=2)
ax.set_xticks([])
for s_ in ax.spines.values():
    s_.set_visible(False)
heads = ["A", "B", "C", "D", "Orig.", "Earlier", "Latest"]
for x, h in zip(xs, heads):
    ax.text(x, 9.95, h, ha="center", va="bottom", fontsize=6.0, color=INK, clip_on=False)
ax.text(1.5, 10.85, "Published expert decision", ha="center", va="bottom", fontsize=6.0, color=INK2, clip_on=False)
ax.text(5.6, 10.85, "Local verifier acceptance", ha="center", va="bottom", fontsize=6.0, color=INK2, clip_on=False)
ax.plot([-0.4, 3.4], [10.75, 10.75], color=AXIS, lw=0.5, clip_on=False)
ax.plot([4.25, 6.95], [10.75, 10.75], color=AXIS, lw=0.5, clip_on=False)
ax.plot([3.8, 3.8], [-1.3, 11.2], color=INK2, lw=1.0, clip_on=False)
tot_expert = [sum(expert[t][c] in PASS for t in TID) for c, _ in SYS]
tot_local = [len(orig_closed), len(mem_closed), len(lat_closed)]
for x, v in zip(xs, tot_expert + tot_local):
    ax.text(x, -1.05, f"{v}/10", ha="center", va="center", fontsize=5.9, color=INK, clip_on=False)
ax.plot([-0.4, 3.4], [-0.62, -0.62], color=AXIS, lw=0.5, clip_on=False)
ax.plot([4.25, 6.95], [-0.62, -0.62], color=AXIS, lw=0.5, clip_on=False)
ax.text(5.6, -1.75, "own verifier; not comparable\nwith the expert decisions", ha="center", va="center",
        fontsize=5.6, color=CRIT, style="italic", clip_on=False, linespacing=1.15)
# in-figure key (wording as in the figure legend)
ax.text(-0.4, -2.85, "F essentially flawless  \u00b7  m minor revisions  \u00b7  M major revisions", ha="left",
        va="center", fontsize=5.6, color=INK2, clip_on=False)
ax.text(-0.4, -3.6, "R reject  \u00b7  \u2013 no submission;  filled squares count as passes", ha="left",
        va="center", fontsize=5.6, color=INK2, clip_on=False)
ax.scatter([-0.25], [-4.4], marker="o", s=22, facecolor=AQUA, edgecolor=AQUA, linewidth=0.6, clip_on=False)
ax.text(0.0, -4.4, "target accepted by own verifier", ha="left", va="center", fontsize=5.6, color=INK2, clip_on=False)
ax.scatter([4.3], [-4.4], marker="o", s=22, facecolor="#ffffff", edgecolor=MUTED, linewidth=0.6, clip_on=False)
ax.text(4.55, -4.4, "not closed", ha="left", va="center", fontsize=5.6, color=INK2, clip_on=False)
ax.text(-0.4, -5.15, "\u2020 closed during a resumed search with a manual architecture intervention", ha="left",
        va="center", fontsize=5.6, color=INK2, clip_on=False)
panel_label(ax, "a", x=-0.30, y=1.13)
register("Fig3a_outcomes",
         ["task", "name", "A_ProofCouncil", "B_UCLA_Moonshot", "C_ChatGPT_5.5_Pro", "D_Momus",
          "Original_local_closure", "Earlier_Ansatz_local_closure", "Latest_Ansatz_local_closure",
          "Latest_closure_phase"],
         [[t, n] + [expert[t][c] for c, _ in SYS] +
          [t in orig_closed, t in mem_closed, t in lat_closed, lat[t]["phase_of_closure"] or "open"]
          for t, n in TASKS])

# ---- b: latest configuration, four-role tokens per task (first pass + resume)
axb = fig.add_subplot(gs[0, 1])
clean(axb)
yv = list(range(10))[::-1]
fp_m = [first[t]["four_role_tokens"] / 1e6 for t in TID]
rs_m = [(resume[t]["four_role_tokens"] / 1e6 if t in resume else 0.0) for t in TID]
for y, t, a_, b_ in zip(yv, TID, fp_m, rs_m):
    axb.barh(y, a_, height=0.62, color=BLUE, linewidth=0)
    if b_ > 0:
        axb.barh(y, b_, left=a_ + 2.5, height=0.62, color=ORANGE, linewidth=0)
for y, t, a_, b_ in zip(yv, TID, fp_m, rs_m):
    if t == "03":
        axb.text(a_ + b_ + 7, y, "open", va="center", fontsize=5.6, color=INK2)
    if t == "04":
        axb.text(a_ + b_ + 7, y, "closed in resume†", va="center", fontsize=5.6, color=INK2)
axb.set_yticks(yv)
axb.set_yticklabels([])
axb.tick_params(axis="y", length=0)
axb.set_ylim(-0.6, 9.6)
axb.set_xlim(0, 420)
axb.set_xlabel("Recorded tokens, four agent roles (millions)")
axb.legend(handles=[Rectangle((0, 0), 1, 1, color=BLUE), Rectangle((0, 0), 1, 1, color=ORANGE)],
           labels=["First pass", "Resumed search"], loc="lower right", handlelength=1.0,
           borderaxespad=0.2)
panel_label(axb, "b", x=-0.03, y=1.13)
register("Fig3b_latest_tokens",
         ["task", "first_pass_four_role_tokens", "resume_four_role_tokens", "first_pass_window_min",
          "resume_window_min", "closed", "closure_phase"],
         [[t, first[t]["four_role_tokens"], (resume[t]["four_role_tokens"] if t in resume else 0),
           first[t]["window_minutes"], (resume[t]["window_minutes"] if t in resume else 0),
           lat[t]["closed"], lat[t]["phase_of_closure"] or "open"] for t in TID])

# ---- c: latest configuration, accepted facts (first pass -> latest snapshot)
axc = fig.add_subplot(gs[0, 2])
clean(axc)
for y, t in zip(yv, TID):
    f0, f1 = lat[t]["first_pass_facts"], lat[t]["latest_facts"]
    closed = lat[t]["closed"]
    if f1 != f0:
        axc.plot([f0, f1], [y, y], color=AXIS, lw=0.8, zorder=1)
        axc.scatter([f0], [y], s=9, facecolor="#ffffff", edgecolor=MUTED, linewidth=0.6, zorder=2)
    axc.scatter([f1], [y], s=13, facecolor=(AQUA if closed else "#ffffff"),
                edgecolor=(AQUA if closed else MUTED), linewidth=0.8, zorder=3)
axc.set_xscale("log")
axc.set_xlim(15, 12000)
axc.set_yticks(yv)
axc.set_yticklabels([])
axc.tick_params(axis="y", length=0)
axc.set_ylim(-0.6, 9.6)
axc.set_xlabel("Accepted facts in project (log)")
axc.text(4102, yv[2] - 0.62, "4,102", ha="center", va="top", fontsize=5.6, color=INK2)
axc.text(586 * 1.35, yv[3] + 0.05, "586", ha="left", va="center", fontsize=5.6, color=INK2)
axc.legend(handles=[Line2D([], [], marker="o", ls="", markersize=3.6, markerfacecolor=AQUA, markeredgecolor=AQUA),
                    Line2D([], [], marker="o", ls="", markersize=3.6, markerfacecolor="#ffffff", markeredgecolor=MUTED),
                    Line2D([], [], marker="o", ls="", markersize=2.6, markerfacecolor="#ffffff", markeredgecolor=MUTED)],
           labels=["Closed (latest)", "Open (latest)", "First-pass snapshot"], loc="lower right",
           handletextpad=0.3, borderaxespad=0.2)
panel_label(axc, "c", x=-0.03, y=1.13)
register("Fig3c_latest_facts", ["task", "first_pass_facts", "latest_facts", "closed"],
         [[t, lat[t]["first_pass_facts"], lat[t]["latest_facts"], lat[t]["closed"]] for t in TID])

# ---- d, e: matched Original vs earlier Ansatz on the seven commonly closed tasks
mt = rep["comparisons"]["solved_subset_original_vs_memrun"]["per_problem"]
mid = [p["problem_id"] for p in mt]
name = dict(TASKS)
for k, (key_o, key_m, xl, scale, letter, xmax) in enumerate([
        ("original_window_minutes", "memrun_window_minutes", "Accounting window (min)", 1.0, "d", 200),
        ("original_codex_tokens", "memrun_codex_tokens", "Worker + verifier tokens (millions)", 1e6, "e", 24)]):
    axd = fig.add_subplot(gs_bottom[0, k])
    clean(axd)
    yy = list(range(len(mt)))[::-1]
    for y, p in zip(yy, mt):
        o, m = p[key_o] / scale, p[key_m] / scale
        axd.plot([o, m], [y, y], color=AXIS, lw=0.9, zorder=1)
        axd.scatter([o], [y], s=12, color=MUTED, zorder=2, linewidth=0)
        axd.scatter([m], [y], s=12, color=BLUE, zorder=3, linewidth=0)
    axd.set_yticks(yy)
    axd.set_yticklabels([f"{p['problem_id']}  {name[p['problem_id']]}" for p in mt] if k == 0 else [])
    axd.tick_params(axis="y", length=0, pad=2)
    axd.set_ylim(-0.7, len(mt) - 0.3)
    axd.set_xlim(0, xmax)
    axd.set_xticks(range(0, 201, 25) if k == 0 else range(0, 21, 5))
    axd.set_xlabel(xl)
    if k == 0:
        axd.text(mt[0][key_m] / scale - 3, yy[0] + 0.42, "no earlier task", fontsize=5.6, color=INK2, ha="left")
        axd.text(mt[1][key_m] / scale - 3, yy[1] + 0.42, "worker recall disabled", fontsize=5.6, color=INK2, ha="left")
        axd.legend(handles=[Line2D([], [], marker="o", ls="", markersize=3.4, color=MUTED),
                            Line2D([], [], marker="o", ls="", markersize=3.4, color=BLUE)],
                   labels=["Original", "Earlier Ansatz"], loc="lower right", handletextpad=0.3, borderaxespad=0.2)
    if k == 0:
        pa = ax.get_position(); pd_ = axd.get_position()
        fig.text(pa.x0 - 0.30 * pa.width, pd_.y1 + 0.004, letter, fontsize=8, fontweight="bold",
                 va="bottom", ha="right")
    else:
        panel_label(axd, letter, x=-0.03, y=1.0)
register("Fig3de_matched_seven",
         ["task", "original_window_min", "earlier_ansatz_window_min", "original_worker_plus_verifier_tokens",
          "earlier_ansatz_worker_plus_verifier_tokens"],
         [[p["problem_id"], p["original_window_minutes"], p["memrun_window_minutes"],
           p["original_codex_tokens"], p["memrun_codex_tokens"]] for p in mt])

# ---- f: earlier Ansatz memory activity per task
axf = fig.add_subplot(gs_bottom[0, 2])
clean(axf)
mc = {m["problem_id"]: m for m in rep["notes_reported"]["memory_channels"]}
yv = list(range(10))[::-1]
for y, t in zip(yv, TID):
    axf.barh(y + 0.17, mc[t]["fact_neighbors_calls"], height=0.32, color=BLUE, linewidth=0)
    axf.barh(y - 0.17, mc[t]["memory_recall_calls"], height=0.32, color=ORANGE, linewidth=0)
axf.set_yticks(yv)
axf.set_yticklabels([TLABEL[t] for t in TID])
axf.tick_params(axis="y", length=0, pad=2)
axf.set_ylim(-0.6, 9.6)
axf.set_xlim(0, 360)
axf.set_xlabel("Calls (earlier Ansatz)")
axf.legend(handles=[Rectangle((0, 0), 1, 1, color=BLUE), Rectangle((0, 0), 1, 1, color=ORANGE)],
           labels=["Neighbourhood retrieval", "Cross-project recall"], loc="lower right", handlelength=1.0,
           borderaxespad=0.2)
panel_label(axf, "f", x=-0.42, y=1.0)
register("Fig3f_memory_activity", ["task", "fact_neighbors_calls", "memory_recall_calls", "lessons_written",
                                   "note"],
         [[t, mc[t]["fact_neighbors_calls"], mc[t]["memory_recall_calls"], mc[t]["lessons"],
           ("task 02 recall calls: 5 in results table, 16 all-disabled calls in incident notes" if t == "02" else "")]
          for t in TID])

fig.savefig(os.path.join(FIGDIR, "Fig3.pdf"))
fig.savefig(os.path.join(FIGDIR, "Fig3.png"), dpi=300)
plt.close(fig)

# ============================================================================= FIGURE 4
fig = plt.figure(figsize=(183 * MM, 72 * MM))
gs = fig.add_gridspec(1, 3, width_ratios=[1.0, 0.72, 1.18],
                      left=0.105, right=0.985, top=0.82, bottom=0.15, wspace=0.42)

# ---- a: self-review audit
ps = rep["posthoc_self_review"]
rows = ps["rows"]
ax = fig.add_subplot(gs[0, 0])
clean(ax)
yy = list(range(len(rows)))[::-1]
for y, r in zip(yy, rows):
    ax.barh(y, r["accepted"], height=0.56, color=BLUE, linewidth=0)
    if r["rejected"]:
        ax.barh(y, r["rejected"], left=r["accepted"] + 0.35, height=0.56, color=CRIT, linewidth=0)
    ax.text(r["reviewed"] + 1.0, y, f"{r['rejected']} of {r['reviewed']} re-reviewed rejected\n({r['graph_size']} admitted in total)",
            va="center", fontsize=5.6, color=INK2, linespacing=1.15)
ax.set_yticks(yy)
ax.set_yticklabels([f"{r['problem_id']}  {name[r['problem_id']]}" for r in rows])
ax.tick_params(axis="y", length=0, pad=2)
ax.set_xlim(0, 46)
ax.set_ylim(-0.7, len(rows) + 0.35)
ax.set_xlabel("Self-accepted records re-reviewed by a fresh verifier")
n_adm = sum(r["graph_size"] for r in rows); n_rev = sum(r["reviewed"] for r in rows)
n_rej = sum(r["rejected"] for r in rows)
ax.set_title(f"Self-review rejected 0 of {n_adm:,} submissions;\na fresh verifier then rejected {n_rej} of {n_rev} re-reviewed",
             loc="left", fontsize=6.4, pad=4, linespacing=1.2)
ax.legend(handles=[Rectangle((0, 0), 1, 1, color=BLUE), Rectangle((0, 0), 1, 1, color=CRIT)],
          labels=["Accepted on re-review", "Rejected on re-review"], loc="upper left", ncol=2,
          handlelength=1.0, borderaxespad=0.0, columnspacing=1.0, bbox_to_anchor=(0.0, 1.0))
panel_label(ax, "a", x=-0.34, y=1.06)
register("Fig4a_self_review_audit",
         ["task", "admitted_under_self_review", "re_reviewed", "accepted", "rejected", "named_targets",
          "named_targets_accepted", "sampling"],
         [[r["problem_id"], r["graph_size"], r["reviewed"], r["accepted"], r["rejected"], r["named_targets"],
           r["named_targets_accepted"], r["sampling"]] for r in rows])

# ---- b: dependency exposure (source-reported)
exp = {e["problem_id"]: e for e in ps["reported_dependency_exposure"]}
axb = fig.add_subplot(gs[0, 1])
clean(axb)
for y, r in zip(yy, rows):
    t = r["problem_id"]
    if t in exp:
        e = exp[t]
        frac = 100 * e["reachable_union_including_seeds"] / e["graph_size"]
        lab = f"{e['reachable_union_including_seeds']}/{e['graph_size']}"
    else:
        frac, lab = 0.0, f"0/{r['graph_size']}"
    axb.barh(y, frac, height=0.56, color=CRIT, linewidth=0)
    axb.text(frac + 1.2, y, lab, va="center", fontsize=5.6, color=INK2)
axb.set_yticks(yy)
axb.set_yticklabels([])
axb.tick_params(axis="y", length=0)
axb.set_xlim(0, 42)
axb.set_ylim(-0.7, len(rows) + 0.35)
axb.set_xlabel("Rejected records and their descendants (%)")
panel_label(axb, "b", x=-0.05, y=1.06)
register("Fig4b_dependency_exposure",
         ["task", "graph_size", "rejected_seeds", "rejected_plus_descendants", "status"],
         [[r["problem_id"], r["graph_size"], (exp[r["problem_id"]]["rejected_seeds"] if r["problem_id"] in exp else 0),
           (exp[r["problem_id"]]["reachable_union_including_seeds"] if r["problem_id"] in exp else 0),
           "source-reported lower bound; DAGs not in archive"] for r in rows])

# ---- c: component studies on the Original configuration
axc = fig.add_subplot(gs[0, 2])
comp_tasks = list(TID)  # all ten tasks, so the Original column totals 7/10 as in Fig. 4a
armkeys = [("orig", "Original"), ("ab1", "A"), ("ab2", "B"), ("ab3", "C"), ("ab4", "D")]
orig_all = {t: (t in orig_closed) for t in comp_tasks}  # Original: 03, 04 and 10 unresolved
status = {}
for key, _ in armkeys:
    if key == "orig":
        status[key] = orig_all
    else:
        status[key] = {r["problem_id"]: r["solved"] for r in arms[key]["runs"]}
xs = [0, 1.25, 2.25, 3.25, 4.25]
for i, t in enumerate(comp_tasks):
    y = len(comp_tasks) - 1 - i
    for x, (key, _) in zip(xs, armkeys):
        if t in status[key]:
            c = status[key][t]
            axc.scatter([x], [y], marker="o", s=44, facecolor=(AQUA if c else "#ffffff"),
                        edgecolor=(AQUA if c else MUTED), linewidth=0.7, zorder=2)
        else:
            axc.text(x, y, "\u00b7", ha="center", va="center", color=AXIS, fontsize=7)
yy6 = len(comp_tasks) - 1 - comp_tasks.index("06")
for x in (xs[0], xs[4]):
    axc.add_patch(FancyBboxPatch((x - 0.36, yy6 - 0.40), 0.72, 0.80, boxstyle="round,pad=0.0,rounding_size=0.16",
                                 facecolor="none", edgecolor=INK2, linewidth=0.6, zorder=3))
axc.text(4.72, yy6, "clean\ncontrast", ha="left", va="center", fontsize=5.6, color=INK2)
axc.set_xlim(-0.6, 5.6)
axc.set_ylim(-2.5, len(comp_tasks) + 1.55)
axc.set_yticks(range(len(comp_tasks)))
axc.set_yticklabels([TLABEL[t] for t in reversed(comp_tasks)])
axc.tick_params(axis="y", length=0, pad=2)
axc.set_xticks([])
for s in axc.spines.values():
    s.set_visible(False)
for x, (_, lab) in zip(xs, armkeys):
    axc.text(x, len(comp_tasks) - 0.35, lab, ha="center", va="bottom", fontsize=6.0)
axc.text(2.25, len(comp_tasks) + 0.55, "answer-route exposure", ha="center", va="bottom", fontsize=5.6, color=CRIT)
axc.plot([0.85, 3.65], [len(comp_tasks) + 0.45] * 2, color=CRIT, lw=0.6)
axc.text(4.25, len(comp_tasks) + 0.55, "blinded", ha="center", va="bottom", fontsize=5.6, color=INK2)
totals = []
for x, (key, _) in zip(xs, armkeys):
    vals = status[key]
    n_run = len(vals)
    n_c = sum(vals.values())
    totals.append((key, n_c, n_run))
    axc.text(x, -0.95, f"{n_c}/{n_run}", ha="center", va="center", fontsize=5.9)
axc.plot([-0.4, 4.65], [-0.5, -0.5], color=AXIS, lw=0.5)
axc.scatter([-0.2], [-1.95], marker="o", s=22, facecolor=AQUA, edgecolor=AQUA, linewidth=0.6, clip_on=False)
axc.text(0.05, -1.95, "closed", ha="left", va="center", fontsize=5.6, color=INK2)
axc.scatter([1.05], [-1.95], marker="o", s=22, facecolor="#ffffff", edgecolor=MUTED, linewidth=0.6, clip_on=False)
axc.text(1.3, -1.95, "not closed", ha="left", va="center", fontsize=5.6, color=INK2)
axc.text(2.55, -1.95, "\u00b7", ha="center", va="center", color=MUTED, fontsize=9)
axc.text(2.75, -1.95, "not run", ha="left", va="center", fontsize=5.6, color=INK2)
panel_label(axc, "c", x=-0.30, y=1.06)
register("Fig4c_component_studies",
         ["task"] + [lab for _, lab in armkeys],
         [[t] + [("closed" if status[k].get(t) else ("not closed" if t in status[k] else "not run"))
                 for k, _ in armkeys] for t in comp_tasks])

fig.savefig(os.path.join(FIGDIR, "Fig4.pdf"))
fig.savefig(os.path.join(FIGDIR, "Fig4.png"), dpi=300)
plt.close(fig)

# ============================================================================= SUPPLEMENTARY FIG. 4
# Timeline of the archived experimental programme with the protocol deviations found in the records
fig = plt.figure(figsize=(183 * MM, 64 * MM))
axd = fig.add_axes([0.215, 0.12, 0.77, 0.84])


def dt(s):
    return datetime.fromisoformat(s).astimezone(timezone.utc).replace(tzinfo=None)


lanes = []
for key, lab in [("orig", "Original (reference)"), ("ab1", "A  Flat fact notebook"),
                 ("ab2", "B  No exploration graph or curator"), ("ab3", "C  Worker self-review"),
                 ("ab4", "D  No strategy consultation"), ("memrun", "Earlier Ansatz (memory additions)")]:
    spans = [(dt(r["window_start"]), dt(r["window_end"])) for r in arms[key]["runs"]]
    lanes.append((lab, spans))
lanes.append(("Latest Ansatz: first pass", [(dt(r["window_start"]), dt(r["window_end"])) for r in rec if r["phase"] == "r1"]))
lanes.append(("Latest Ansatz: resumed searches", [(dt(r["window_start"]), dt(r["window_end"])) for r in rec if r["phase"] != "r1"]))
nl = len(lanes)
for i, (lab, spans) in enumerate(lanes):
    y = nl - 1 - i
    lo, hi = min(s for s, _ in spans), max(e for _, e in spans)
    axd.plot([lo, hi], [y, y], color=GRID, lw=3.2, solid_capstyle="round", zorder=1)
    for s, e in spans:
        axd.plot([s, e], [y, y], color=(ORANGE if "resumed" in lab else BLUE), lw=3.2, solid_capstyle="butt", zorder=2)
axd.set_yticks(range(nl))
axd.set_yticklabels([lab for lab, _ in reversed(lanes)])
axd.tick_params(axis="y", length=0, pad=2)
axd.set_ylim(-0.8, nl - 0.2)
axd.set_xlim(datetime(2026, 8, 8, 12), datetime(2026, 9, 26))
axd.xaxis.set_major_locator(mdates.DayLocator(bymonthday=[1, 8, 15, 22]))
axd.xaxis.set_major_formatter(mdates.DateFormatter("%-d %b"))
for side in ("top", "right", "left"):
    axd.spines[side].set_visible(False)
axd.spines["bottom"].set_color(AXIS)
axd.grid(axis="x", color=GRID, linewidth=0.4)
axd.set_axisbelow(True)


def mark(x, y, n, dy=0.42):
    axd.scatter([x], [y + dy], s=34, color="#ffffff", edgecolor=CRIT, linewidth=0.8, zorder=5)
    axd.text(x, y + dy, str(n), ha="center", va="center", fontsize=5.0, color=CRIT, zorder=6, fontweight="bold")


ylane = {lab: nl - 1 - i for i, (lab, _) in enumerate(lanes)}
# Author's subsequent review withdrew the two answer-exposure incident annotations.
em = ylane["Earlier Ansatz (memory additions)"]
# Markers sit beside the campaign in which each deviation occurred; three deviations
# fall within the same day of the earlier-Ansatz sequence and are spread horizontally.
mark(datetime(2026, 8, 30, 18), em, 1)
mark(datetime(2026, 9, 1, 15), em, 2)
mark(datetime(2026, 9, 3, 12), em, 3)
mark(datetime(2026, 9, 15, 7), ylane["Latest Ansatz: resumed searches"], 4)
mark(datetime(2026, 9, 17, 12), ylane["Latest Ansatz: resumed searches"], 5)
mark(datetime(2026, 9, 17, 12), ylane["Latest Ansatz: first pass"], 6)
notes = [
    "1  Task 02 ran with worker recall disabled by an environment allow-list",
    "2  Task 03 workers ran ~8 h past force-stop (73 → 499 facts), visible to later recall",
    "3  120-min caps exceeded (173.7- and 173.3-min windows for tasks 03 and 04)",
    "4  Task 04 closed after a resumed search with a manual architecture intervention",
    "5  Task 03 still running at the archive snapshot (open)",
    "6  Summary fact total (5,590) inconsistent with snapshots (5,013); preserved, not replaced",
]
axd.text(1.0, 0.99, "\n".join(notes), transform=axd.transAxes, ha="right", va="top", fontsize=5.3,
         color=INK2, linespacing=1.32,
         bbox=dict(boxstyle="round,pad=0.35,rounding_size=0.2", facecolor="#ffffff", edgecolor=GRID, linewidth=0.5))
register("SupplementaryFig4_timeline",
         ["lane", "window_start_utc", "window_end_utc"],
         [[lab, s.isoformat(), e.isoformat()] for lab, spans in lanes for s, e in spans])
register("SupplementaryFig4_deviations", ["marker", "description", "source"],
         [[n.split("  ", 1)[0], n.split("  ", 1)[1], src] for n, src in zip(notes, [
             "ABLATION3/4 summaries; per-run flags in reported_results.json",
             "ABLATION4 summary (leaked run archived separately; excluded)",
             "MEMRUN notes and report",
             "MEMRUN notes and report; reported_results.json flags",
             "MEMRUN runbook caps and archived JSON windows",
             "fpbmain_results.json flags; SUMMARY.md",
             "SUMMARY.md; fpbmain_results.json",
             "fpbmain_results.json discrepancies"])])

fig.savefig(os.path.join(FIGDIR, "SupplementaryFig4.pdf"))
fig.savefig(os.path.join(FIGDIR, "SupplementaryFig4.png"), dpi=300)
plt.close(fig)

# ----------------------------------------------------------------------------- workbook
try:
    from openpyxl import Workbook
    for figname in ("Fig3", "Fig4"):
        wb = Workbook()
        wb.remove(wb.active)
        for sheet, (header, rows_) in source_sheets.items():
            if not sheet.startswith(figname):
                continue
            ws = wb.create_sheet(sheet.replace(figname + "_", "")[:31])
            ws.append(header)
            for r in rows_:
                ws.append([str(v) if isinstance(v, bool) else v for v in r])
        wb.save(os.path.join(SRCDIR, f"Source_Data_{figname}.xlsx"))
except ImportError:
    pass
print("ok", sorted(source_sheets))


==> anc/make_si_tables.py <==
#!/usr/bin/env python3
"""Write LaTeX rows for the data-heavy Supplementary Tables directly from the archived records.

Usage: python3 make_si_tables.py <restored_evidence_root> <out_dir> [<Fig4a_audit_csv>]
"""
import csv
import json
from pathlib import Path
import os
import sys

ROOT, OUT = sys.argv[1], sys.argv[2]
AUDIT_CSV = Path(sys.argv[3]) if len(sys.argv) > 3 else Path(__file__).resolve().parent / "fig4_completed/source_data/Fig4a_self_review_audit.csv"
os.makedirs(OUT, exist_ok=True)
rep = json.load(open(os.path.join(ROOT, "data/reported_results.json")))
fpb = json.load(open(os.path.join(ROOT, "data/fpbmain_results.json")))
base = json.load(open(os.path.join(ROOT, "data/firstproof_second_batch_baselines.json")))
NAMES = {"01": "Automorphism", "02": "M\\\"obius", "03": "Bernoulli", "04": "Dilation", "05": "SPDE",
         "06": "Tree lattice", "07": "Matching", "08": "Dressian", "09": "Hilbert", "10": "von Neumann"}


def m(x, d=2):
    return f"{x / 1e6:,.{d}f}"


def n(x):
    return f"{x:,}"


def w(name, lines):
    with open(os.path.join(OUT, name), "w", encoding="utf-8") as fh:
        fh.write("\n".join(lines) + "\n")


# ---- S10: published editorial decisions and referee recommendations
G = {"flawless": "F", "minor": "m", "major": "M", "reject": "R", "missing": "--"}
rows = []
for p in base["problems"]:
    t = p["problem_id"]
    dec = " & ".join(G[p["editorial_decisions"][c]] for c in "ABCD")
    pills = " & ".join((",".join(p["referee_recommendations_table3"][c]) or "--") for c in "ABCD")
    rows.append(f"{t} {NAMES[t]} & {p['domain']} & {dec} & {pills}\\\\")
tot = base["totals"]
rows.append("\\midrule")
rows.append("Passes (F or m) & & " + " & ".join(str(tot[c]["pass"]) for c in "ABCD") + " & & & & \\\\")
w("S10_editorial.tex", rows)

# ---- S12: latest configuration, twelve accounting exports
rows = []
for r in fpb["records"]:
    ph = {"r1": "first pass", "r3_resume": "resume (r3)", "r2_resume_snapshot": "resume (r2, live)"}[r["phase"]]
    rows.append(f"{r['problem_id']} & {ph} & {'closed' if r['closed'] else 'open'} & {r['window_minutes']:,.1f} & "
                f"{m(r['worker_tokens'])} & {m(r['verifier_tokens'])} & {m(r['main_tokens'])} & {m(r['curator_tokens'])} & "
                f"{m(r['four_role_tokens'])} & {r['worker_rounds']:,} & {r['verifier_runs']:,} & {r['consult_cost_usd']:.2f} & {n(r['facts'])}\\\\")
T = fpb["totals"]
rows.append("\\midrule")
rows.append(f"All twelve & & 9 closed & {T['window_minutes']:,.1f} & {m(T['worker_tokens'])} & {m(T['verifier_tokens'])} & "
            f"{m(T['main_tokens'])} & {m(T['curator_tokens'])} & {m(T['four_role_tokens'])} & {T['worker_rounds']:,} & "
            f"{T['verifier_runs']:,} & {T['consult_cost_usd']:.2f} & {n(T['latest_facts'])}$^{{a}}$\\\\")
F = fpb["first_pass_totals"]
rows.append(f"First pass (10) & & 8 closed & {F['window_minutes']:,.1f} & {m(F['worker_tokens'])} & {m(F['verifier_tokens'])} & "
            f"{m(F['main_tokens'])} & {m(F['curator_tokens'])} & {m(F['four_role_tokens'])} & {F['worker_rounds']:,} & "
            f"{F['verifier_runs']:,} & {F['consult_cost_usd']:.2f} & \\\\")
R = fpb["resume_totals"]
rows.append(f"Resumes (2) & & 1 closed & {R['window_minutes']:,.1f} & {m(R['worker_tokens'])} & {m(R['verifier_tokens'])} & "
            f"{m(R['main_tokens'])} & {m(R['curator_tokens'])} & {m(R['four_role_tokens'])} & {R['worker_rounds']:,} & "
            f"{R['verifier_runs']:,} & {R['consult_cost_usd']:.2f} & \\\\")
w("S12_latest.tex", rows)

# ---- S13: matched seven tasks, Original vs earlier Ansatz
orig = {r["problem_id"]: r for r in rep["arms"]["orig"]["runs"]}
mem = {r["problem_id"]: r for r in rep["arms"]["memrun"]["runs"]}
rows = []
for t in ["01", "02", "05", "06", "07", "08", "09"]:
    o, q = orig[t], mem[t]
    rows.append(f"{t} {NAMES[t]} & {o['window_minutes']:.1f} & {q['window_minutes']:.1f} & {m(o['worker_tokens'])} & {m(q['worker_tokens'])} & "
                f"{m(o['verifier_tokens'])} & {m(q['verifier_tokens'])} & {o['rounds']} & {q['rounds']} & {o['facts']} & {q['facts']} & "
                f"{o['consult_cost_usd']:.2f} & {q['consult_cost_usd']:.2f}\\\\")
c = rep["comparisons"]["solved_subset_original_vs_memrun"]
oo, mm = c["original"], c["memrun"]
rows.append("\\midrule")
rows.append(f"Total & {oo['window_minutes']:.1f} & {mm['window_minutes']:.1f} & {m(oo['worker_tokens'])} & {m(mm['worker_tokens'])} & "
            f"{m(oo['verifier_tokens'])} & {m(mm['verifier_tokens'])} & {oo['rounds']} & {mm['rounds']} & {oo['facts']} & {mm['facts']} & "
            f"{oo['consult_cost_usd']:.2f} & {mm['consult_cost_usd']:.2f}\\\\")
pc = c["percent_changes"]
rows.append(f"Change (\\%) & \\multicolumn{{2}}{{c}}{{{pc['window_minutes']:+.1f}}} & \\multicolumn{{2}}{{c}}{{{pc['worker_tokens']:+.1f}}} & "
            f"\\multicolumn{{2}}{{c}}{{{pc['verifier_tokens']:+.1f}}} & \\multicolumn{{2}}{{c}}{{{pc['rounds']:+.1f}}} & "
            f"\\multicolumn{{2}}{{c}}{{{pc['facts']:+.1f}}} & \\multicolumn{{2}}{{c}}{{{pc['consult_cost_usd']:+.1f}}}\\\\")
w("S13_matched.tex", rows)

# ---- S14: component studies per task
arms = [("orig", "Original"), ("ab1", "A"), ("ab2", "B"), ("ab3", "C"), ("ab4", "D")]
rows = []
for key, lab in arms:
    for r in rep["arms"][key]["runs"]:
        t = r["problem_id"]
        vr = r.get("verifier_runs", 0)
        rows.append(f"{lab} & {t} {NAMES[t]} & {'closed' if r['solved'] else 'not closed'} & {r['window_minutes']:.1f} & "
                    f"{r['facts']} & {r['rounds']} & {m(r['worker_tokens'])} & {m(r['verifier_tokens'])} & {vr} & {r['consult_cost_usd']:.2f}\\\\")
    tt = rep["arms"][key]["totals"]
    rows.append(f"\\multicolumn{{2}}{{l}}{{{lab} subtotal}} & {tt['solved']}/{tt['n']} & {tt['window_minutes']:.1f} & {tt['facts']} & {tt['rounds']} & "
                f"{m(tt['worker_tokens'])} & {m(tt['verifier_tokens'])} & {tt['verifier_runs']} & {tt['consult_cost_usd']:.2f}\\\\")
    rows.append("\\midrule" if key != "ab4" else "")
w("S14_components.tex", [r for r in rows if r])

# ---- S15: self-review audit and rejected records
ps = rep["posthoc_self_review"]


def sel(s):
    """Compact label for the archived sampling description (meaning unchanged)."""
    if s.strip() == "census":
        return "census"
    if "named targets plus 12" in s and "stride" in s:
        return "named targets + 12 by fixed ID stride"
    return s


rows = []
if AUDIT_CSV.is_file():
    with AUDIT_CSV.open(newline="") as handle:
        audit_rows = list(csv.DictReader(handle))
    for row in audit_rows:
        row.setdefault("re_reviewed", row.get("reviewed"))
    for r in audit_rows:
        sampling = "census" if r["sampling"] == "census" else "named targets + 12 by fixed ID stride"
        targets = f"{r['named_targets_accepted']}/{r['named_targets']}" if int(r["named_targets"]) else "--"
        rows.append(f"{r['task']} {NAMES[r['task']]} & {r['admitted_under_self_review']} & {r['re_reviewed']} & "
                    f"{r['accepted']} & {r['rejected']} & {targets} & {sampling}" + r"\\")
    total = {key: sum(int(r[key]) for r in audit_rows) for key in
             ["admitted_under_self_review", "re_reviewed", "accepted", "rejected", "named_targets", "named_targets_accepted"]}
    rows.append(r"\midrule")
    rows.append(f"Total & {total['admitted_under_self_review']} & {total['re_reviewed']} & {total['accepted']} & {total['rejected']} & "
                f"{total['named_targets_accepted']}/{total['named_targets']} & " + r"\\")
else:
    for r in ps["rows"]:
        rows.append(f"{r['problem_id']} {NAMES[r['problem_id']]} & {r['graph_size']} & {r['reviewed']} & {r['accepted']} & {r['rejected']} & "
                    f"{r['named_targets_accepted']}/{r['named_targets']} & {sel(r['sampling'])}" + r"\\")
    total = ps["totals"]
    rows.append(r"\midrule")
    rows.append(f"Total & {total['accepted_during_self_review']} & {total['independently_rejudged']} & {total['rejudged_accepted']} & "
                f"{total['rejudged_rejected']} & {total['named_targets_accepted']}/{total['named_targets']} & " + r"\\")
w("S15_audit.tex", rows)
rej = []
for r in ps["rows"]:
    for x in r["rejections"]:
        rej.append(f"{r['problem_id']} & \\texttt{{{x['fact_id']}}} & {'yes' if x['is_named_target'] else 'no'} & {x['seconds']:.0f}\\\\")
w("S15b_rejections.tex", rej)

# ---- S16: earlier Ansatz memory activity
mc = rep["notes_reported"]["memory_channels"]
rows = []
memr = {r["problem_id"]: r for r in rep["arms"]["memrun"]["runs"]}
for x in mc:
    t = x["problem_id"]
    auc = "--" if x["curator_auc"] is None else f"{x['curator_auc']:.2f}"
    npn = "--" if x["n_closed"] is None else f"{x['n_closed']}/{x['n_dead']}"
    rows.append(f"{t} {NAMES[t]} & {'closed' if memr[t]['solved'] else 'not closed'} & {x['memory_recall_calls']} & {x['fact_neighbors_calls']} & {x['lessons']} & {auc} & {npn}\\\\")
tt = rep["notes_reported"]["memory_channel_totals"]
rows.append("\\midrule")
rows.append(f"Total & 7/10 & {tt['memory_recall_calls']} & {tt['fact_neighbors_calls']} & {tt['lessons']} & & \\\\")
w("S16_memory.tex", rows)
print("written", sorted(os.listdir(OUT)))

